Low-energy moments of non-diagonal quark current correlators at four loops

We compute the leading four physical terms in the low-energy expansions of heavy-light quark current correlators at four-loop order. As a by-product we reproduce the corresponding top-induced non-singlet correction to the electroweak rho parameter.

==> anc/README.bbl <==
\begin{thebibliography}{1}

\bibitem{Faisst:2006sr}
M.~Faisst, P.~Maierh{\"o}fer, and Christian Sturm.
\newblock Standard and {$\epsilon$}-finite master integrals for the
  {$\rho$}-parameter.
\newblock {\em Nucl. Phys.}, B766:246--268, 2007.

\bibitem{Schroder:2005va}
Y.~Schr{\"o}der and A.~Vuorinen.
\newblock High-precision epsilon expansions of single-mass-scale four-loop
  vacuum bubbles.
\newblock {\em JHEP}, 0506:051, 2005.

\end{thebibliography}


==> anc/README.tex <==
\documentclass{article}
\usepackage{amsmath}
\DeclareMathOperator{\Li}{Li}


\begin{document}
\section{Low-energy moments of non-diagonal quark current correlators at
  four loops}

The attached files contain the QCD four-loop corrections to the moments
of the flavour-diagonal vector-vector and scalar-scalar quark current
correlators in a Mathematica-readable format. Symbolic results for the
moments are given in the file \texttt{moments.m}. The names for the
\texttt{n}th moments follow the pattern \mbox{\texttt{c[<Lorentz
structure>, <scheme>, n]}}, where the Lorentz structures are \texttt{"s"} or
\texttt{"v"} for moments of the scalar or vector correlator,
respectively. The quark mass renormalisation schemes are \texttt{"MS"}
($\overline{\rm MS}$) and \texttt{"OS"} (on-shell). Numerical values for all
non-trivial constants are given in the list \texttt{numrules} defined in
the file \texttt{num.m}.

 $\epsilon = (4-d)/2$ is the dimensional regulator. \texttt{nh} and
\texttt{nl} are the number of mass-degenerate massive and massless
quarks, respectively. \texttt{T[p, n, exp]} corresponds to the
coefficient of $\epsilon^{\tt exp}$ in the master integral $T_{\tt p,
n}$ defined in~\cite{Faisst:2006sr}. The remaining symbols of the form
\texttt{T4LtopN[exp]} refer to the \texttt{N}th diagram in the topology
\texttt{top} according to the conventions
in~\cite{Schroder:2005va}. Note that in contrast
to~\cite{Schroder:2005va} we use Minkowski metric and the
$d$-dimensional integration measure
\begin{equation}
[dl_i] = \frac{d^dl_i}{i \pi^{d/2}}e^{\epsilon\gamma_{E}}\,.
\end{equation}
As in~\cite{Schroder:2005va}, \texttt{ls2, ls3,\dots} and \texttt{ls4p,
ls5p} are the log-sine integrals
\begin{align}
  {\tt lsN[\theta]} ={}& - \int_0^{\theta} d\tau\,
  \log^{N-1}\Big|2\sin\frac{\tau}{2}\Big|\,,\\
  \texttt{lsN} ={}& {\tt lsN[2\pi/3]}\,,\\
  \texttt{lsNp} ={}& - \int_0^{\frac{2\pi}{3}} d\tau\,
  \tau^{N-3} \log^2\Big|2\sin\frac{\tau}{2}\Big|\,.
\end{align}
In addition, we use the following conventions:\\[.5em]

\renewcommand{\arraystretch}{1.5}
\begin{tabular}{|c|c|c|c|c|}
  \hline
  \tt cf  &\tt ca &\tt tf &\tt Lm &\tt  z2, z3, \dots  \\\hline
  $C_F = 4/3$ & $C_A = 3$ & $T_f = 1/2$ & $\log(m^2/\mu^2)$ & $\zeta(2),
  \zeta(3), \dots$ \\\hline
\end{tabular}
\\[1em]

\begin{tabular}{|c|c|}
\hline
  \tt a4, a5 &\tt c4 \\
\hline
 $\Li_4(1/2), \Li_5(1/2)$ & $\log^42 - 6\,\zeta(2)\log^22 + 24\Li_4(1/2)$\\\hline
\end{tabular}

\bibliographystyle{unsrt}
\bibliography{../biblio}

\end{document}


==> anc/moments.m <==
c["s", "MS", 1] = cf*nl^2*tf^2*(1259/7776 - (5*Lm)/72 + Lm^2/108 -
      (127*Pi^2)/5832 - (Lm*Pi^2)/54 + (Lm^2*Pi^2)/81 + (19*Pi^4)/2430 -
      (2*z3)/9 + (8*Lm*z3)/27) + cf*nh^2*tf^2*(-1676297/7776 + (11*Lm)/8 +
      Lm^2/108 - (2135*ls2)/(12*Sqrt[3]) + 7*Sqrt[3]*Lm*ls2 -
      (47*ls3)/(2*Sqrt[3]) - (6007*Pi^2)/648 + (Lm^2*Pi^2)/81 -
      (47*Pi^3)/(36*Sqrt[3]) + (1159*Pi^4)/4860 + (63815*z3)/972 -
      (208*Lm*z3)/27 + (47*ls2*Log[3])/(2*Sqrt[3]) + (125*T[6, 9, 0])/54 -
      (164*T[6, 10, 0])/27) +
    (cf^2*nh*tf*(-2911/144 + (611*ls2)/(4*Sqrt[3]) - (49*ls2^2)/2 +
       (31*Sqrt[3]*ls3)/2 + (431*Pi^2)/144 + (31*Pi^3)/(12*Sqrt[3]) -
       (167*Pi^4)/1080 - (3655*z3)/648 - (31*Sqrt[3]*ls2*Log[3])/2 -
       (7*T[5, 11, 0])/6 - (23*T[6, 9, 0])/36 + (10*T[6, 10, 0])/9 +
       T[6, 11, 0]/9 - (3*T[6, 12, 0])/2))/ep +
    cf*nh*nl*tf^2*(-590089/3888 + (47*Lm)/36 + Lm^2/54 +
      (733*ls2)/(4*Sqrt[3]) + 7*Sqrt[3]*Lm*ls2 + 21*Sqrt[3]*ls3 +
      (9637*Pi^2)/5832 - (Lm*Pi^2)/54 + (2*Lm^2*Pi^2)/81 +
      (7*Pi^3)/(2*Sqrt[3]) - (913*Pi^4)/2430 + (8290*z3)/243 -
      (200*Lm*z3)/27 - 21*Sqrt[3]*ls2*Log[3] - (34*T[6, 13, 0])/27 -
      (4*T[6, 14, 0])/9) + (ca*cf*nl*tf*(-89/36 - 2*Sqrt[3]*ls2 -
       (3*ls2^2)/2 - (31*Pi^2)/324 - (13*Pi^4)/540 + (131*z3)/162 +
       (2*T[6, 13, 0])/9 - T[6, 14, 0]/3))/ep +
    (cf^2*nl*tf*(89/18 + 4*Sqrt[3]*ls2 + 3*ls2^2 + (31*Pi^2)/162 +
       (13*Pi^4)/270 - (131*z3)/81 - (4*T[6, 13, 0])/9 + (2*T[6, 14, 0])/3))/
     ep + (ca*cf*nh*tf*(-320603/1536 - (41*ls2)/(32*Sqrt[3]) + (29*ls2^2)/8 +
       (89*Sqrt[3]*ls3)/16 - (7829*Pi^2)/3456 + (89*Pi^3)/(96*Sqrt[3]) +
       (193*Pi^4)/2160 + (63811*z3)/1296 - (5*z5)/6 - (89*Sqrt[3]*ls2*Log[3])/
        16 + (23*T[6, 9, 0])/18 - (173*T[6, 10, 0])/36 - T[6, 11, 0]/18 +
       T[6, 12, 0]/6 + T[6, 13, 0]/12 - T[6, 17, 0]/8 - T[7, 5, 0]/12 +
       T[7, 7, 0]/24 + T[7, 8, 0]/12))/ep +
    (ca^2*cf*(-943/96 - Sqrt[3]*ls2 + (3*ls2^2)/2 - (9*Sqrt[3]*ls3)/8 -
       (43*Pi^2)/96 - (Sqrt[3]*Pi^3)/16 - (37*Pi^4)/864 + (127*z3)/27 +
       (9*Sqrt[3]*ls2*Log[3])/8 - T[6, 11, 0]/24 + T[6, 12, 0]/8 -
       T[6, 13, 0]/4 + (3*T[6, 14, 0])/8 + T[7, 10, 0]/8 - T[7, 11, 0]/8))/
     ep^2 + (cf^3*(13/48 - 4*Sqrt[3]*ls2 + (3*ls2^2)/2 - (9*Sqrt[3]*ls3)/4 -
       (91*Pi^2)/432 - (Sqrt[3]*Pi^3)/8 - (19*Pi^4)/540 + (371*z3)/108 +
       (9*Sqrt[3]*ls2*Log[3])/4 - T[6, 11, 0]/12 + T[6, 12, 0]/4 -
       T[6, 13, 0]/6 + T[6, 14, 0]/4 + T[7, 10, 0]/12 - T[7, 11, 0]/12))/
     ep^2 + (ca*cf^2*(1873/96 + 4*Sqrt[3]*ls2 - (15*ls2^2)/4 +
       (27*Sqrt[3]*ls3)/8 + (865*Pi^2)/864 + (3*Sqrt[3]*Pi^3)/16 +
       (223*Pi^4)/2160 - (89*z3)/8 - (27*Sqrt[3]*ls2*Log[3])/8 +
       T[6, 11, 0]/8 - (3*T[6, 12, 0])/8 + (7*T[6, 13, 0])/12 -
       (7*T[6, 14, 0])/8 - (7*T[7, 10, 0])/24 + (7*T[7, 11, 0])/24))/ep^2 +
    (cf^3*(-33661487/165888 - (4*c4)/9 - (13*Lm)/12 -
       (5923*ls2)/(32*Sqrt[3]) + 16*Sqrt[3]*Lm*ls2 - (1589*ls2^2)/32 -
       6*Lm*ls2^2 - (29*Sqrt[3]*ls3)/4 + 9*Sqrt[3]*Lm*ls3 -
       (9*Sqrt[3]*ls4)/2 + (422197*Pi^2)/41472 + (91*Lm*Pi^2)/108 -
       (Sqrt[3]*ls2*Pi^2)/4 - (29*Pi^3)/(24*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/2 -
       (1657*Pi^4)/6480 + (19*Lm*Pi^4)/135 + (113485*z3)/2592 -
       (371*Lm*z3)/27 + (23*Pi*z3)/(2*Sqrt[3]) + (131*Pi^2*z3)/216 +
       (913*z5)/60 + (4*Pi^2*Log[2]^2)/9 - (8*z2*Log[2]^2)/3 +
       (29*Sqrt[3]*ls2*Log[3])/4 - 9*Sqrt[3]*Lm*ls2*Log[3] +
       (27*Sqrt[3]*ls3*Log[3])/4 + (3*Sqrt[3]*Pi^3*Log[3])/8 -
       (27*Sqrt[3]*ls2*Log[3]^2)/8 + (4*ls4[Pi/3])/Sqrt[3] - T[5, 8, 1]/8 +
       T[5, 11, 0]/72 + (8*T[6, 9, 0])/9 - (209*T[6, 10, 0])/36 +
       T[6, 11, 0]/8 + (Lm*T[6, 11, 0])/3 - T[6, 11, 1]/12 -
       (89*T[6, 12, 0])/72 - Lm*T[6, 12, 0] + T[6, 12, 1]/4 +
       (47*T[6, 13, 0])/12 + (2*Lm*T[6, 13, 0])/3 - T[6, 13, 1]/6 -
       (103*T[6, 14, 0])/24 - Lm*T[6, 14, 0] + T[6, 14, 1]/4 +
       T[6, 16, 1]/24 - (3*T[6, 17, 0])/2 + (4*T[6, 18, 0])/9 - T[7, 5, 0] +
       T[7, 7, 0]/2 + (7*T[7, 8, 0])/12 - T[7, 9, 0]/3 -
       (17*T[7, 10, 0])/24 - (Lm*T[7, 10, 0])/3 + T[7, 10, 1]/12 +
       (17*T[7, 11, 0])/24 + (Lm*T[7, 11, 0])/3 - T[7, 11, 1]/12 +
       (5*T[7, 14, 1])/24 + T[7, 16, 0]/6))/ep +
    (ca^2*cf*(73963007/995328 + (943*Lm)/24 - (20977*ls2)/(256*Sqrt[3]) +
       4*Sqrt[3]*Lm*ls2 - (359*ls2^2)/64 - 6*Lm*ls2^2 - (65*Sqrt[3]*ls3)/8 +
       (9*Sqrt[3]*Lm*ls3)/2 - (9*Sqrt[3]*ls4)/4 + (562075*Pi^2)/82944 +
       (43*Lm*Pi^2)/24 - (Sqrt[3]*ls2*Pi^2)/8 - (65*Pi^3)/(48*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/4 + (21167*Pi^4)/103680 + (37*Lm*Pi^4)/216 -
       (5575*z3)/324 - (508*Lm*z3)/27 + (23*Pi*z3)/(4*Sqrt[3]) -
       (83*Pi^2*z3)/216 + (4987*z5)/480 + (65*Sqrt[3]*ls2*Log[3])/8 -
       (9*Sqrt[3]*Lm*ls2*Log[3])/2 + (27*Sqrt[3]*ls3*Log[3])/8 +
       (3*Sqrt[3]*Pi^3*Log[3])/16 - (27*Sqrt[3]*ls2*Log[3]^2)/16 +
       (2*ls4[Pi/3])/Sqrt[3] + (29*T[5, 8, 1])/96 - (263*T[5, 11, 0])/576 +
       (55*T[6, 9, 0])/144 - (289*T[6, 10, 0])/144 + T[6, 11, 0]/12 +
       (Lm*T[6, 11, 0])/6 - T[6, 11, 1]/24 - (2*T[6, 12, 0])/9 -
       (Lm*T[6, 12, 0])/2 + T[6, 12, 1]/8 + (53*T[6, 13, 0])/24 +
       Lm*T[6, 13, 0] - T[6, 13, 1]/4 - (107*T[6, 14, 0])/48 -
       (3*Lm*T[6, 14, 0])/2 + (3*T[6, 14, 1])/8 - T[6, 17, 0]/2 +
       T[6, 18, 0]/9 - (3*T[7, 5, 0])/8 + T[7, 7, 0]/8 + (5*T[7, 8, 0])/24 -
       T[7, 9, 0]/12 - (125*T[7, 10, 0])/144 - (Lm*T[7, 10, 0])/2 +
       T[7, 10, 1]/8 + (125*T[7, 11, 0])/144 + (Lm*T[7, 11, 0])/2 -
       T[7, 11, 1]/8 - (5*T[7, 14, 1])/48 - T[8, 10, 0]/12))/ep +
    (ca*cf^2*(-46941553/995328 + (2*c4)/9 - (1873*Lm)/24 +
       (10941*Sqrt[3]*ls2)/128 - 16*Sqrt[3]*Lm*ls2 + (2307*ls2^2)/64 +
       15*Lm*ls2^2 + (159*Sqrt[3]*ls3)/8 - (27*Sqrt[3]*Lm*ls3)/2 +
       (27*Sqrt[3]*ls4)/4 - (515449*Pi^2)/27648 - (865*Lm*Pi^2)/216 +
       (3*Sqrt[3]*ls2*Pi^2)/8 + (53*Pi^3)/(16*Sqrt[3]) -
       (3*Sqrt[3]*Lm*Pi^3)/4 - (14539*Pi^4)/51840 - (223*Lm*Pi^4)/540 +
       (64915*z3)/5184 + (89*Lm*z3)/2 - (23*Sqrt[3]*Pi*z3)/4 +
       (67*Pi^2*z3)/144 - (2271*z5)/80 - (2*Pi^2*Log[2]^2)/9 +
       (4*z2*Log[2]^2)/3 - (159*Sqrt[3]*ls2*Log[3])/8 +
       (27*Sqrt[3]*Lm*ls2*Log[3])/2 - (81*Sqrt[3]*ls3*Log[3])/8 -
       (9*Sqrt[3]*Pi^3*Log[3])/16 + (81*Sqrt[3]*ls2*Log[3]^2)/16 -
       2*Sqrt[3]*ls4[Pi/3] - (13*T[5, 8, 1])/24 + (29*T[5, 11, 0])/32 -
       (29*T[6, 9, 0])/24 + (83*T[6, 10, 0])/12 - (11*T[6, 11, 0])/48 -
       (Lm*T[6, 11, 0])/2 + T[6, 11, 1]/8 + (17*T[6, 12, 0])/16 +
       (3*Lm*T[6, 12, 0])/2 - (3*T[6, 12, 1])/8 - (51*T[6, 13, 0])/8 -
       (7*Lm*T[6, 13, 0])/3 + (7*T[6, 13, 1])/12 + (317*T[6, 14, 0])/48 +
       (7*Lm*T[6, 14, 0])/2 - (7*T[6, 14, 1])/8 - T[6, 16, 1]/48 +
       (7*T[6, 17, 0])/4 - (4*T[6, 18, 0])/9 + (5*T[7, 5, 0])/4 -
       T[7, 7, 0]/2 - (17*T[7, 8, 0])/24 + T[7, 9, 0]/3 +
       (301*T[7, 10, 0])/144 + (7*Lm*T[7, 10, 0])/6 - (7*T[7, 10, 1])/24 -
       (301*T[7, 11, 0])/144 - (7*Lm*T[7, 11, 0])/6 + (7*T[7, 11, 1])/24 +
       (5*T[7, 14, 1])/48 - T[7, 16, 0]/12 + T[8, 10, 0]/6))/ep +
    cf^2*nl*tf*(-65441/864 + (32*c4)/81 - (3767*Lm)/192 +
      (229*ls2)/(8*Sqrt[3]) - (25*Sqrt[3]*Lm*ls2)/2 - (13*ls2^2)/2 -
      9*Lm*ls2^2 + (21*Sqrt[3]*ls3)/2 - (11915*Pi^2)/7776 -
      (907*Lm*Pi^2)/1296 + (7*Pi^3)/(4*Sqrt[3]) - (137*Pi^4)/432 -
      (317*Lm*Pi^4)/1620 + (9115*z3)/324 + (283*Lm*z3)/162 -
      (163*Pi^2*z3)/243 - (2338*z5)/135 - (32*Pi^2*Log[2]^2)/81 +
      (64*z2*Log[2]^2)/27 - (21*Sqrt[3]*ls2*Log[3])/2 + 2*T[6, 13, 0] +
      (16*Lm*T[6, 13, 0])/9 - (4*T[6, 13, 1])/9 - (17*T[6, 14, 0])/6 -
      (8*Lm*T[6, 14, 0])/3 + (2*T[6, 14, 1])/3 - (2*T3L61[1])/9) +
    cf^2*nh*tf*(-7201487393/15676416 + (136*c4)/81 + (46667*Lm)/576 +
      (100555*ls2)/(192*Sqrt[3]) - (1201*Lm*ls2)/(2*Sqrt[3]) -
      (323*ls2^2)/6 + 101*Lm*ls2^2 + (20689*ls3)/(70*Sqrt[3]) -
      62*Sqrt[3]*Lm*ls3 + 31*Sqrt[3]*ls4 + (14889133*Pi^2)/933120 -
      (15431*Lm*Pi^2)/1296 + (31*ls2*Pi^2)/(6*Sqrt[3]) +
      (20689*Pi^3)/(1260*Sqrt[3]) - (31*Lm*Pi^3)/(3*Sqrt[3]) -
      (3758563*Pi^4)/8164800 + (997*Lm*Pi^4)/1620 + (4074349*z3)/102060 +
      (1445*Lm*z3)/81 - (713*Pi*z3)/(9*Sqrt[3]) - (313*Pi^2*z3)/324 +
      (104513*z5)/1080 - (136*Pi^2*Log[2]^2)/81 + (272*z2*Log[2]^2)/27 -
      (20689*ls2*Log[3])/(70*Sqrt[3]) + 62*Sqrt[3]*Lm*ls2*Log[3] -
      (93*Sqrt[3]*ls3*Log[3])/2 - (31*Pi^3*Log[3])/(4*Sqrt[3]) +
      (93*Sqrt[3]*ls2*Log[3]^2)/4 - (248*ls4[Pi/3])/(9*Sqrt[3]) -
      (575*T[5, 8, 1])/216 - (439*T[5, 11, 0])/144 + (14*Lm*T[5, 11, 0])/3 -
      (7*T[5, 11, 1])/6 + (533*T[6, 9, 0])/108 + (23*Lm*T[6, 9, 0])/9 -
      (23*T[6, 9, 1])/36 - (1121*T[6, 10, 0])/108 - (40*Lm*T[6, 10, 0])/9 +
      (10*T[6, 10, 1])/9 - (235*T[6, 11, 0])/81 - (4*Lm*T[6, 11, 0])/9 +
      T[6, 11, 1]/9 + (5983*T[6, 12, 0])/1890 + 6*Lm*T[6, 12, 0] -
      (3*T[6, 12, 1])/2 - (19*T[6, 13, 0])/27 - (4*T[6, 14, 0])/9 -
      (13*T[6, 16, 1])/108 - (17*T[6, 17, 0])/54 - (181*T[6, 18, 0])/72 +
      (5*T[7, 5, 0])/9 + (2*T[7, 16, 0])/9 - (2*T3L61[1])/9) +
    ca*cf*nl*tf*(191875/5184 - (16*c4)/81 + (3299*Lm)/324 - (11*Lm^2)/216 -
      (229*ls2)/(16*Sqrt[3]) + (25*Sqrt[3]*Lm*ls2)/4 + (13*ls2^2)/4 +
      (9*Lm*ls2^2)/2 - (21*Sqrt[3]*ls3)/4 + (7699*Pi^2)/15552 +
      (605*Lm*Pi^2)/972 - (11*Lm^2*Pi^2)/162 - (7*Pi^3)/(8*Sqrt[3]) +
      (463*Pi^4)/3240 + (19*Lm*Pi^4)/216 - (4447*z3)/432 - (184*Lm*z3)/81 +
      (95*Pi^2*z3)/243 + (1663*z5)/270 + (16*Pi^2*Log[2]^2)/81 -
      (32*z2*Log[2]^2)/27 + (21*Sqrt[3]*ls2*Log[3])/4 - T[6, 13, 0] -
      (8*Lm*T[6, 13, 0])/9 + (2*T[6, 13, 1])/9 + (17*T[6, 14, 0])/12 +
      (4*Lm*T[6, 14, 0])/3 - T[6, 14, 1]/3 + T3L61[1]/9) +
    ca*cf*nh*tf*(3239570485/7838208 - (76*c4)/81 + (8618137*Lm)/10368 -
      (11*Lm^2)/216 - (60481*ls2)/(1152*Sqrt[3]) - (463*Lm*ls2)/(8*Sqrt[3]) +
      (383*ls2^2)/72 - 16*Lm*ls2^2 - (33923*ls3)/(280*Sqrt[3]) -
      (89*Sqrt[3]*Lm*ls3)/4 + (89*Sqrt[3]*ls4)/8 - (47903*Pi^2)/311040 +
      (71929*Lm*Pi^2)/7776 - (11*Lm^2*Pi^2)/162 +
      (89*ls2*Pi^2)/(48*Sqrt[3]) - (33923*Pi^3)/(5040*Sqrt[3]) -
      (89*Lm*Pi^3)/(24*Sqrt[3]) + (3302093*Pi^4)/16329600 -
      (79*Lm*Pi^4)/216 - (28245661*z3)/816480 - (56371*Lm*z3)/324 -
      (2047*Pi*z3)/(72*Sqrt[3]) + (325*Pi^2*z3)/648 - (134513*z5)/2160 +
      (10*Lm*z5)/3 + (76*Pi^2*Log[2]^2)/81 - (152*z2*Log[2]^2)/27 +
      (33923*ls2*Log[3])/(280*Sqrt[3]) + (89*Sqrt[3]*Lm*ls2*Log[3])/4 -
      (267*Sqrt[3]*ls3*Log[3])/16 - (89*Pi^3*Log[3])/(32*Sqrt[3]) +
      (267*Sqrt[3]*ls2*Log[3]^2)/32 - (89*ls4[Pi/3])/(9*Sqrt[3]) +
      (67*T[5, 8, 1])/432 - (763*T[5, 11, 0])/288 - (1529*T[6, 9, 0])/216 -
      (46*Lm*T[6, 9, 0])/9 + (23*T[6, 9, 1])/18 + (1699*T[6, 10, 0])/108 +
      (173*Lm*T[6, 10, 0])/9 - (173*T[6, 10, 1])/36 + (401*T[6, 11, 0])/324 +
      (2*Lm*T[6, 11, 0])/9 - T[6, 11, 1]/18 + (23003*T[6, 12, 0])/15120 -
      (2*Lm*T[6, 12, 0])/3 + T[6, 12, 1]/6 - (947*T[6, 13, 0])/216 -
      (Lm*T[6, 13, 0])/3 + T[6, 13, 1]/12 + (29*T[6, 14, 0])/9 +
      (107*T[6, 16, 1])/216 + (745*T[6, 17, 0])/432 + (Lm*T[6, 17, 0])/2 -
      T[6, 17, 1]/8 - (91*T[6, 18, 0])/36 - (7*T[7, 5, 0])/36 +
      (Lm*T[7, 5, 0])/3 - T[7, 5, 1]/12 - (31*T[7, 7, 0])/144 -
      (Lm*T[7, 7, 0])/6 + T[7, 7, 1]/24 - (25*T[7, 8, 0])/72 -
      (Lm*T[7, 8, 0])/3 + T[7, 8, 1]/12 - (17*T[7, 9, 0])/36 +
      T[7, 12, 0]/8 - (25*T[7, 13, 0])/24 - T[7, 16, 0]/9 - T[8, 5, 0]/6 +
      T3L61[1]/9) + ca*cf^2*(194336141683/35831808 - 976*a5 -
      (14429*c4)/162 + (46847701*Lm)/248832 - (8*c4*Lm)/9 + (1873*Lm^2)/12 +
      (3656009*ls2)/(4608*Sqrt[3]) - (11249*Sqrt[3]*Lm*ls2)/32 +
      32*Sqrt[3]*Lm^2*ls2 + (5267*ls2^2)/1152 - (2439*Lm*ls2^2)/16 -
      30*Lm^2*ls2^2 - (26839*ls3)/(256*Sqrt[3]) - (159*Sqrt[3]*Lm*ls3)/2 +
      27*Sqrt[3]*Lm^2*ls3 + (159*Sqrt[3]*ls4)/4 - 27*Sqrt[3]*Lm*ls4 +
      (81*Sqrt[3]*ls5)/8 + (243*Sqrt[3]*ls5p)/16 - (81*Sqrt[3]*ls4p*Pi)/4 -
      (20009131*Pi^2)/2985984 + (1544191*Lm*Pi^2)/20736 +
      (865*Lm^2*Pi^2)/108 + (53*ls2*Pi^2)/(8*Sqrt[3]) -
      (3*Sqrt[3]*Lm*ls2*Pi^2)/2 + (63*Sqrt[3]*ls3*Pi^2)/8 -
      (26839*Pi^3)/(4608*Sqrt[3]) - (53*Lm*Pi^3)/(4*Sqrt[3]) +
      (3*Sqrt[3]*Lm^2*Pi^3)/2 + (76610053*Pi^4)/3732480 +
      (4883*Lm*Pi^4)/4320 + (223*Lm^2*Pi^4)/270 + (2*Pi^5)/(3*Sqrt[3]) +
      (359*Pi^6)/2240 - (282889855*z3)/93312 - (48085*Lm*z3)/1296 -
      89*Lm^2*z3 - (3*Sqrt[3]*ls2*z3)/2 - (1219*Pi*z3)/(12*Sqrt[3]) +
      23*Sqrt[3]*Lm*Pi*z3 - (2299*Pi^2*z3)/162 - (67*Lm*Pi^2*z3)/36 +
      (443*z3^2)/144 + (7594487*z5)/8640 + (2271*Lm*z5)/20 -
      (976*a4*Log[2])/5 + (122*c4*Log[2])/15 - (4103*Pi^4*Log[2])/360 +
      (14429*Pi^2*Log[2]^2)/162 + (8*Lm*Pi^2*Log[2]^2)/9 -
      (14429*z2*Log[2]^2)/27 - (16*Lm*z2*Log[2]^2)/3 -
      (122*Pi^2*Log[2]^3)/9 + (244*z2*Log[2]^3)/5 + (26839*ls2*Log[3])/
       (256*Sqrt[3]) + (159*Sqrt[3]*Lm*ls2*Log[3])/2 -
      27*Sqrt[3]*Lm^2*ls2*Log[3] - (477*Sqrt[3]*ls3*Log[3])/8 +
      (81*Sqrt[3]*Lm*ls3*Log[3])/2 - (81*Sqrt[3]*ls4*Log[3])/4 -
      (9*Sqrt[3]*ls2*Pi^2*Log[3])/8 - (53*Sqrt[3]*Pi^3*Log[3])/16 +
      (9*Sqrt[3]*Lm*Pi^3*Log[3])/4 + (69*Sqrt[3]*Pi*z3*Log[3])/4 +
      (477*Sqrt[3]*ls2*Log[3]^2)/16 - (81*Sqrt[3]*Lm*ls2*Log[3]^2)/4 +
      (243*Sqrt[3]*ls3*Log[3]^2)/16 + (27*Sqrt[3]*Pi^3*Log[3]^2)/32 -
      (81*Sqrt[3]*ls2*Log[3]^3)/16 - (106*ls4[Pi/3])/(3*Sqrt[3]) +
      8*Sqrt[3]*Lm*ls4[Pi/3] + 6*Sqrt[3]*Log[3]*ls4[Pi/3] -
      (49*Sqrt[3]*ls5[Pi/3])/4 + (10973*T[5, 8, 1])/1728 +
      (13*Lm*T[5, 8, 1])/6 - (13*T[5, 8, 2])/24 - (9355*T[5, 11, 0])/1152 -
      (29*Lm*T[5, 11, 0])/8 + (29*T[5, 11, 1])/32 - (32083*T[6, 9, 0])/3456 +
      (29*Lm*T[6, 9, 0])/6 - (29*T[6, 9, 1])/24 + (34895*T[6, 10, 0])/864 -
      (83*Lm*T[6, 10, 0])/3 + (83*T[6, 10, 1])/12 - (4123*T[6, 11, 0])/864 +
      (11*Lm*T[6, 11, 0])/12 + Lm^2*T[6, 11, 0] - (11*T[6, 11, 1])/48 -
      (Lm*T[6, 11, 1])/2 + T[6, 11, 2]/8 + (785*T[6, 12, 0])/36 -
      (17*Lm*T[6, 12, 0])/4 - 3*Lm^2*T[6, 12, 0] + (17*T[6, 12, 1])/16 +
      (3*Lm*T[6, 12, 1])/2 - (3*T[6, 12, 2])/8 + (20383*T[6, 13, 0])/2592 +
      (51*Lm*T[6, 13, 0])/2 + (14*Lm^2*T[6, 13, 0])/3 - (51*T[6, 13, 1])/8 -
      (7*Lm*T[6, 13, 1])/3 + (7*T[6, 13, 2])/12 - (35417*T[6, 14, 0])/3456 -
      (317*Lm*T[6, 14, 0])/12 - 7*Lm^2*T[6, 14, 0] + (317*T[6, 14, 1])/48 +
      (7*Lm*T[6, 14, 1])/2 - (7*T[6, 14, 2])/8 + (7*T[6, 15, 2])/24 -
      (455*T[6, 16, 1])/864 + (Lm*T[6, 16, 1])/12 - T[6, 16, 2]/48 +
      (7433*T[6, 17, 0])/1728 - 7*Lm*T[6, 17, 0] + (7*T[6, 17, 1])/4 -
      (8489*T[6, 18, 0])/3456 + (16*Lm*T[6, 18, 0])/9 - (4*T[6, 18, 1])/9 +
      (5*T[6, 19, 2])/24 + (53*T[7, 5, 0])/72 - 5*Lm*T[7, 5, 0] +
      (5*T[7, 5, 1])/4 - T[7, 6, 1]/4 + (25*T[7, 7, 0])/144 +
      2*Lm*T[7, 7, 0] - T[7, 7, 1]/2 - (127*T[7, 8, 0])/144 +
      (17*Lm*T[7, 8, 0])/6 - (17*T[7, 8, 1])/24 + (133*T[7, 9, 0])/144 -
      (4*Lm*T[7, 9, 0])/3 + T[7, 9, 1]/3 - (13417*T[7, 10, 0])/3456 -
      (301*Lm*T[7, 10, 0])/36 - (7*Lm^2*T[7, 10, 0])/3 +
      (301*T[7, 10, 1])/144 + (7*Lm*T[7, 10, 1])/6 - (7*T[7, 10, 2])/24 +
      (10009*T[7, 11, 0])/3456 + (301*Lm*T[7, 11, 0])/36 +
      (7*Lm^2*T[7, 11, 0])/3 - (301*T[7, 11, 1])/144 - (7*Lm*T[7, 11, 1])/6 +
      (7*T[7, 11, 2])/24 - (151*T[7, 14, 1])/288 - (5*Lm*T[7, 14, 1])/12 +
      (5*T[7, 14, 2])/48 + T[7, 15, 1]/4 + (25*T[7, 16, 0])/144 +
      (Lm*T[7, 16, 0])/3 - T[7, 16, 1]/12 + (5*T[8, 2, 0])/3 +
      (3*T[8, 4, 0])/8 - T[8, 6, 0]/12 - (11*T[8, 7, 0])/16 - T[8, 8, 0]/12 -
      T[8, 9, 0]/12 - (37*T[8, 10, 0])/48 - (2*Lm*T[8, 10, 0])/3 +
      T[8, 10, 1]/6 + T[9, 3, 0]/3 + (3*T[9, 4, 0])/4 + T[9, 5, 0]/4 -
      T[9, 6, 0]/8 - T[9, 7, 0]/6 + (11*T3L61[1])/18 + (5*T4LT2[2])/24 -
      T4LT4[2]/6 + (5*T4LVB6[1])/6 - (3*T4LVB7[1])/4) +
    ca^2*cf*(-18132028469/8957952 + 304*a5 + (4727*c4)/162 -
      (74023895*Lm)/248832 - (135671*Lm^2)/1728 -
      (1631857*ls2)/(4608*Sqrt[3]) + (21901*Lm*ls2)/(64*Sqrt[3]) -
      8*Sqrt[3]*Lm^2*ls2 - (9337*ls2^2)/288 + (425*Lm*ls2^2)/16 +
      12*Lm^2*ls2^2 + (6893*Sqrt[3]*ls3)/1280 + (65*Sqrt[3]*Lm*ls3)/2 -
      9*Sqrt[3]*Lm^2*ls3 - (65*Sqrt[3]*ls4)/4 + 9*Sqrt[3]*Lm*ls4 -
      (27*Sqrt[3]*ls5)/8 - (81*Sqrt[3]*ls5p)/16 + (27*Sqrt[3]*ls4p*Pi)/4 -
      (1785647*Pi^2)/276480 - (1715497*Lm*Pi^2)/62208 -
      (4523*Lm^2*Pi^2)/1296 - (65*ls2*Pi^2)/(24*Sqrt[3]) +
      (Sqrt[3]*Lm*ls2*Pi^2)/2 - (21*Sqrt[3]*ls3*Pi^2)/8 +
      (6893*Pi^3)/(7680*Sqrt[3]) + (65*Lm*Pi^3)/(12*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/2 - (148000421*Pi^4)/18662400 -
      (20573*Lm*Pi^4)/25920 - (37*Lm^2*Pi^4)/108 - (2*Pi^5)/(9*Sqrt[3]) -
      (54617*Pi^6)/816480 + (3879904283*z3)/3732480 + (5179*Lm*z3)/81 +
      (1016*Lm^2*z3)/27 + (Sqrt[3]*ls2*z3)/2 + (1495*Pi*z3)/(36*Sqrt[3]) -
      (23*Lm*Pi*z3)/Sqrt[3] + (27619*Pi^2*z3)/5184 + (83*Lm*Pi^2*z3)/54 +
      (5345*z3^2)/7776 - (468271*z5)/1728 - (4987*Lm*z5)/120 +
      (304*a4*Log[2])/5 - (38*c4*Log[2])/15 + (1277*Pi^4*Log[2])/360 -
      (4727*Pi^2*Log[2]^2)/162 + (4727*z2*Log[2]^2)/27 +
      (38*Pi^2*Log[2]^3)/9 - (76*z2*Log[2]^3)/5 - (6893*Sqrt[3]*ls2*Log[3])/
       1280 - (65*Sqrt[3]*Lm*ls2*Log[3])/2 + 9*Sqrt[3]*Lm^2*ls2*Log[3] +
      (195*Sqrt[3]*ls3*Log[3])/8 - (27*Sqrt[3]*Lm*ls3*Log[3])/2 +
      (27*Sqrt[3]*ls4*Log[3])/4 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/8 +
      (65*Pi^3*Log[3])/(16*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/4 -
      (23*Sqrt[3]*Pi*z3*Log[3])/4 - (195*Sqrt[3]*ls2*Log[3]^2)/16 +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/4 - (81*Sqrt[3]*ls3*Log[3]^2)/16 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/32 + (27*Sqrt[3]*ls2*Log[3]^3)/16 +
      (130*ls4[Pi/3])/(9*Sqrt[3]) - (8*Lm*ls4[Pi/3])/Sqrt[3] -
      2*Sqrt[3]*Log[3]*ls4[Pi/3] + (49*ls5[Pi/3])/(4*Sqrt[3]) -
      (5065*T[5, 8, 1])/1728 - (29*Lm*T[5, 8, 1])/24 + (29*T[5, 8, 2])/96 +
      (110*T[5, 11, 0])/27 + (263*Lm*T[5, 11, 0])/144 -
      (263*T[5, 11, 1])/576 + (38195*T[6, 9, 0])/13824 -
      (55*Lm*T[6, 9, 0])/36 + (55*T[6, 9, 1])/144 - (41615*T[6, 10, 0])/
       3456 + (289*Lm*T[6, 10, 0])/36 - (289*T[6, 10, 1])/144 +
      (1139*T[6, 11, 0])/864 - (Lm*T[6, 11, 0])/3 - (Lm^2*T[6, 11, 0])/3 +
      T[6, 11, 1]/12 + (Lm*T[6, 11, 1])/6 - T[6, 11, 2]/24 -
      (27289*T[6, 12, 0])/4320 + (8*Lm*T[6, 12, 0])/9 + Lm^2*T[6, 12, 0] -
      (2*T[6, 12, 1])/9 - (Lm*T[6, 12, 1])/2 + T[6, 12, 2]/8 -
      (40615*T[6, 13, 0])/20736 - (53*Lm*T[6, 13, 0])/6 -
      2*Lm^2*T[6, 13, 0] + (53*T[6, 13, 1])/24 + Lm*T[6, 13, 1] -
      T[6, 13, 2]/4 + (3061*T[6, 14, 0])/3456 + (107*Lm*T[6, 14, 0])/12 +
      3*Lm^2*T[6, 14, 0] - (107*T[6, 14, 1])/48 - (3*Lm*T[6, 14, 1])/2 +
      (3*T[6, 14, 2])/8 - T[6, 15, 2]/8 + (109*T[6, 16, 1])/864 -
      (263*T[6, 17, 0])/192 + 2*Lm*T[6, 17, 0] - T[6, 17, 1]/2 +
      (2113*T[6, 18, 0])/1728 - (4*Lm*T[6, 18, 0])/9 + T[6, 18, 1]/9 -
      T[6, 19, 2]/8 - (169*T[7, 5, 0])/576 + (3*Lm*T[7, 5, 0])/2 -
      (3*T[7, 5, 1])/8 + T[7, 6, 1]/16 + (7*T[7, 7, 0])/144 -
      (Lm*T[7, 7, 0])/2 + T[7, 7, 1]/8 + (43*T[7, 8, 0])/144 -
      (5*Lm*T[7, 8, 0])/6 + (5*T[7, 8, 1])/24 - (11*T[7, 9, 0])/48 +
      (Lm*T[7, 9, 0])/3 - T[7, 9, 1]/12 + (6319*T[7, 10, 0])/3456 +
      (125*Lm*T[7, 10, 0])/36 + Lm^2*T[7, 10, 0] - (125*T[7, 10, 1])/144 -
      (Lm*T[7, 10, 1])/2 + T[7, 10, 2]/8 - (4759*T[7, 11, 0])/3456 -
      (125*Lm*T[7, 11, 0])/36 - Lm^2*T[7, 11, 0] + (125*T[7, 11, 1])/144 +
      (Lm*T[7, 11, 1])/2 - T[7, 11, 2]/8 + (79*T[7, 14, 1])/96 +
      (5*Lm*T[7, 14, 1])/12 - (5*T[7, 14, 2])/48 - T[7, 15, 1]/8 +
      T[7, 16, 0]/18 - T[8, 2, 0]/4 - T[8, 4, 0]/8 + (5*T[8, 7, 0])/48 +
      T[8, 9, 0]/24 + T[8, 10, 0]/3 + (Lm*T[8, 10, 0])/3 - T[8, 10, 1]/12 -
      T[9, 3, 0]/9 - T[9, 4, 0]/4 - T[9, 5, 0]/12 + T[9, 6, 0]/24 +
      T[9, 7, 0]/24 - (11*T3L61[1])/36 - T4LT2[2]/16 + (7*T4LT4[2])/108 -
      (3*T4LVB6[1])/16 + T4LVB7[1]/6) +
    cf^3*(-80669505797/29859840 + 736*a5 + (4975*c4)/81 +
      (33661487*Lm)/41472 + (16*c4*Lm)/9 + (13*Lm^2)/6 -
      (130765*ls2)/(768*Sqrt[3]) + (5923*Lm*ls2)/(8*Sqrt[3]) -
      32*Sqrt[3]*Lm^2*ls2 + (23143*ls2^2)/192 + (1589*Lm*ls2^2)/8 +
      12*Lm^2*ls2^2 + (92837*ls3)/(640*Sqrt[3]) + 29*Sqrt[3]*Lm*ls3 -
      18*Sqrt[3]*Lm^2*ls3 - (29*Sqrt[3]*ls4)/2 + 18*Sqrt[3]*Lm*ls4 -
      (27*Sqrt[3]*ls5)/4 - (81*Sqrt[3]*ls5p)/8 + (27*Sqrt[3]*ls4p*Pi)/2 +
      (141805097*Pi^2)/2488320 - (422197*Lm*Pi^2)/10368 - (91*Lm^2*Pi^2)/54 -
      (29*ls2*Pi^2)/(12*Sqrt[3]) + Sqrt[3]*Lm*ls2*Pi^2 -
      (21*Sqrt[3]*ls3*Pi^2)/4 + (92837*Pi^3)/(11520*Sqrt[3]) +
      (29*Lm*Pi^3)/(6*Sqrt[3]) - Sqrt[3]*Lm^2*Pi^3 -
      (80383363*Pi^4)/9331200 + (1657*Lm*Pi^4)/1620 - (38*Lm^2*Pi^4)/135 -
      (4*Pi^5)/(9*Sqrt[3]) - (101467*Pi^6)/816480 + (112353923*z3)/62208 -
      (113485*Lm*z3)/648 + (742*Lm^2*z3)/27 + Sqrt[3]*ls2*z3 +
      (667*Pi*z3)/(18*Sqrt[3]) - (46*Lm*Pi*z3)/Sqrt[3] + (1445*Pi^2*z3)/432 -
      (131*Lm*Pi^2*z3)/54 + (185*z3^2)/243 - (528617*z5)/864 -
      (913*Lm*z5)/15 + (736*a4*Log[2])/5 - (92*c4*Log[2])/15 +
      (1549*Pi^4*Log[2])/180 - (4975*Pi^2*Log[2]^2)/81 -
      (16*Lm*Pi^2*Log[2]^2)/9 + (9950*z2*Log[2]^2)/27 +
      (32*Lm*z2*Log[2]^2)/3 + (92*Pi^2*Log[2]^3)/9 - (184*z2*Log[2]^3)/5 -
      (92837*ls2*Log[3])/(640*Sqrt[3]) - 29*Sqrt[3]*Lm*ls2*Log[3] +
      18*Sqrt[3]*Lm^2*ls2*Log[3] + (87*Sqrt[3]*ls3*Log[3])/4 -
      27*Sqrt[3]*Lm*ls3*Log[3] + (27*Sqrt[3]*ls4*Log[3])/2 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/4 + (29*Pi^3*Log[3])/(8*Sqrt[3]) -
      (3*Sqrt[3]*Lm*Pi^3*Log[3])/2 - (23*Sqrt[3]*Pi*z3*Log[3])/2 -
      (87*Sqrt[3]*ls2*Log[3]^2)/8 + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/2 -
      (81*Sqrt[3]*ls3*Log[3]^2)/8 - (9*Sqrt[3]*Pi^3*Log[3]^2)/16 +
      (27*Sqrt[3]*ls2*Log[3]^3)/8 + (116*ls4[Pi/3])/(9*Sqrt[3]) -
      (16*Lm*ls4[Pi/3])/Sqrt[3] - 4*Sqrt[3]*Log[3]*ls4[Pi/3] +
      (49*ls5[Pi/3])/(2*Sqrt[3]) - (281*T[5, 8, 1])/288 + (Lm*T[5, 8, 1])/2 -
      T[5, 8, 2]/8 - (95*T[5, 11, 0])/1728 - (Lm*T[5, 11, 0])/18 +
      T[5, 11, 1]/72 + (8657*T[6, 9, 0])/1152 - (32*Lm*T[6, 9, 0])/9 +
      (8*T[6, 9, 1])/9 - (28175*T[6, 10, 0])/864 + (209*Lm*T[6, 10, 0])/9 -
      (209*T[6, 10, 1])/36 + (205*T[6, 11, 0])/48 - (Lm*T[6, 11, 0])/2 -
      (2*Lm^2*T[6, 11, 0])/3 + T[6, 11, 1]/8 + (Lm*T[6, 11, 1])/3 -
      T[6, 11, 2]/12 - (19811*T[6, 12, 0])/1080 + (89*Lm*T[6, 12, 0])/18 +
      2*Lm^2*T[6, 12, 0] - (89*T[6, 12, 1])/72 - Lm*T[6, 12, 1] +
      T[6, 12, 2]/4 - (13639*T[6, 13, 0])/1728 - (47*Lm*T[6, 13, 0])/3 -
      (4*Lm^2*T[6, 13, 0])/3 + (47*T[6, 13, 1])/12 + (2*Lm*T[6, 13, 1])/3 -
      T[6, 13, 2]/6 + (1085*T[6, 14, 0])/64 + (103*Lm*T[6, 14, 0])/6 +
      2*Lm^2*T[6, 14, 0] - (103*T[6, 14, 1])/24 - Lm*T[6, 14, 1] +
      T[6, 14, 2]/4 + T[6, 15, 2]/12 + (79*T[6, 16, 1])/144 -
      (Lm*T[6, 16, 1])/6 + T[6, 16, 2]/24 - (2699*T[6, 17, 0])/864 +
      6*Lm*T[6, 17, 0] - (3*T[6, 17, 1])/2 + (37*T[6, 18, 0])/1728 -
      (16*Lm*T[6, 18, 0])/9 + (4*T[6, 18, 1])/9 - (43*T[7, 5, 0])/144 +
      4*Lm*T[7, 5, 0] - T[7, 5, 1] + T[7, 6, 1]/4 - (13*T[7, 7, 0])/24 -
      2*Lm*T[7, 7, 0] + T[7, 7, 1]/2 + (41*T[7, 8, 0])/72 -
      (7*Lm*T[7, 8, 0])/3 + (7*T[7, 8, 1])/12 - (67*T[7, 9, 0])/72 +
      (4*Lm*T[7, 9, 0])/3 - T[7, 9, 1]/3 + (779*T[7, 10, 0])/1728 +
      (17*Lm*T[7, 10, 0])/6 + (2*Lm^2*T[7, 10, 0])/3 - (17*T[7, 10, 1])/24 -
      (Lm*T[7, 10, 1])/3 + T[7, 10, 2]/12 - (491*T[7, 11, 0])/1728 -
      (17*Lm*T[7, 11, 0])/6 - (2*Lm^2*T[7, 11, 0])/3 + (17*T[7, 11, 1])/24 +
      (Lm*T[7, 11, 1])/3 - T[7, 11, 2]/12 - (323*T[7, 14, 1])/144 -
      (5*Lm*T[7, 14, 1])/6 + (5*T[7, 14, 2])/24 - (41*T[7, 16, 0])/72 -
      (2*Lm*T[7, 16, 0])/3 + T[7, 16, 1]/6 - (7*T[8, 2, 0])/3 -
      T[8, 4, 0]/4 + T[8, 6, 0]/6 + (25*T[8, 7, 0])/24 + (5*T[8, 10, 0])/24 -
      (2*T[9, 3, 0])/9 - T[9, 4, 0]/2 - T[9, 5, 0]/6 + T[9, 6, 0]/12 +
      T[9, 7, 0]/6 - T4LT2[2]/6 + T4LT4[2]/54 - (11*T4LVB6[1])/12 +
      (5*T4LVB7[1])/6)

c["s", "MS", 2] = cf*nl^2*tf^2*(45373/466560 - (73*Lm)/2592 - (7*Lm^2)/432 +
      Lm^3/108 - (907*Pi^2)/583200 - (13*Lm*Pi^2)/3240 + (Lm^2*Pi^2)/324 +
      (19*Pi^4)/9720 - (8*z3)/45 + (2*Lm*z3)/27) +
    cf*nh^2*tf^2*(-1092663523/2332800 + (10243*Lm)/12960 - (7*Lm^2)/432 +
      Lm^3/108 - (632923*ls2)/(1200*Sqrt[3]) + (479*Lm*ls2)/(20*Sqrt[3]) -
      (3823*ls3)/(40*Sqrt[3]) - (67595*Pi^2)/2592 + (Lm^2*Pi^2)/324 -
      (3823*Pi^3)/(720*Sqrt[3]) + (50483*Pi^4)/97200 + (2836303*z3)/19440 -
      (76*Lm*z3)/9 + (3823*ls2*Log[3])/(40*Sqrt[3]) +
      (6637*T[6, 9, 0])/1080 - (2011*T[6, 10, 0])/135) +
    (cf^2*nh*tf*(-253639/2880 + (50677*ls2)/(240*Sqrt[3]) - (1179*ls2^2)/40 +
       (353*ls3)/(5*Sqrt[3]) + (211717*Pi^2)/77760 +
       (353*Pi^3)/(90*Sqrt[3]) - (29833*Pi^4)/194400 + (54101*z3)/12960 -
       (353*ls2*Log[3])/(5*Sqrt[3]) - (479*T[5, 11, 0])/360 -
       (1069*T[6, 9, 0])/2160 + (77*T[6, 10, 0])/270 + T[6, 11, 0]/4 -
       (749*T[6, 12, 0])/360))/ep + cf*nh*nl*tf^2*(-204716239/1166400 +
      (4939*Lm)/6480 - (7*Lm^2)/216 + Lm^3/54 + (221467*ls2)/(1200*Sqrt[3]) +
      (479*Lm*ls2)/(20*Sqrt[3]) + (479*Sqrt[3]*ls3)/20 +
      (992833*Pi^2)/583200 - (13*Lm*Pi^2)/3240 + (Lm^2*Pi^2)/162 +
      (479*Pi^3)/(120*Sqrt[3]) - (4433*Pi^4)/9720 + (102923*z3)/2430 -
      (226*Lm*z3)/27 - (479*Sqrt[3]*ls2*Log[3])/20 - (299*T[6, 13, 0])/270 -
      T[6, 14, 0]) + (ca*cf*nl*tf*(-89/144 - (Sqrt[3]*ls2)/2 - (3*ls2^2)/8 -
       (31*Pi^2)/1296 - (13*Pi^4)/2160 + (131*z3)/648 + T[6, 13, 0]/18 -
       T[6, 14, 0]/12))/ep + (cf^2*nl*tf*(89/72 + Sqrt[3]*ls2 + (3*ls2^2)/4 +
       (31*Pi^2)/648 + (13*Pi^4)/1080 - (131*z3)/324 - T[6, 13, 0]/9 +
       T[6, 14, 0]/6))/ep + (ca*cf*nh*tf*(-8467001/55296 -
       (7369*ls2)/(384*Sqrt[3]) + (119*ls2^2)/32 + (293*ls3)/(64*Sqrt[3]) -
       (202735*Pi^2)/124416 + (293*Pi^3)/(1152*Sqrt[3]) + (4273*Pi^4)/77760 +
       (7693*z3)/192 - (5*z5)/8 - (293*ls2*Log[3])/(64*Sqrt[3]) +
       (437*T[6, 9, 0])/432 - (413*T[6, 10, 0])/108 - (23*T[6, 11, 0])/144 +
       (23*T[6, 12, 0])/48 + T[6, 13, 0]/16 - (3*T[6, 17, 0])/32 -
       T[7, 5, 0]/16 + T[7, 7, 0]/32 + T[7, 8, 0]/16))/ep +
    (ca^2*cf*(-943/384 - (Sqrt[3]*ls2)/4 + (3*ls2^2)/8 - (9*Sqrt[3]*ls3)/32 -
       (43*Pi^2)/384 - (Sqrt[3]*Pi^3)/64 - (37*Pi^4)/3456 + (127*z3)/108 +
       (9*Sqrt[3]*ls2*Log[3])/32 - T[6, 11, 0]/96 + T[6, 12, 0]/32 -
       T[6, 13, 0]/16 + (3*T[6, 14, 0])/32 + T[7, 10, 0]/32 -
       T[7, 11, 0]/32))/ep^2 + (cf^3*(13/192 - Sqrt[3]*ls2 + (3*ls2^2)/8 -
       (9*Sqrt[3]*ls3)/16 - (91*Pi^2)/1728 - (Sqrt[3]*Pi^3)/32 -
       (19*Pi^4)/2160 + (371*z3)/432 + (9*Sqrt[3]*ls2*Log[3])/16 -
       T[6, 11, 0]/48 + T[6, 12, 0]/16 - T[6, 13, 0]/24 + T[6, 14, 0]/16 +
       T[7, 10, 0]/48 - T[7, 11, 0]/48))/ep^2 +
    (ca*cf^2*(1873/384 + Sqrt[3]*ls2 - (15*ls2^2)/16 + (27*Sqrt[3]*ls3)/32 +
       (865*Pi^2)/3456 + (3*Sqrt[3]*Pi^3)/64 + (223*Pi^4)/8640 - (89*z3)/32 -
       (27*Sqrt[3]*ls2*Log[3])/32 + T[6, 11, 0]/32 - (3*T[6, 12, 0])/32 +
       (7*T[6, 13, 0])/48 - (7*T[6, 14, 0])/32 - (7*T[7, 10, 0])/96 +
       (7*T[7, 11, 0])/96))/ep^2 +
    (cf^3*(71763697/663552 - c4/9 - (13*Lm)/48 - (234881*ls2)/
        (1920*Sqrt[3]) + 4*Sqrt[3]*Lm*ls2 + (7229*ls2^2)/640 -
       (3*Lm*ls2^2)/2 - (10213*ls3)/(160*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/4 -
       (9*Sqrt[3]*ls4)/8 - (15012389*Pi^2)/2488320 + (91*Lm*Pi^2)/432 -
       (Sqrt[3]*ls2*Pi^2)/16 - (10213*Pi^3)/(2880*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/8 - (283667*Pi^4)/1244160 + (19*Lm*Pi^4)/540 -
       (400759*z3)/103680 - (371*Lm*z3)/108 + (23*Pi*z3)/(8*Sqrt[3]) +
       (131*Pi^2*z3)/864 + (2513*z5)/240 + (Pi^2*Log[2]^2)/9 -
       (2*z2*Log[2]^2)/3 + (10213*ls2*Log[3])/(160*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/4 + (27*Sqrt[3]*ls3*Log[3])/16 +
       (3*Sqrt[3]*Pi^3*Log[3])/32 - (27*Sqrt[3]*ls2*Log[3]^2)/32 +
       ls4[Pi/3]/Sqrt[3] - T[5, 8, 1]/32 + (133*T[5, 11, 0])/180 -
       (131*T[6, 9, 0])/540 + (2083*T[6, 10, 0])/1080 -
       (389*T[6, 11, 0])/960 + (Lm*T[6, 11, 0])/12 - T[6, 11, 1]/48 +
       (4999*T[6, 12, 0])/2880 - (Lm*T[6, 12, 0])/4 + T[6, 12, 1]/16 -
       (41*T[6, 13, 0])/320 + (Lm*T[6, 13, 0])/6 - T[6, 13, 1]/24 -
       (791*T[6, 14, 0])/1920 - (Lm*T[6, 14, 0])/4 + T[6, 14, 1]/16 +
       T[6, 16, 1]/96 + (5*T[6, 17, 0])/8 + T[6, 18, 0]/9 +
       (5*T[7, 5, 0])/12 - (5*T[7, 7, 0])/24 - (25*T[7, 8, 0])/48 -
       T[7, 9, 0]/12 - (127*T[7, 10, 0])/1920 - (Lm*T[7, 10, 0])/12 +
       T[7, 10, 1]/48 + (127*T[7, 11, 0])/1920 + (Lm*T[7, 11, 0])/12 -
       T[7, 11, 1]/48 + (5*T[7, 14, 1])/96 + T[7, 16, 0]/24))/ep +
    (ca^2*cf*(14999899/19906560 + (943*Lm)/96 - (212903*ls2)/
        (15360*Sqrt[3]) + Sqrt[3]*Lm*ls2 + (5513*ls2^2)/1280 -
       (3*Lm*ls2^2)/2 - (2657*ls3)/(160*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/8 -
       (9*Sqrt[3]*ls4)/16 - (11692643*Pi^2)/4976640 + (43*Lm*Pi^2)/96 -
       (Sqrt[3]*ls2*Pi^2)/32 - (2657*Pi^3)/(2880*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/16 - (1294489*Pi^4)/12441600 + (37*Lm*Pi^4)/864 +
       (674491*z3)/69120 - (127*Lm*z3)/27 + (23*Pi*z3)/(16*Sqrt[3]) -
       (83*Pi^2*z3)/864 + (9787*z5)/1920 + (2657*ls2*Log[3])/(160*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/8 + (27*Sqrt[3]*ls3*Log[3])/32 +
       (3*Sqrt[3]*Pi^3*Log[3])/64 - (27*Sqrt[3]*ls2*Log[3]^2)/64 +
       ls4[Pi/3]/(2*Sqrt[3]) + (29*T[5, 8, 1])/384 - (263*T[5, 11, 0])/2304 +
       (329*T[6, 9, 0])/3456 - (11*T[6, 10, 0])/54 - (379*T[6, 11, 0])/1920 +
       (Lm*T[6, 11, 0])/24 - T[6, 11, 1]/96 + (3451*T[6, 12, 0])/5760 -
       (Lm*T[6, 12, 0])/8 + T[6, 12, 1]/32 - (343*T[6, 13, 0])/1920 +
       (Lm*T[6, 13, 0])/4 - T[6, 13, 1]/16 + (629*T[6, 14, 0])/3840 -
       (3*Lm*T[6, 14, 0])/8 + (3*T[6, 14, 1])/32 + T[6, 17, 0]/4 +
       T[6, 18, 0]/36 + (5*T[7, 5, 0])/32 - (3*T[7, 7, 0])/32 -
       (19*T[7, 8, 0])/96 - T[7, 9, 0]/48 + (179*T[7, 10, 0])/11520 -
       (Lm*T[7, 10, 0])/8 + T[7, 10, 1]/32 - (179*T[7, 11, 0])/11520 +
       (Lm*T[7, 11, 0])/8 - T[7, 11, 1]/32 - (5*T[7, 14, 1])/192 -
       T[8, 10, 0]/48))/ep + (ca*cf^2*(-1106455253/19906560 + c4/18 -
       (1873*Lm)/96 + (45511*ls2)/(512*Sqrt[3]) - 4*Sqrt[3]*Lm*ls2 -
       (3651*ls2^2)/256 + (15*Lm*ls2^2)/4 + (6947*Sqrt[3]*ls3)/320 -
       (27*Sqrt[3]*Lm*ls3)/8 + (27*Sqrt[3]*ls4)/16 + (2559845*Pi^2)/331776 -
       (865*Lm*Pi^2)/864 + (3*Sqrt[3]*ls2*Pi^2)/32 +
       (6947*Pi^3)/(1920*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/16 +
       (16491*Pi^4)/51200 - (223*Lm*Pi^4)/2160 - (3646187*z3)/207360 +
       (89*Lm*z3)/8 - (23*Sqrt[3]*Pi*z3)/16 + (67*Pi^2*z3)/576 -
       (14813*z5)/960 - (Pi^2*Log[2]^2)/18 + (z2*Log[2]^2)/3 -
       (6947*Sqrt[3]*ls2*Log[3])/320 + (27*Sqrt[3]*Lm*ls2*Log[3])/8 -
       (81*Sqrt[3]*ls3*Log[3])/32 - (9*Sqrt[3]*Pi^3*Log[3])/64 +
       (81*Sqrt[3]*ls2*Log[3]^2)/64 - (Sqrt[3]*ls4[Pi/3])/2 -
       (13*T[5, 8, 1])/96 - (271*T[5, 11, 0])/1920 - (199*T[6, 9, 0])/2880 -
       (401*T[6, 10, 0])/720 + (1147*T[6, 11, 0])/1920 - (Lm*T[6, 11, 0])/8 +
       T[6, 11, 1]/32 - (3967*T[6, 12, 0])/1920 + (3*Lm*T[6, 12, 0])/8 -
       (3*T[6, 12, 1])/32 + (809*T[6, 13, 0])/1920 - (7*Lm*T[6, 13, 0])/12 +
       (7*T[6, 13, 1])/48 - (467*T[6, 14, 0])/3840 + (7*Lm*T[6, 14, 0])/8 -
       (7*T[6, 14, 1])/32 - T[6, 16, 1]/192 - (13*T[6, 17, 0])/16 -
       T[6, 18, 0]/9 - (25*T[7, 5, 0])/48 + (7*T[7, 7, 0])/24 +
       (21*T[7, 8, 0])/32 + T[7, 9, 0]/12 + (23*T[7, 10, 0])/11520 +
       (7*Lm*T[7, 10, 0])/24 - (7*T[7, 10, 1])/96 - (23*T[7, 11, 0])/11520 -
       (7*Lm*T[7, 11, 0])/24 + (7*T[7, 11, 1])/96 + (5*T[7, 14, 1])/192 -
       T[7, 16, 0]/48 + T[8, 10, 0]/24))/ep +
    cf^2*nl*tf*(268057153/3110400 - (128*c4)/405 - (504373*Lm)/103680 -
      (13*Lm^2)/64 + Lm^3/16 - (110819*ls2)/(1600*Sqrt[3]) -
      (603*Sqrt[3]*Lm*ls2)/80 + (23*ls2^2)/8 - (9*Lm*ls2^2)/4 -
      (849*Sqrt[3]*ls3)/80 - (8685601*Pi^2)/11664000 -
      (66887*Lm*Pi^2)/388800 + (Lm^2*Pi^2)/48 - (283*Pi^3)/(160*Sqrt[3]) +
      (5257*Pi^4)/16200 - (317*Lm*Pi^4)/6480 - (375763*z3)/16200 +
      (16433*Lm*z3)/3240 - (163*Pi^2*z3)/972 - (1169*z5)/270 +
      (128*Pi^2*Log[2]^2)/405 - (256*z2*Log[2]^2)/135 +
      (849*Sqrt[3]*ls2*Log[3])/80 + (103*T[6, 13, 0])/360 +
      (4*Lm*T[6, 13, 0])/9 - T[6, 13, 1]/9 + (13*T[6, 14, 0])/12 -
      (2*Lm*T[6, 14, 0])/3 + T[6, 14, 1]/6 - T3L61[1]/18) +
    cf^2*nh*tf*(-5872320520067/7838208000 + (1864*c4)/405 +
      (36723227*Lm)/103680 - (13*Lm^2)/64 + Lm^3/16 +
      (108129149*ls2)/(96000*Sqrt[3]) - (96161*Lm*ls2)/(120*Sqrt[3]) -
      (599623*ls2^2)/7200 + (2373*Lm*ls2^2)/20 +
      (2031943*ls3)/(3360*Sqrt[3]) - (1412*Lm*ls3)/(5*Sqrt[3]) +
      (706*ls4)/(5*Sqrt[3]) + (693382667*Pi^2)/18662400 -
      (4223317*Lm*Pi^2)/388800 + (Lm^2*Pi^2)/48 +
      (353*ls2*Pi^2)/(45*Sqrt[3]) + (2031943*Pi^3)/(60480*Sqrt[3]) -
      (706*Lm*Pi^3)/(45*Sqrt[3]) - (75554737*Pi^4)/54432000 +
      (59591*Lm*Pi^4)/97200 + (779018137*z3)/5443200 - (13126*Lm*z3)/405 -
      (16238*Pi*z3)/(135*Sqrt[3]) - (61699*Pi^2*z3)/58320 +
      (7204297*z5)/64800 - (1864*Pi^2*Log[2]^2)/405 +
      (3728*z2*Log[2]^2)/135 - (2031943*ls2*Log[3])/(3360*Sqrt[3]) +
      (1412*Lm*ls2*Log[3])/(5*Sqrt[3]) - (353*Sqrt[3]*ls3*Log[3])/5 -
      (353*Pi^3*Log[3])/(30*Sqrt[3]) + (353*Sqrt[3]*ls2*Log[3]^2)/10 -
      (5648*ls4[Pi/3])/(135*Sqrt[3]) - (14093*T[5, 8, 1])/4320 -
      (165857*T[5, 11, 0])/43200 + (479*Lm*T[5, 11, 0])/90 -
      (479*T[5, 11, 1])/360 + (177433*T[6, 9, 0])/129600 +
      (1069*Lm*T[6, 9, 0])/540 - (1069*T[6, 9, 1])/2160 -
      (237703*T[6, 10, 0])/32400 - (154*Lm*T[6, 10, 0])/135 +
      (77*T[6, 10, 1])/270 - (15863*T[6, 11, 0])/6480 - Lm*T[6, 11, 0] +
      T[6, 11, 1]/4 + (652861*T[6, 12, 0])/151200 + (749*Lm*T[6, 12, 0])/90 -
      (749*T[6, 12, 1])/360 + (23*T[6, 13, 0])/810 - (125*T[6, 14, 0])/36 -
      (11*T[6, 16, 1])/432 - (331*T[6, 17, 0])/324 -
      (183259*T[6, 18, 0])/64800 + (29*T[7, 5, 0])/36 + T[7, 16, 0]/18 -
      T3L61[1]/18) + ca*cf*nl*tf*(-80933851/1866240 + (64*c4)/405 +
      (98359*Lm)/41472 + (41*Lm^2)/216 - (11*Lm^3)/216 +
      (110819*ls2)/(3200*Sqrt[3]) + (603*Sqrt[3]*Lm*ls2)/160 -
      (23*ls2^2)/16 + (9*Lm*ls2^2)/8 + (849*Sqrt[3]*ls3)/160 +
      (120257*Pi^2)/466560 + (1763*Lm*Pi^2)/10368 - (11*Lm^2*Pi^2)/648 +
      (283*Pi^3)/(320*Sqrt[3]) - (21641*Pi^4)/129600 + (19*Lm*Pi^4)/864 +
      (285289*z3)/21600 - (19211*Lm*z3)/6480 + (95*Pi^2*z3)/972 +
      (1663*z5)/1080 - (64*Pi^2*Log[2]^2)/405 + (128*z2*Log[2]^2)/135 -
      (849*Sqrt[3]*ls2*Log[3])/160 - (103*T[6, 13, 0])/720 -
      (2*Lm*T[6, 13, 0])/9 + T[6, 13, 1]/18 - (13*T[6, 14, 0])/24 +
      (Lm*T[6, 14, 0])/3 - T[6, 14, 1]/12 + T3L61[1]/36) +
    ca*cf*nh*tf*(7311075761/209018880 - (1466*c4)/405 +
      (63258709*Lm)/103680 + (41*Lm^2)/216 - (11*Lm^3)/216 -
      (180131*ls2)/(1536*Sqrt[3]) + (3889*Lm*ls2)/(240*Sqrt[3]) +
      (49727*ls2^2)/5760 - (61*Lm*ls2^2)/4 - (896125*ls3)/(5376*Sqrt[3]) -
      (293*Lm*ls3)/(16*Sqrt[3]) + (293*ls4)/(32*Sqrt[3]) -
      (495397891*Pi^2)/37324800 + (255881*Lm*Pi^2)/38880 -
      (11*Lm^2*Pi^2)/648 + (293*ls2*Pi^2)/(576*Sqrt[3]) -
      (896125*Pi^3)/(96768*Sqrt[3]) - (293*Lm*Pi^3)/(288*Sqrt[3]) +
      (3129823*Pi^4)/2721600 - (8627*Lm*Pi^4)/38880 - (14518331*z3)/725760 -
      (150121*Lm*z3)/1080 - (6739*Pi*z3)/(864*Sqrt[3]) +
      (3439*Pi^2*z3)/5832 - (23164*z5)/405 + (5*Lm*z5)/2 +
      (1466*Pi^2*Log[2]^2)/405 - (2932*z2*Log[2]^2)/135 +
      (896125*ls2*Log[3])/(5376*Sqrt[3]) + (293*Lm*ls2*Log[3])/(16*Sqrt[3]) -
      (293*Sqrt[3]*ls3*Log[3])/64 - (293*Pi^3*Log[3])/(384*Sqrt[3]) +
      (293*Sqrt[3]*ls2*Log[3]^2)/128 - (293*ls4[Pi/3])/(108*Sqrt[3]) +
      (17*T[5, 8, 1])/96 - (3313*T[5, 11, 0])/1440 - (7019*T[6, 9, 0])/2592 -
      (437*Lm*T[6, 9, 0])/108 + (437*T[6, 9, 1])/432 +
      (9575*T[6, 10, 0])/2592 + (413*Lm*T[6, 10, 0])/27 -
      (413*T[6, 10, 1])/108 + (7109*T[6, 11, 0])/5184 +
      (23*Lm*T[6, 11, 0])/36 - (23*T[6, 11, 1])/144 -
      (18673*T[6, 12, 0])/60480 - (23*Lm*T[6, 12, 0])/12 +
      (23*T[6, 12, 1])/48 - (123113*T[6, 13, 0])/25920 - (Lm*T[6, 13, 0])/4 +
      T[6, 13, 1]/16 + (715*T[6, 14, 0])/144 + (17*T[6, 16, 1])/36 +
      (6065*T[6, 17, 0])/3456 + (3*Lm*T[6, 17, 0])/8 - (3*T[6, 17, 1])/32 -
      (755*T[6, 18, 0])/324 - (83*T[7, 5, 0])/192 + (Lm*T[7, 5, 0])/4 -
      T[7, 5, 1]/16 - (35*T[7, 7, 0])/384 - (Lm*T[7, 7, 0])/8 +
      T[7, 7, 1]/32 + (5*T[7, 8, 0])/192 - (Lm*T[7, 8, 0])/4 +
      T[7, 8, 1]/16 - (83*T[7, 9, 0])/144 + (7*T[7, 12, 0])/48 -
      (107*T[7, 13, 0])/96 - T[7, 16, 0]/36 - T[8, 5, 0]/8 + T3L61[1]/36) +
    cf^3*(17950865845603/13934592000 - (4639*a5)/15 - (307009*c4)/12960 -
      (357968219*Lm)/829440 + (4*c4*Lm)/9 + (37*Lm^2)/384 + (3*Lm^3)/32 -
      (1919544647*ls2)/(9216000*Sqrt[3]) + (446839*Lm*ls2)/(960*Sqrt[3]) -
      8*Sqrt[3]*Lm^2*ls2 - (2137129*ls2^2)/38400 - (6959*Lm*ls2^2)/160 +
      3*Lm^2*ls2^2 - (521878069*ls3)/(1344000*Sqrt[3]) +
      (10213*Lm*ls3)/(40*Sqrt[3]) - (9*Sqrt[3]*Lm^2*ls3)/2 -
      (10213*ls4)/(80*Sqrt[3]) + (9*Sqrt[3]*Lm*ls4)/2 - (27*Sqrt[3]*ls5)/16 -
      (81*Sqrt[3]*ls5p)/32 + (27*Sqrt[3]*ls4p*Pi)/8 -
      (12148414297*Pi^2)/3732480000 + (75211759*Lm*Pi^2)/3110400 -
      (337*Lm^2*Pi^2)/864 - (10213*ls2*Pi^2)/(1440*Sqrt[3]) +
      (Sqrt[3]*Lm*ls2*Pi^2)/4 - (21*Sqrt[3]*ls3*Pi^2)/16 -
      (521878069*Pi^3)/(24192000*Sqrt[3]) + (10213*Lm*Pi^3)/(720*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/4 + (35493597637*Pi^4)/26127360000 +
      (283127*Lm*Pi^4)/311040 - (19*Lm^2*Pi^4)/270 - Pi^5/(9*Sqrt[3]) -
      (107227*Pi^6)/3265920 - (784962933901*z3)/1306368000 +
      (577933*Lm*z3)/25920 + (371*Lm^2*z3)/54 + (Sqrt[3]*ls2*z3)/4 +
      (234899*Pi*z3)/(2160*Sqrt[3]) - (23*Lm*Pi*z3)/(2*Sqrt[3]) +
      (2275619*Pi^2*z3)/1866240 - (131*Lm*Pi^2*z3)/216 + (41*z3^2)/972 +
      (2419407683*z5)/10368000 - (2513*Lm*z5)/60 - (4639*a4*Log[2])/75 +
      (4639*c4*Log[2])/1800 - (321467*Pi^4*Log[2])/86400 +
      (307009*Pi^2*Log[2]^2)/12960 - (4*Lm*Pi^2*Log[2]^2)/9 -
      (307009*z2*Log[2]^2)/2160 + (8*Lm*z2*Log[2]^2)/3 -
      (4639*Pi^2*Log[2]^3)/1080 + (4639*z2*Log[2]^3)/300 +
      (521878069*ls2*Log[3])/(1344000*Sqrt[3]) - (10213*Lm*ls2*Log[3])/
       (40*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/2 +
      (10213*Sqrt[3]*ls3*Log[3])/160 - (27*Sqrt[3]*Lm*ls3*Log[3])/4 +
      (27*Sqrt[3]*ls4*Log[3])/8 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/16 +
      (10213*Pi^3*Log[3])/(960*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/8 -
      (23*Sqrt[3]*Pi*z3*Log[3])/8 - (10213*Sqrt[3]*ls2*Log[3]^2)/320 +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/8 - (81*Sqrt[3]*ls3*Log[3]^2)/32 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/64 + (27*Sqrt[3]*ls2*Log[3]^3)/32 +
      (10213*ls4[Pi/3])/(270*Sqrt[3]) - (4*Lm*ls4[Pi/3])/Sqrt[3] -
      Sqrt[3]*Log[3]*ls4[Pi/3] + (49*ls5[Pi/3])/(8*Sqrt[3]) +
      (167201*T[5, 8, 1])/76800 + (Lm*T[5, 8, 1])/8 - T[5, 8, 2]/32 -
      (3778079*T[5, 11, 0])/1382400 - (133*Lm*T[5, 11, 0])/45 +
      (133*T[5, 11, 1])/180 - (14161447*T[6, 9, 0])/5184000 +
      (131*Lm*T[6, 9, 0])/135 - (131*T[6, 9, 1])/540 +
      (9214687*T[6, 10, 0])/1296000 - (2083*Lm*T[6, 10, 0])/270 +
      (2083*T[6, 10, 1])/1080 - (333421*T[6, 11, 0])/172800 +
      (389*Lm*T[6, 11, 0])/240 - (Lm^2*T[6, 11, 0])/6 -
      (389*T[6, 11, 1])/960 + (Lm*T[6, 11, 1])/12 - T[6, 11, 2]/48 +
      (35231843*T[6, 12, 0])/2419200 - (4999*Lm*T[6, 12, 0])/720 +
      (Lm^2*T[6, 12, 0])/2 + (4999*T[6, 12, 1])/2880 - (Lm*T[6, 12, 1])/4 +
      T[6, 12, 2]/16 + (9143251*T[6, 13, 0])/1296000 +
      (41*Lm*T[6, 13, 0])/80 - (Lm^2*T[6, 13, 0])/3 - (41*T[6, 13, 1])/320 +
      (Lm*T[6, 13, 1])/6 - T[6, 13, 2]/24 - (384007*T[6, 14, 0])/13824 +
      (791*Lm*T[6, 14, 0])/480 + (Lm^2*T[6, 14, 0])/2 -
      (791*T[6, 14, 1])/1920 - (Lm*T[6, 14, 1])/4 + T[6, 14, 2]/16 +
      T[6, 15, 2]/48 - (24943*T[6, 16, 1])/115200 - (Lm*T[6, 16, 1])/24 +
      T[6, 16, 2]/96 + (375391*T[6, 17, 0])/172800 - (5*Lm*T[6, 17, 0])/2 +
      (5*T[6, 17, 1])/8 - (220423*T[6, 18, 0])/108000 -
      (4*Lm*T[6, 18, 0])/9 + T[6, 18, 1]/9 + (277*T[7, 5, 0])/960 -
      (5*Lm*T[7, 5, 0])/3 + (5*T[7, 5, 1])/12 - (5*T[7, 6, 1])/48 -
      (8017*T[7, 7, 0])/11520 + (5*Lm*T[7, 7, 0])/6 - (5*T[7, 7, 1])/24 -
      (649*T[7, 8, 0])/576 + (25*Lm*T[7, 8, 0])/12 - (25*T[7, 8, 1])/48 +
      (19*T[7, 9, 0])/60 + (Lm*T[7, 9, 0])/3 - T[7, 9, 1]/12 -
      (55291*T[7, 10, 0])/115200 + (127*Lm*T[7, 10, 0])/480 +
      (Lm^2*T[7, 10, 0])/6 - (127*T[7, 10, 1])/1920 - (Lm*T[7, 10, 1])/12 +
      T[7, 10, 2]/48 + (120251*T[7, 11, 0])/115200 -
      (127*Lm*T[7, 11, 0])/480 - (Lm^2*T[7, 11, 0])/6 +
      (127*T[7, 11, 1])/1920 + (Lm*T[7, 11, 1])/12 - T[7, 11, 2]/48 +
      (463*T[7, 14, 1])/1920 - (5*Lm*T[7, 14, 1])/24 + (5*T[7, 14, 2])/96 +
      T[7, 15, 1]/3 + (227*T[7, 16, 0])/480 - (Lm*T[7, 16, 0])/6 +
      T[7, 16, 1]/24 + (11*T[8, 2, 0])/6 + (13*T[8, 4, 0])/48 +
      T[8, 6, 0]/24 - (91*T[8, 7, 0])/96 + (119*T[8, 10, 0])/1440 -
      (2083*T[9, 3, 0])/8640 - (401*T[9, 4, 0])/960 - T[9, 5, 0]/24 +
      T[9, 6, 0]/48 + T[9, 7, 0]/24 - T3L61[1]/8 + (5*T4LT2[2])/72 +
      T4LT4[2]/216 + (17*T4LVB6[1])/24 - T4LVB7[1]) +
    ca^2*cf*(56367204122461/125411328000 - (3199*a5)/30 -
      (1750237*c4)/129600 - (12173209*Lm)/4976640 - (138175*Lm^2)/6912 +
      (121*Lm^3)/1728 - (1041660043*ls2)/(18432000*Sqrt[3]) +
      (156869*Lm*ls2)/(3840*Sqrt[3]) - 2*Sqrt[3]*Lm^2*ls2 +
      (2153087*ls2^2)/230400 - (5183*Lm*ls2^2)/320 + 3*Lm^2*ls2^2 -
      (109256827*ls3)/(672000*Sqrt[3]) + (2657*Lm*ls3)/(40*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/4 - (2657*ls4)/(80*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/4 - (27*Sqrt[3]*ls5)/32 - (81*Sqrt[3]*ls5p)/64 +
      (27*Sqrt[3]*ls4p*Pi)/16 - (149307913*Pi^2)/110592000 +
      (2298217*Lm*Pi^2)/248832 - (4523*Lm^2*Pi^2)/5184 -
      (2657*ls2*Pi^2)/(1440*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/8 -
      (21*Sqrt[3]*ls3*Pi^2)/32 - (109256827*Pi^3)/(12096000*Sqrt[3]) +
      (2657*Lm*Pi^3)/(720*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/8 +
      (144748464101*Pi^4)/52254720000 + (1312309*Lm*Pi^4)/3110400 -
      (37*Lm^2*Pi^4)/432 - Pi^5/(18*Sqrt[3]) - (8111*Pi^6)/466560 -
      (95893100041*z3)/326592000 - (593597*Lm*z3)/17280 + (254*Lm^2*z3)/27 +
      (Sqrt[3]*ls2*z3)/8 + (61111*Pi*z3)/(2160*Sqrt[3]) -
      (23*Lm*Pi*z3)/(4*Sqrt[3]) + (331327*Pi^2*z3)/746496 +
      (83*Lm*Pi^2*z3)/216 + (3617*z3^2)/31104 + (440770531*z5)/4147200 -
      (9787*Lm*z5)/480 - (3199*a4*Log[2])/150 + (3199*c4*Log[2])/3600 -
      (223547*Pi^4*Log[2])/172800 + (1750237*Pi^2*Log[2]^2)/129600 -
      (1750237*z2*Log[2]^2)/21600 - (3199*Pi^2*Log[2]^3)/2160 +
      (3199*z2*Log[2]^3)/600 + (109256827*ls2*Log[3])/(672000*Sqrt[3]) -
      (2657*Lm*ls2*Log[3])/(40*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/4 +
      (2657*Sqrt[3]*ls3*Log[3])/160 - (27*Sqrt[3]*Lm*ls3*Log[3])/8 +
      (27*Sqrt[3]*ls4*Log[3])/16 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/32 +
      (2657*Pi^3*Log[3])/(960*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/16 -
      (23*Sqrt[3]*Pi*z3*Log[3])/16 - (2657*Sqrt[3]*ls2*Log[3]^2)/320 +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/16 - (81*Sqrt[3]*ls3*Log[3]^2)/64 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/128 + (27*Sqrt[3]*ls2*Log[3]^3)/64 +
      (2657*ls4[Pi/3])/(270*Sqrt[3]) - (2*Lm*ls4[Pi/3])/Sqrt[3] -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/2 + (49*ls5[Pi/3])/(16*Sqrt[3]) +
      (185401*T[5, 8, 1])/276480 - (29*Lm*T[5, 8, 1])/96 +
      (29*T[5, 8, 2])/384 - (1719847*T[5, 11, 0])/552960 +
      (263*Lm*T[5, 11, 0])/576 - (263*T[5, 11, 1])/2304 -
      (1252367*T[6, 9, 0])/20736000 - (329*Lm*T[6, 9, 0])/864 +
      (329*T[6, 9, 1])/3456 - (16088593*T[6, 10, 0])/5184000 +
      (22*Lm*T[6, 10, 0])/27 - (11*T[6, 10, 1])/54 -
      (81397*T[6, 11, 0])/115200 + (379*Lm*T[6, 11, 0])/480 -
      (Lm^2*T[6, 11, 0])/12 - (379*T[6, 11, 1])/1920 + (Lm*T[6, 11, 1])/24 -
      T[6, 11, 2]/96 + (28636127*T[6, 12, 0])/4838400 -
      (3451*Lm*T[6, 12, 0])/1440 + (Lm^2*T[6, 12, 0])/4 +
      (3451*T[6, 12, 1])/5760 - (Lm*T[6, 12, 1])/8 + T[6, 12, 2]/32 -
      (2168039*T[6, 13, 0])/5184000 + (343*Lm*T[6, 13, 0])/480 -
      (Lm^2*T[6, 13, 0])/2 - (343*T[6, 13, 1])/1920 + (Lm*T[6, 13, 1])/4 -
      T[6, 13, 2]/16 - (1614977*T[6, 14, 0])/691200 -
      (629*Lm*T[6, 14, 0])/960 + (3*Lm^2*T[6, 14, 0])/4 +
      (629*T[6, 14, 1])/3840 - (3*Lm*T[6, 14, 1])/8 + (3*T[6, 14, 2])/32 -
      T[6, 15, 2]/32 + (17651*T[6, 16, 1])/138240 + (12643*T[6, 17, 0])/
       17280 - Lm*T[6, 17, 0] + T[6, 17, 1]/4 - (281351*T[6, 18, 0])/138240 -
      (Lm*T[6, 18, 0])/9 + T[6, 18, 1]/36 - T[6, 19, 2]/32 -
      (41*T[7, 5, 0])/1280 - (5*Lm*T[7, 5, 0])/8 + (5*T[7, 5, 1])/32 -
      (5*T[7, 6, 1])/192 - (1463*T[7, 7, 0])/7680 + (3*Lm*T[7, 7, 0])/8 -
      (3*T[7, 7, 1])/32 - (173*T[7, 8, 0])/576 + (19*Lm*T[7, 8, 0])/24 -
      (19*T[7, 8, 1])/96 + (311*T[7, 9, 0])/2880 + (Lm*T[7, 9, 0])/12 -
      T[7, 9, 1]/48 - (370643*T[7, 10, 0])/691200 - (179*Lm*T[7, 10, 0])/
       2880 + (Lm^2*T[7, 10, 0])/4 + (179*T[7, 10, 1])/11520 -
      (Lm*T[7, 10, 1])/8 + T[7, 10, 2]/32 + (583283*T[7, 11, 0])/691200 +
      (179*Lm*T[7, 11, 0])/2880 - (Lm^2*T[7, 11, 0])/4 -
      (179*T[7, 11, 1])/11520 + (Lm*T[7, 11, 1])/8 - T[7, 11, 2]/32 -
      (89*T[7, 14, 1])/768 + (5*Lm*T[7, 14, 1])/48 - (5*T[7, 14, 2])/192 +
      (5*T[7, 15, 1])/96 + (13*T[7, 16, 0])/384 - T[8, 2, 0]/12 +
      (13*T[8, 4, 0])/96 + (7*T[8, 7, 0])/192 + T[8, 9, 0]/96 -
      (77*T[8, 10, 0])/1152 + (Lm*T[8, 10, 0])/12 - T[8, 10, 1]/48 -
      (2083*T[9, 3, 0])/17280 - (401*T[9, 4, 0])/1920 - T[9, 5, 0]/48 +
      T[9, 6, 0]/96 + T[9, 7, 0]/96 - (11*T3L61[1])/144 + (5*T4LT2[2])/192 +
      (7*T4LT4[2])/432 + (7*T4LVB6[1])/96 + (5*T4LVB7[1])/96) +
    ca*cf^2*(-55058974216753/35831808000 + (3679*a5)/10 +
      (5035519*c4)/129600 + (1099270379*Lm)/4976640 - (2*c4*Lm)/9 +
      (30631*Lm^2)/768 - (11*Lm^3)/64 + (4002864733*ls2)/(18432000*Sqrt[3]) -
      (50309*Lm*ls2)/(160*Sqrt[3]) + 8*Sqrt[3]*Lm^2*ls2 +
      (2105213*ls2^2)/230400 + (3465*Lm*ls2^2)/64 - (15*Lm^2*ls2^2)/2 +
      (13294597*ls3)/(25600*Sqrt[3]) - (6947*Sqrt[3]*Lm*ls3)/80 +
      (27*Sqrt[3]*Lm^2*ls3)/4 + (6947*Sqrt[3]*ls4)/160 -
      (27*Sqrt[3]*Lm*ls4)/4 + (81*Sqrt[3]*ls5)/32 + (243*Sqrt[3]*ls5p)/64 -
      (81*Sqrt[3]*ls4p*Pi)/16 + (853947503*Pi^2)/124416000 -
      (191478977*Lm*Pi^2)/6220800 + (3361*Lm^2*Pi^2)/1728 +
      (6947*ls2*Pi^2)/(960*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/8 +
      (63*Sqrt[3]*ls3*Pi^2)/32 + (13294597*Pi^3)/(460800*Sqrt[3]) -
      (6947*Lm*Pi^3)/(480*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/8 -
      (45778194377*Pi^4)/7464960000 - (1338431*Lm*Pi^4)/1036800 +
      (223*Lm^2*Pi^4)/1080 + Pi^5/(6*Sqrt[3]) + (30679*Pi^6)/725760 +
      (325861947851*z3)/373248000 + (3014537*Lm*z3)/51840 - (89*Lm^2*z3)/4 -
      (3*Sqrt[3]*ls2*z3)/8 - (159781*Pi*z3)/(1440*Sqrt[3]) +
      (23*Sqrt[3]*Lm*Pi*z3)/4 - (2442563*Pi^2*z3)/1244160 -
      (67*Lm*Pi^2*z3)/144 + (1649*z3^2)/1728 - (2220993931*z5)/6912000 +
      (14813*Lm*z5)/240 + (3679*a4*Log[2])/50 - (3679*c4*Log[2])/1200 +
      (256187*Pi^4*Log[2])/57600 - (5035519*Pi^2*Log[2]^2)/129600 +
      (2*Lm*Pi^2*Log[2]^2)/9 + (5035519*z2*Log[2]^2)/21600 -
      (4*Lm*z2*Log[2]^2)/3 + (3679*Pi^2*Log[2]^3)/720 -
      (3679*z2*Log[2]^3)/200 - (13294597*ls2*Log[3])/(25600*Sqrt[3]) +
      (6947*Sqrt[3]*Lm*ls2*Log[3])/80 - (27*Sqrt[3]*Lm^2*ls2*Log[3])/4 -
      (20841*Sqrt[3]*ls3*Log[3])/320 + (81*Sqrt[3]*Lm*ls3*Log[3])/8 -
      (81*Sqrt[3]*ls4*Log[3])/16 - (9*Sqrt[3]*ls2*Pi^2*Log[3])/32 -
      (6947*Pi^3*Log[3])/(640*Sqrt[3]) + (9*Sqrt[3]*Lm*Pi^3*Log[3])/16 +
      (69*Sqrt[3]*Pi*z3*Log[3])/16 + (20841*Sqrt[3]*ls2*Log[3]^2)/640 -
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/16 + (243*Sqrt[3]*ls3*Log[3]^2)/64 +
      (27*Sqrt[3]*Pi^3*Log[3]^2)/128 - (81*Sqrt[3]*ls2*Log[3]^3)/64 -
      (6947*ls4[Pi/3])/(180*Sqrt[3]) + 2*Sqrt[3]*Lm*ls4[Pi/3] +
      (3*Sqrt[3]*Log[3]*ls4[Pi/3])/2 - (49*Sqrt[3]*ls5[Pi/3])/16 -
      (3358819*T[5, 8, 1])/1382400 + (13*Lm*T[5, 8, 1])/24 -
      (13*T[5, 8, 2])/96 + (6992183*T[5, 11, 0])/921600 +
      (271*Lm*T[5, 11, 0])/480 - (271*T[5, 11, 1])/1920 +
      (95147*T[6, 9, 0])/64000 + (199*Lm*T[6, 9, 0])/720 -
      (199*T[6, 9, 1])/2880 + (1145651*T[6, 10, 0])/432000 +
      (401*Lm*T[6, 10, 0])/180 - (401*T[6, 10, 1])/720 +
      (821803*T[6, 11, 0])/345600 - (1147*Lm*T[6, 11, 0])/480 +
      (Lm^2*T[6, 11, 0])/4 + (1147*T[6, 11, 1])/1920 - (Lm*T[6, 11, 1])/8 +
      T[6, 11, 2]/32 - (1468319*T[6, 12, 0])/76800 +
      (3967*Lm*T[6, 12, 0])/480 - (3*Lm^2*T[6, 12, 0])/4 -
      (3967*T[6, 12, 1])/1920 + (3*Lm*T[6, 12, 1])/8 - (3*T[6, 12, 2])/32 -
      (1743803*T[6, 13, 0])/648000 - (809*Lm*T[6, 13, 0])/480 +
      (7*Lm^2*T[6, 13, 0])/6 + (809*T[6, 13, 1])/1920 -
      (7*Lm*T[6, 13, 1])/12 + (7*T[6, 13, 2])/48 + (12830129*T[6, 14, 0])/
       691200 + (467*Lm*T[6, 14, 0])/960 - (7*Lm^2*T[6, 14, 0])/4 -
      (467*T[6, 14, 1])/3840 + (7*Lm*T[6, 14, 1])/8 - (7*T[6, 14, 2])/32 +
      (7*T[6, 15, 2])/96 - (101681*T[6, 16, 1])/691200 +
      (Lm*T[6, 16, 1])/48 - T[6, 16, 2]/192 - (881111*T[6, 17, 0])/345600 +
      (13*Lm*T[6, 17, 0])/4 - (13*T[6, 17, 1])/16 + (8797159*T[6, 18, 0])/
       1728000 + (4*Lm*T[6, 18, 0])/9 - T[6, 18, 1]/9 + (5*T[6, 19, 2])/96 -
      (77*T[7, 5, 0])/960 + (25*Lm*T[7, 5, 0])/12 - (25*T[7, 5, 1])/48 +
      (5*T[7, 6, 1])/48 + (3359*T[7, 7, 0])/4608 - (7*Lm*T[7, 7, 0])/6 +
      (7*T[7, 7, 1])/24 + (149*T[7, 8, 0])/128 - (21*Lm*T[7, 8, 0])/8 +
      (21*T[7, 8, 1])/32 - (539*T[7, 9, 0])/1440 - (Lm*T[7, 9, 0])/3 +
      T[7, 9, 1]/12 + (907159*T[7, 10, 0])/691200 - (23*Lm*T[7, 10, 0])/
       2880 - (7*Lm^2*T[7, 10, 0])/12 + (23*T[7, 10, 1])/11520 +
      (7*Lm*T[7, 10, 1])/24 - (7*T[7, 10, 2])/96 - (1527319*T[7, 11, 0])/
       691200 + (23*Lm*T[7, 11, 0])/2880 + (7*Lm^2*T[7, 11, 0])/12 -
      (23*T[7, 11, 1])/11520 - (7*Lm*T[7, 11, 1])/24 + (7*T[7, 11, 2])/96 +
      (427*T[7, 14, 1])/3840 - (5*Lm*T[7, 14, 1])/48 + (5*T[7, 14, 2])/192 -
      (13*T[7, 15, 1])/48 - (73*T[7, 16, 0])/240 + (Lm*T[7, 16, 0])/12 -
      T[7, 16, 1]/48 - (3*T[8, 2, 0])/4 - (13*T[8, 4, 0])/32 -
      T[8, 6, 0]/48 + (79*T[8, 7, 0])/192 - T[8, 8, 0]/48 - T[8, 9, 0]/48 +
      (133*T[8, 10, 0])/1440 - (Lm*T[8, 10, 0])/6 + T[8, 10, 1]/24 +
      (2083*T[9, 3, 0])/5760 + (401*T[9, 4, 0])/640 + T[9, 5, 0]/16 -
      T[9, 6, 0]/32 - T[9, 7, 0]/24 + (31*T3L61[1])/144 - (25*T4LT2[2])/288 -
      T4LT4[2]/24 - T4LVB6[1]/2 + (19*T4LVB7[1])/48)

c["s", "MS", 3] = cf*nl^2*tf^2*(64369/1166400 + (53*Lm)/19440 -
      (71*Lm^2)/3240 + Lm^3/135 - (1351*Pi^2)/1458000 + (Lm*Pi^2)/8100 +
      (Lm^2*Pi^2)/810 + (19*Pi^4)/24300 - (23*z3)/225 + (4*Lm*z3)/135) +
    cf*nh^2*tf^2*(-4742047159/5832000 + (31477*Lm)/97200 - (71*Lm^2)/3240 +
      Lm^3/135 - (28779431*ls2)/(27000*Sqrt[3]) +
      (12473*Lm*ls2)/(450*Sqrt[3]) - (63797*ls3)/(300*Sqrt[3]) -
      (599935*Pi^2)/11664 + (Lm^2*Pi^2)/810 - (63797*Pi^3)/(5400*Sqrt[3]) +
      (679777*Pi^4)/729000 + (4168133*z3)/16200 - (1256*Lm*z3)/135 +
      (63797*ls2*Log[3])/(300*Sqrt[3]) + (95743*T[6, 9, 0])/8100 -
      (55858*T[6, 10, 0])/2025) +
    (cf^2*nh*tf*(-27529889/194400 + (495983*ls2)/(1800*Sqrt[3]) -
       (32093*ls2^2)/900 + (9577*ls3)/(100*Sqrt[3]) + (538321*Pi^2)/194400 +
       (9577*Pi^3)/(1800*Sqrt[3]) - (78119*Pi^4)/486000 +
       (2841517*z3)/291600 - (9577*ls2*Log[3])/(100*Sqrt[3]) -
       (12473*T[5, 11, 0])/8100 - (7571*T[6, 9, 0])/16200 -
       (287*T[6, 10, 0])/2025 + (37*T[6, 11, 0])/90 -
       (22463*T[6, 12, 0])/8100))/ep + cf*nh*nl*tf^2*
     (-598595527/2916000 + (15871*Lm)/48600 - (71*Lm^2)/1620 + (2*Lm^3)/135 +
      (5264179*ls2)/(27000*Sqrt[3]) + (12473*Lm*ls2)/(450*Sqrt[3]) +
      (12473*ls3)/(150*Sqrt[3]) + (7822067*Pi^2)/4374000 + (Lm*Pi^2)/8100 +
      (Lm^2*Pi^2)/405 + (12473*Pi^3)/(2700*Sqrt[3]) - (120749*Pi^4)/218700 +
      (2777321*z3)/54675 - (1252*Lm*z3)/135 - (12473*ls2*Log[3])/
       (150*Sqrt[3]) - (5813*T[6, 13, 0])/6075 - (74*T[6, 14, 0])/45) +
    (ca*cf*nl*tf*(-89/360 - (Sqrt[3]*ls2)/5 - (3*ls2^2)/20 - (31*Pi^2)/3240 -
       (13*Pi^4)/5400 + (131*z3)/1620 + T[6, 13, 0]/45 - T[6, 14, 0]/30))/
     ep + (cf^2*nl*tf*(89/180 + (2*Sqrt[3]*ls2)/5 + (3*ls2^2)/10 +
       (31*Pi^2)/1620 + (13*Pi^4)/2700 - (131*z3)/810 - (2*T[6, 13, 0])/45 +
       T[6, 14, 0]/15))/ep + (ca*cf*nh*tf*(-12935329/115200 -
       (14119*ls2)/(320*Sqrt[3]) + (19*ls2^2)/4 - (4413*Sqrt[3]*ls3)/1600 -
       (130433*Pi^2)/103680 - (1471*Pi^3)/(3200*Sqrt[3]) +
       (19769*Pi^4)/648000 + (9032969*z3)/259200 - z5/2 +
       (4413*Sqrt[3]*ls2*Log[3])/1600 + (12527*T[6, 9, 0])/14400 -
       (1303*T[6, 10, 0])/400 - (101*T[6, 11, 0])/360 +
       (101*T[6, 12, 0])/120 + T[6, 13, 0]/20 - (3*T[6, 17, 0])/40 -
       T[7, 5, 0]/20 + T[7, 7, 0]/40 + T[7, 8, 0]/20))/ep +
    (ca^2*cf*(-943/960 - (Sqrt[3]*ls2)/10 + (3*ls2^2)/20 -
       (9*Sqrt[3]*ls3)/80 - (43*Pi^2)/960 - (Sqrt[3]*Pi^3)/160 -
       (37*Pi^4)/8640 + (127*z3)/270 + (9*Sqrt[3]*ls2*Log[3])/80 -
       T[6, 11, 0]/240 + T[6, 12, 0]/80 - T[6, 13, 0]/40 +
       (3*T[6, 14, 0])/80 + T[7, 10, 0]/80 - T[7, 11, 0]/80))/ep^2 +
    (cf^3*(13/480 - (2*Sqrt[3]*ls2)/5 + (3*ls2^2)/20 - (9*Sqrt[3]*ls3)/40 -
       (91*Pi^2)/4320 - (Sqrt[3]*Pi^3)/80 - (19*Pi^4)/5400 + (371*z3)/1080 +
       (9*Sqrt[3]*ls2*Log[3])/40 - T[6, 11, 0]/120 + T[6, 12, 0]/40 -
       T[6, 13, 0]/60 + T[6, 14, 0]/40 + T[7, 10, 0]/120 - T[7, 11, 0]/120))/
     ep^2 + (ca*cf^2*(1873/960 + (2*Sqrt[3]*ls2)/5 - (3*ls2^2)/8 +
       (27*Sqrt[3]*ls3)/80 + (173*Pi^2)/1728 + (3*Sqrt[3]*Pi^3)/160 +
       (223*Pi^4)/21600 - (89*z3)/80 - (27*Sqrt[3]*ls2*Log[3])/80 +
       T[6, 11, 0]/80 - (3*T[6, 12, 0])/80 + (7*T[6, 13, 0])/120 -
       (7*T[6, 14, 0])/80 - (7*T[7, 10, 0])/240 + (7*T[7, 11, 0])/240))/
     ep^2 + (cf^3*(-2713804273/24883200 - (2*c4)/45 - (13*Lm)/120 -
       (10633*ls2)/(160*Sqrt[3]) + (8*Sqrt[3]*Lm*ls2)/5 -
       (120359*ls2^2)/14400 - (3*Lm*ls2^2)/5 - (9119*ls3)/(4800*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/10 - (9*Sqrt[3]*ls4)/20 + (129726869*Pi^2)/
        18662400 + (91*Lm*Pi^2)/1080 - (Sqrt[3]*ls2*Pi^2)/40 -
       (9119*Pi^3)/(86400*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/20 +
       (1183369*Pi^4)/11664000 + (19*Lm*Pi^4)/1350 + (57306749*z3)/2332800 -
       (371*Lm*z3)/270 + (23*Pi*z3)/(20*Sqrt[3]) + (131*Pi^2*z3)/2160 -
       (2287*z5)/600 + (2*Pi^2*Log[2]^2)/45 - (4*z2*Log[2]^2)/15 +
       (9119*ls2*Log[3])/(4800*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/10 +
       (27*Sqrt[3]*ls3*Log[3])/40 + (3*Sqrt[3]*Pi^3*Log[3])/80 -
       (27*Sqrt[3]*ls2*Log[3]^2)/80 + (2*ls4[Pi/3])/(5*Sqrt[3]) -
       T[5, 8, 1]/80 + (443*T[5, 11, 0])/16200 + (5731*T[6, 9, 0])/8640 -
       (7837*T[6, 10, 0])/2160 - (17*T[6, 11, 0])/800 + (Lm*T[6, 11, 0])/30 -
       T[6, 11, 1]/120 + (233*T[6, 12, 0])/64800 - (Lm*T[6, 12, 0])/10 +
       T[6, 12, 1]/40 + (989*T[6, 13, 0])/1200 + (Lm*T[6, 13, 0])/15 -
       T[6, 13, 1]/60 - (667*T[6, 14, 0])/2400 - (Lm*T[6, 14, 0])/10 +
       T[6, 14, 1]/40 + T[6, 16, 1]/240 - (19*T[6, 17, 0])/20 +
       (2*T[6, 18, 0])/45 - (19*T[7, 5, 0])/30 + (19*T[7, 7, 0])/60 +
       (71*T[7, 8, 0])/120 - T[7, 9, 0]/30 - (31*T[7, 10, 0])/2400 -
       (Lm*T[7, 10, 0])/30 + T[7, 10, 1]/120 + (31*T[7, 11, 0])/2400 +
       (Lm*T[7, 11, 0])/30 - T[7, 11, 1]/120 + T[7, 14, 1]/48 +
       T[7, 16, 0]/60))/ep + (ca^2*cf*(-1105887053/49766400 + (943*Lm)/240 -
       (893351*ls2)/(23040*Sqrt[3]) + (2*Sqrt[3]*Lm*ls2)/5 -
       (799*ls2^2)/3200 - (3*Lm*ls2^2)/5 - (158563*ls3)/(19200*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/20 - (9*Sqrt[3]*ls4)/40 + (90205613*Pi^2)/
        37324800 + (43*Lm*Pi^2)/240 - (Sqrt[3]*ls2*Pi^2)/80 -
       (158563*Pi^3)/(345600*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/40 +
       (955769*Pi^4)/46656000 + (37*Lm*Pi^4)/2160 + (22545589*z3)/3110400 -
       (254*Lm*z3)/135 + (23*Pi*z3)/(40*Sqrt[3]) - (83*Pi^2*z3)/2160 -
       (4613*z5)/4800 + (158563*ls2*Log[3])/(19200*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/20 + (27*Sqrt[3]*ls3*Log[3])/80 +
       (3*Sqrt[3]*Pi^3*Log[3])/160 - (27*Sqrt[3]*ls2*Log[3]^2)/160 +
       ls4[Pi/3]/(5*Sqrt[3]) + (29*T[5, 8, 1])/960 - (263*T[5, 11, 0])/5760 +
       (108161*T[6, 9, 0])/518400 - (139751*T[6, 10, 0])/129600 -
       (57*T[6, 11, 0])/1600 + (Lm*T[6, 11, 0])/60 - T[6, 11, 1]/240 +
       (1579*T[6, 12, 0])/14400 - (Lm*T[6, 12, 0])/20 + T[6, 12, 1]/80 +
       (167*T[6, 13, 0])/800 + (Lm*T[6, 13, 0])/10 - T[6, 13, 1]/40 +
       (457*T[6, 14, 0])/4800 - (3*Lm*T[6, 14, 0])/20 + (3*T[6, 14, 1])/80 -
       (7*T[6, 17, 0])/20 + T[6, 18, 0]/90 - (19*T[7, 5, 0])/80 +
       (9*T[7, 7, 0])/80 + (53*T[7, 8, 0])/240 - T[7, 9, 0]/120 +
       (841*T[7, 10, 0])/14400 - (Lm*T[7, 10, 0])/20 + T[7, 10, 1]/80 -
       (841*T[7, 11, 0])/14400 + (Lm*T[7, 11, 0])/20 - T[7, 11, 1]/80 -
       T[7, 14, 1]/96 - T[8, 10, 0]/120))/ep +
    (ca*cf^2*(4925578379/49766400 + c4/45 - (1873*Lm)/240 +
       (1276139*ls2)/(11520*Sqrt[3]) - (8*Sqrt[3]*Lm*ls2)/5 +
       (134741*ls2^2)/28800 + (3*Lm*ls2^2)/2 + (27947*ls3)/(1600*Sqrt[3]) -
       (27*Sqrt[3]*Lm*ls3)/20 + (27*Sqrt[3]*ls4)/40 -
       (20675873*Pi^2)/2488320 - (173*Lm*Pi^2)/432 + (3*Sqrt[3]*ls2*Pi^2)/
        80 + (27947*Pi^3)/(28800*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/40 -
       (118841*Pi^4)/1296000 - (223*Lm*Pi^4)/5400 - (31235879*z3)/1166400 +
       (89*Lm*z3)/20 - (23*Sqrt[3]*Pi*z3)/40 + (67*Pi^2*z3)/1440 +
       (9187*z5)/2400 - (Pi^2*Log[2]^2)/45 + (2*z2*Log[2]^2)/15 -
       (27947*ls2*Log[3])/(1600*Sqrt[3]) + (27*Sqrt[3]*Lm*ls2*Log[3])/20 -
       (81*Sqrt[3]*ls3*Log[3])/80 - (9*Sqrt[3]*Pi^3*Log[3])/160 +
       (81*Sqrt[3]*ls2*Log[3]^2)/160 - (Sqrt[3]*ls4[Pi/3])/5 -
       (13*T[5, 8, 1])/240 + (10063*T[5, 11, 0])/129600 -
       (97063*T[6, 9, 0])/129600 + (128653*T[6, 10, 0])/32400 +
       (131*T[6, 11, 0])/1600 - (Lm*T[6, 11, 0])/20 + T[6, 11, 1]/80 -
       (5731*T[6, 12, 0])/25920 + (3*Lm*T[6, 12, 0])/20 -
       (3*T[6, 12, 1])/80 - (1991*T[6, 13, 0])/2400 - (7*Lm*T[6, 13, 0])/30 +
       (7*T[6, 13, 1])/120 - (247*T[6, 14, 0])/4800 + (7*Lm*T[6, 14, 0])/20 -
       (7*T[6, 14, 1])/80 - T[6, 16, 1]/480 + (47*T[6, 17, 0])/40 -
       (2*T[6, 18, 0])/45 + (19*T[7, 5, 0])/24 - (23*T[7, 7, 0])/60 -
       (59*T[7, 8, 0])/80 + T[7, 9, 0]/30 - (1589*T[7, 10, 0])/14400 +
       (7*Lm*T[7, 10, 0])/60 - (7*T[7, 10, 1])/240 + (1589*T[7, 11, 0])/
        14400 - (7*Lm*T[7, 11, 0])/60 + (7*T[7, 11, 1])/240 +
       T[7, 14, 1]/96 - T[7, 16, 0]/120 + T[8, 10, 0]/60))/ep +
    cf^2*nl*tf*(573823/432000 + (32*c4)/2025 - (237431*Lm)/155520 -
      (79*Lm^2)/240 + Lm^3/10 + (603221*ls2)/(54000*Sqrt[3]) -
      (7591*Lm*ls2)/(1800*Sqrt[3]) + (467*ls2^2)/200 - (9*Lm*ls2^2)/10 +
      (1049*ls3)/(600*Sqrt[3]) + (8353843*Pi^2)/87480000 -
      (75643*Lm*Pi^2)/972000 + (Lm^2*Pi^2)/60 + (1049*Pi^3)/(10800*Sqrt[3]) +
      (262357*Pi^4)/8748000 - (317*Lm*Pi^4)/16200 + (588143*z3)/546750 +
      (4091*Lm*z3)/8100 - (163*Pi^2*z3)/2430 - (1169*z5)/675 -
      (32*Pi^2*Log[2]^2)/2025 + (64*z2*Log[2]^2)/675 -
      (1049*ls2*Log[3])/(600*Sqrt[3]) - (1441*T[6, 13, 0])/4860 +
      (8*Lm*T[6, 13, 0])/45 - (2*T[6, 13, 1])/45 + (77*T[6, 14, 0])/150 -
      (4*Lm*T[6, 14, 0])/15 + T[6, 14, 1]/15 - T3L61[1]/45) +
    cf^2*nh*tf*(-837877978386349/646652160000 + (43792*c4)/6075 +
      (441952621*Lm)/777600 - (79*Lm^2)/240 + Lm^3/10 +
      (2936404261*ls2)/(2640000*Sqrt[3]) - (586123*Lm*ls2)/(600*Sqrt[3]) -
      (6212213*ls2^2)/54000 + (64321*Lm*ls2^2)/450 +
      (135455303*ls3)/(184800*Sqrt[3]) - (9577*Lm*ls3)/(25*Sqrt[3]) +
      (9577*ls4)/(50*Sqrt[3]) + (114509407987*Pi^2)/4618944000 -
      (1196467*Lm*Pi^2)/108000 + (Lm^2*Pi^2)/60 + (9577*ls2*Pi^2)/
       (900*Sqrt[3]) + (135455303*Pi^3)/(3326400*Sqrt[3]) -
      (9577*Lm*Pi^3)/(450*Sqrt[3]) - (2746851911*Pi^4)/898128000 +
      (156163*Lm*Pi^4)/243000 + (612371753759*z3)/2020788000 -
      (2956829*Lm*z3)/36450 - (220271*Pi*z3)/(1350*Sqrt[3]) -
      (189757*Pi^2*z3)/145800 + (20995471*z5)/162000 -
      (43792*Pi^2*Log[2]^2)/6075 + (87584*z2*Log[2]^2)/2025 -
      (135455303*ls2*Log[3])/(184800*Sqrt[3]) + (9577*Lm*ls2*Log[3])/
       (25*Sqrt[3]) - (9577*Sqrt[3]*ls3*Log[3])/100 -
      (9577*Pi^3*Log[3])/(600*Sqrt[3]) + (9577*Sqrt[3]*ls2*Log[3]^2)/200 -
      (38308*ls4[Pi/3])/(675*Sqrt[3]) - (128417*T[5, 8, 1])/32400 -
      (4697911*T[5, 11, 0])/972000 + (12473*Lm*T[5, 11, 0])/2025 -
      (12473*T[5, 11, 1])/8100 + (64171*T[6, 9, 0])/9720 +
      (7571*Lm*T[6, 9, 0])/4050 - (7571*T[6, 9, 1])/16200 -
      (416587*T[6, 10, 0])/24300 + (1148*Lm*T[6, 10, 0])/2025 -
      (287*T[6, 10, 1])/2025 - (284231*T[6, 11, 0])/48600 -
      (74*Lm*T[6, 11, 0])/45 + (37*T[6, 11, 1])/90 +
      (65468743*T[6, 12, 0])/7484400 + (22463*Lm*T[6, 12, 0])/2025 -
      (22463*T[6, 12, 1])/8100 + (20323*T[6, 13, 0])/14580 -
      (809*T[6, 14, 0])/90 + T[6, 16, 1]/360 - (7387*T[6, 17, 0])/4860 -
      (4626589*T[6, 18, 0])/1458000 + (101*T[7, 5, 0])/90 + T[7, 16, 0]/45 -
      T3L61[1]/45) + ca*cf*nl*tf*(-33336301/46656000 - (16*c4)/2025 +
      (253403*Lm)/388800 + (1303*Lm^2)/6480 - (11*Lm^3)/270 -
      (603221*ls2)/(108000*Sqrt[3]) + (7591*Lm*ls2)/(3600*Sqrt[3]) -
      (467*ls2^2)/400 + (9*Lm*ls2^2)/20 - (1049*ls3)/(1200*Sqrt[3]) -
      (4225111*Pi^2)/43740000 + (22049*Lm*Pi^2)/324000 -
      (11*Lm^2*Pi^2)/1620 - (1049*Pi^3)/(21600*Sqrt[3]) - (1207*Pi^4)/69984 +
      (19*Lm*Pi^4)/2160 + (2220707*z3)/8748000 - (904*Lm*z3)/2025 +
      (19*Pi^2*z3)/486 + (1663*z5)/2700 + (16*Pi^2*Log[2]^2)/2025 -
      (32*z2*Log[2]^2)/675 + (1049*ls2*Log[3])/(1200*Sqrt[3]) +
      (1441*T[6, 13, 0])/9720 - (4*Lm*T[6, 13, 0])/45 + T[6, 13, 1]/45 -
      (77*T[6, 14, 0])/300 + (2*Lm*T[6, 14, 0])/15 - T[6, 14, 1]/30 +
      T3L61[1]/90) + ca*cf*nh*tf*(2149947990433/23950080000 -
      (22231*c4)/4050 + (69661013*Lm)/155520 + (1303*Lm^2)/6480 -
      (11*Lm^3)/270 + (882227*ls2)/(11880000*Sqrt[3]) +
      (3599*Lm*ls2)/(36*Sqrt[3]) + (46057*ls2^2)/3600 - (383*Lm*ls2^2)/20 -
      (4038313667*ls3)/(22176000*Sqrt[3]) + (4413*Sqrt[3]*Lm*ls3)/400 -
      (4413*Sqrt[3]*ls4)/800 - (71730151489*Pi^2)/9237888000 +
      (3280343*Lm*Pi^2)/648000 - (11*Lm^2*Pi^2)/1620 -
      (1471*ls2*Pi^2)/(1600*Sqrt[3]) - (4038313667*Pi^3)/
       (399168000*Sqrt[3]) + (1471*Lm*Pi^3)/(800*Sqrt[3]) +
      (2503598737*Pi^4)/1122660000 - (1244*Lm*Pi^4)/10125 -
      (2313415044403*z3)/32332608000 - (7377737*Lm*z3)/64800 +
      (33833*Pi*z3)/(2400*Sqrt[3]) + (34913*Pi^2*z3)/48600 -
      (6364073*z5)/108000 + 2*Lm*z5 + (22231*Pi^2*Log[2]^2)/4050 -
      (22231*z2*Log[2]^2)/675 + (4038313667*ls2*Log[3])/(22176000*Sqrt[3]) -
      (4413*Sqrt[3]*Lm*ls2*Log[3])/400 + (13239*Sqrt[3]*ls3*Log[3])/1600 +
      (1471*Sqrt[3]*Pi^3*Log[3])/3200 - (13239*Sqrt[3]*ls2*Log[3]^2)/3200 +
      (1471*ls4[Pi/3])/(300*Sqrt[3]) + (427*T[5, 8, 1])/1440 -
      (1362941*T[5, 11, 0])/648000 - (33253099*T[6, 9, 0])/7776000 -
      (12527*Lm*T[6, 9, 0])/3600 + (12527*T[6, 9, 1])/14400 +
      (4152887*T[6, 10, 0])/972000 + (1303*Lm*T[6, 10, 0])/100 -
      (1303*T[6, 10, 1])/400 + (222889*T[6, 11, 0])/64800 +
      (101*Lm*T[6, 11, 0])/90 - (101*T[6, 11, 1])/360 -
      (11058589*T[6, 12, 0])/3118500 - (101*Lm*T[6, 12, 0])/30 +
      (101*T[6, 12, 1])/120 - (802487*T[6, 13, 0])/145800 -
      (Lm*T[6, 13, 0])/5 + T[6, 13, 1]/20 + (2821*T[6, 14, 0])/360 +
      (37*T[6, 16, 1])/80 + (125009*T[6, 17, 0])/64800 +
      (3*Lm*T[6, 17, 0])/10 - (3*T[6, 17, 1])/40 - (3198901*T[6, 18, 0])/
       1458000 - (249*T[7, 5, 0])/400 + (Lm*T[7, 5, 0])/5 - T[7, 5, 1]/20 -
      (113*T[7, 7, 0])/2400 - (Lm*T[7, 7, 0])/10 + T[7, 7, 1]/40 +
      (59*T[7, 8, 0])/400 - (Lm*T[7, 8, 0])/5 + T[7, 8, 1]/20 -
      (109*T[7, 9, 0])/180 + (7*T[7, 12, 0])/48 - (20569*T[7, 13, 0])/18000 -
      T[7, 16, 0]/90 - T[8, 5, 0]/10 + T3L61[1]/90) +
    ca*cf^2*(59123964139727/16796160000 - (15768*a5)/25 -
      (3402449*c4)/60750 - (1653462989*Lm)/4147200 - (4*c4*Lm)/45 +
      (3251*Lm^2)/192 - (11*Lm^3)/40 + (41849588261*ls2)/(25920000*Sqrt[3]) -
      (428177*Lm*ls2)/(960*Sqrt[3]) + (16*Sqrt[3]*Lm^2*ls2)/5 +
      (46979341*ls2^2)/864000 - (145541*Lm*ls2^2)/7200 - 3*Lm^2*ls2^2 +
      (251414207*ls3)/(1728000*Sqrt[3]) - (27947*Lm*ls3)/(400*Sqrt[3]) +
      (27*Sqrt[3]*Lm^2*ls3)/10 + (27947*ls4)/(800*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls4)/10 + (81*Sqrt[3]*ls5)/80 + (243*Sqrt[3]*ls5p)/160 -
      (81*Sqrt[3]*ls4p*Pi)/40 - (415043287307*Pi^2)/10497600000 +
      (519180421*Lm*Pi^2)/15552000 + (1631*Lm^2*Pi^2)/2160 +
      (27947*ls2*Pi^2)/(14400*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/20 +
      (63*Sqrt[3]*ls3*Pi^2)/80 + (251414207*Pi^3)/(31104000*Sqrt[3]) -
      (27947*Lm*Pi^3)/(7200*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/20 +
      (1028978416669*Pi^4)/83980800000 + (117901*Lm*Pi^4)/324000 +
      (223*Lm^2*Pi^4)/2700 + Pi^5/(15*Sqrt[3]) + (3697*Pi^6)/259200 -
      (112053209279*z3)/55987200 + (15912469*Lm*z3)/145800 -
      (89*Lm^2*z3)/10 - (3*Sqrt[3]*ls2*z3)/20 - (642781*Pi*z3)/
       (21600*Sqrt[3]) + (23*Sqrt[3]*Lm*Pi*z3)/10 -
      (6131957*Pi^2*z3)/2332800 - (67*Lm*Pi^2*z3)/360 + (689*z3^2)/4320 +
      (431266423*z5)/810000 - (9187*Lm*z5)/600 - (15768*a4*Log[2])/125 +
      (657*c4*Log[2])/125 - (14757*Pi^4*Log[2])/2000 +
      (3402449*Pi^2*Log[2]^2)/60750 + (4*Lm*Pi^2*Log[2]^2)/45 -
      (3402449*z2*Log[2]^2)/10125 - (8*Lm*z2*Log[2]^2)/15 -
      (219*Pi^2*Log[2]^3)/25 + (3942*z2*Log[2]^3)/125 -
      (251414207*ls2*Log[3])/(1728000*Sqrt[3]) + (27947*Lm*ls2*Log[3])/
       (400*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls2*Log[3])/10 -
      (27947*Sqrt[3]*ls3*Log[3])/1600 + (81*Sqrt[3]*Lm*ls3*Log[3])/20 -
      (81*Sqrt[3]*ls4*Log[3])/40 - (9*Sqrt[3]*ls2*Pi^2*Log[3])/80 -
      (27947*Pi^3*Log[3])/(9600*Sqrt[3]) + (9*Sqrt[3]*Lm*Pi^3*Log[3])/40 +
      (69*Sqrt[3]*Pi*z3*Log[3])/40 + (27947*Sqrt[3]*ls2*Log[3]^2)/3200 -
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/40 + (243*Sqrt[3]*ls3*Log[3]^2)/160 +
      (27*Sqrt[3]*Pi^3*Log[3]^2)/320 - (81*Sqrt[3]*ls2*Log[3]^3)/160 -
      (27947*ls4[Pi/3])/(2700*Sqrt[3]) + (4*Sqrt[3]*Lm*ls4[Pi/3])/5 +
      (3*Sqrt[3]*Log[3]*ls4[Pi/3])/5 - (49*Sqrt[3]*ls5[Pi/3])/40 +
      (1558171*T[5, 8, 1])/1296000 + (13*Lm*T[5, 8, 1])/60 -
      (13*T[5, 8, 2])/240 - (14025517*T[5, 11, 0])/3888000 -
      (10063*Lm*T[5, 11, 0])/32400 + (10063*T[5, 11, 1])/129600 -
      (178572929*T[6, 9, 0])/14580000 + (97063*Lm*T[6, 9, 0])/32400 -
      (97063*T[6, 9, 1])/129600 + (1509471157*T[6, 10, 0])/29160000 -
      (128653*Lm*T[6, 10, 0])/8100 + (128653*T[6, 10, 1])/32400 -
      (5517707*T[6, 11, 0])/7776000 - (131*Lm*T[6, 11, 0])/400 +
      (Lm^2*T[6, 11, 0])/10 + (131*T[6, 11, 1])/1600 - (Lm*T[6, 11, 1])/20 +
      T[6, 11, 2]/80 + (101817101*T[6, 12, 0])/9720000 +
      (5731*Lm*T[6, 12, 0])/6480 - (3*Lm^2*T[6, 12, 0])/10 -
      (5731*T[6, 12, 1])/25920 + (3*Lm*T[6, 12, 1])/20 - (3*T[6, 12, 2])/80 -
      (399845287*T[6, 13, 0])/38880000 + (1991*Lm*T[6, 13, 0])/600 +
      (7*Lm^2*T[6, 13, 0])/15 - (1991*T[6, 13, 1])/2400 -
      (7*Lm*T[6, 13, 1])/30 + (7*T[6, 13, 2])/120 + (3303499*T[6, 14, 0])/
       1728000 + (247*Lm*T[6, 14, 0])/1200 - (7*Lm^2*T[6, 14, 0])/10 -
      (247*T[6, 14, 1])/4800 + (7*Lm*T[6, 14, 1])/20 - (7*T[6, 14, 2])/80 +
      (7*T[6, 15, 2])/240 - (41003*T[6, 16, 1])/144000 +
      (Lm*T[6, 16, 1])/120 - T[6, 16, 2]/480 + (9919559*T[6, 17, 0])/
       1296000 - (47*Lm*T[6, 17, 0])/10 + (47*T[6, 17, 1])/40 -
      (202495601*T[6, 18, 0])/38880000 + (8*Lm*T[6, 18, 0])/45 -
      (2*T[6, 18, 1])/45 + T[6, 19, 2]/48 + (32159*T[7, 5, 0])/7200 -
      (19*Lm*T[7, 5, 0])/6 + (19*T[7, 5, 1])/24 - (19*T[7, 6, 1])/120 -
      (3323*T[7, 7, 0])/2400 + (23*Lm*T[7, 7, 0])/15 - (23*T[7, 7, 1])/60 -
      (4269*T[7, 8, 0])/1600 + (59*Lm*T[7, 8, 0])/20 - (59*T[7, 8, 1])/80 +
      (413*T[7, 9, 0])/288 - (2*Lm*T[7, 9, 0])/15 + T[7, 9, 1]/30 +
      (45911*T[7, 10, 0])/72000 + (1589*Lm*T[7, 10, 0])/3600 -
      (7*Lm^2*T[7, 10, 0])/30 - (1589*T[7, 10, 1])/14400 +
      (7*Lm*T[7, 10, 1])/60 - (7*T[7, 10, 2])/240 - (64891*T[7, 11, 0])/
       72000 - (1589*Lm*T[7, 11, 0])/3600 + (7*Lm^2*T[7, 11, 0])/30 +
      (1589*T[7, 11, 1])/14400 - (7*Lm*T[7, 11, 1])/60 +
      (7*T[7, 11, 2])/240 + (2051*T[7, 14, 1])/28800 - (Lm*T[7, 14, 1])/24 +
      T[7, 14, 2]/96 + (7*T[7, 15, 1])/24 - (427*T[7, 16, 0])/1800 +
      (Lm*T[7, 16, 0])/30 - T[7, 16, 1]/120 + (23*T[8, 2, 0])/30 +
      (7*T[8, 4, 0])/16 - T[8, 6, 0]/120 - (59*T[8, 7, 0])/160 -
      T[8, 8, 0]/120 - T[8, 9, 0]/120 + (53*T[8, 10, 0])/480 -
      (Lm*T[8, 10, 0])/15 + T[8, 10, 1]/60 + (587*T[9, 3, 0])/2700 +
      (81*T[9, 4, 0])/200 + T[9, 5, 0]/40 - T[9, 6, 0]/80 - T[9, 7, 0]/60 +
      T3L61[1]/9 + (19*T4LT2[2])/144 - T4LT4[2]/60 + (17*T4LVB6[1])/30 -
      (3*T4LVB7[1])/8) + ca^2*cf*(-87679176359851/83980800000 +
      (4776*a5)/25 + (4553851*c4)/243000 + (1117508749*Lm)/12441600 -
      (425183*Lm^2)/51840 + (121*Lm^3)/2160 - (76341871679*ls2)/
       (172800000*Sqrt[3]) + (1496611*Lm*ls2)/(9600*Sqrt[3]) -
      (4*Sqrt[3]*Lm^2*ls2)/5 - (8259011*ls2^2)/432000 + (1129*Lm*ls2^2)/800 +
      (6*Lm^2*ls2^2)/5 - (218041787*ls3)/(5760000*Sqrt[3]) +
      (158563*Lm*ls3)/(4800*Sqrt[3]) - (9*Sqrt[3]*Lm^2*ls3)/10 -
      (158563*ls4)/(9600*Sqrt[3]) + (9*Sqrt[3]*Lm*ls4)/10 -
      (27*Sqrt[3]*ls5)/80 - (81*Sqrt[3]*ls5p)/160 + (27*Sqrt[3]*ls4p*Pi)/40 +
      (13035303997*Pi^2)/1036800000 - (454665829*Lm*Pi^2)/46656000 -
      (4523*Lm^2*Pi^2)/12960 - (158563*ls2*Pi^2)/(172800*Sqrt[3]) +
      (Sqrt[3]*Lm*ls2*Pi^2)/20 - (21*Sqrt[3]*ls3*Pi^2)/80 -
      (218041787*Pi^3)/(103680000*Sqrt[3]) + (158563*Lm*Pi^3)/
       (86400*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/20 - (126416791573*Pi^4)/
       27993600000 - (929039*Lm*Pi^4)/11664000 - (37*Lm^2*Pi^4)/1080 -
      Pi^5/(45*Sqrt[3]) - (50297*Pi^6)/8164800 + (73008031591*z3)/116640000 -
      (4576913*Lm*z3)/155520 + (508*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/20 +
      (3646949*Pi*z3)/(259200*Sqrt[3]) - (23*Lm*Pi*z3)/(10*Sqrt[3]) +
      (127465*Pi^2*z3)/279936 + (83*Lm*Pi^2*z3)/540 + (8801*z3^2)/77760 -
      (6449538569*z5)/38880000 + (4613*Lm*z5)/1200 + (4776*a4*Log[2])/125 -
      (199*c4*Log[2])/125 + (13397*Pi^4*Log[2])/6000 -
      (4553851*Pi^2*Log[2]^2)/243000 + (4553851*z2*Log[2]^2)/40500 +
      (199*Pi^2*Log[2]^3)/75 - (1194*z2*Log[2]^3)/125 +
      (218041787*ls2*Log[3])/(5760000*Sqrt[3]) - (158563*Lm*ls2*Log[3])/
       (4800*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/10 +
      (158563*ls3*Log[3])/(6400*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/20 +
      (27*Sqrt[3]*ls4*Log[3])/40 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/80 +
      (158563*Pi^3*Log[3])/(115200*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/40 -
      (23*Sqrt[3]*Pi*z3*Log[3])/40 - (158563*ls2*Log[3]^2)/(12800*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/40 - (81*Sqrt[3]*ls3*Log[3]^2)/160 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/320 + (27*Sqrt[3]*ls2*Log[3]^3)/160 +
      (158563*ls4[Pi/3])/(32400*Sqrt[3]) - (4*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(40*Sqrt[3]) -
      (486017*T[5, 8, 1])/2592000 - (29*Lm*T[5, 8, 1])/240 +
      (29*T[5, 8, 2])/960 + (1382389*T[5, 11, 0])/1728000 +
      (263*Lm*T[5, 11, 0])/1440 - (263*T[5, 11, 1])/5760 +
      (276564059*T[6, 9, 0])/77760000 - (108161*Lm*T[6, 9, 0])/129600 +
      (108161*T[6, 9, 1])/518400 - (571552813*T[6, 10, 0])/38880000 +
      (139751*Lm*T[6, 10, 0])/32400 - (139751*T[6, 10, 1])/129600 +
      (160501*T[6, 11, 0])/864000 + (57*Lm*T[6, 11, 0])/400 -
      (Lm^2*T[6, 11, 0])/30 - (57*T[6, 11, 1])/1600 + (Lm*T[6, 11, 1])/60 -
      T[6, 11, 2]/240 - (39469991*T[6, 12, 0])/12960000 -
      (1579*Lm*T[6, 12, 0])/3600 + (Lm^2*T[6, 12, 0])/10 +
      (1579*T[6, 12, 1])/14400 - (Lm*T[6, 12, 1])/20 + T[6, 12, 2]/80 +
      (35023139*T[6, 13, 0])/8640000 - (167*Lm*T[6, 13, 0])/200 -
      (Lm^2*T[6, 13, 0])/5 + (167*T[6, 13, 1])/800 + (Lm*T[6, 13, 1])/10 -
      T[6, 13, 2]/40 - (1198189*T[6, 14, 0])/345600 -
      (457*Lm*T[6, 14, 0])/1200 + (3*Lm^2*T[6, 14, 0])/10 +
      (457*T[6, 14, 1])/4800 - (3*Lm*T[6, 14, 1])/20 + (3*T[6, 14, 2])/80 -
      T[6, 15, 2]/80 + (31351*T[6, 16, 1])/648000 - (327029*T[6, 17, 0])/
       144000 + (7*Lm*T[6, 17, 0])/5 - (7*T[6, 17, 1])/20 +
      (23264447*T[6, 18, 0])/12960000 - (2*Lm*T[6, 18, 0])/45 +
      T[6, 18, 1]/90 - T[6, 19, 2]/80 - (39491*T[7, 5, 0])/28800 +
      (19*Lm*T[7, 5, 0])/20 - (19*T[7, 5, 1])/80 + (19*T[7, 6, 1])/480 +
      (1159*T[7, 7, 0])/2880 - (9*Lm*T[7, 7, 0])/20 + (9*T[7, 7, 1])/80 +
      (11287*T[7, 8, 0])/14400 - (53*Lm*T[7, 8, 0])/60 +
      (53*T[7, 8, 1])/240 - (2671*T[7, 9, 0])/7200 + (Lm*T[7, 9, 0])/30 -
      T[7, 9, 1]/120 - (1117643*T[7, 10, 0])/5184000 -
      (841*Lm*T[7, 10, 0])/3600 + (Lm^2*T[7, 10, 0])/10 +
      (841*T[7, 10, 1])/14400 - (Lm*T[7, 10, 1])/20 + T[7, 10, 2]/80 +
      (1556123*T[7, 11, 0])/5184000 + (841*Lm*T[7, 11, 0])/3600 -
      (Lm^2*T[7, 11, 0])/10 - (841*T[7, 11, 1])/14400 + (Lm*T[7, 11, 1])/20 -
      T[7, 11, 2]/80 - (219*T[7, 14, 1])/3200 + (Lm*T[7, 14, 1])/24 -
      T[7, 14, 2]/96 - (19*T[7, 15, 1])/240 + (19*T[7, 16, 0])/800 +
      (13*T[8, 2, 0])/120 - (7*T[8, 4, 0])/48 - (9*T[8, 7, 0])/160 +
      T[8, 9, 0]/240 - (473*T[8, 10, 0])/7200 + (Lm*T[8, 10, 0])/30 -
      T[8, 10, 1]/120 - (587*T[9, 3, 0])/8100 - (27*T[9, 4, 0])/200 -
      T[9, 5, 0]/120 + T[9, 6, 0]/240 + T[9, 7, 0]/240 - (11*T3L61[1])/360 -
      (19*T4LT2[2])/480 + (7*T4LT4[2])/1080 - (41*T4LVB6[1])/480 -
      T4LVB7[1]/20) + cf^3*(-210085702924889/73483200000 + (12432*a5)/25 +
      (750349*c4)/20250 + (2727928693*Lm)/6220800 + (8*c4*Lm)/45 -
      (179*Lm^2)/240 + (3*Lm^3)/10 - (189470267573*ls2)/(129600000*Sqrt[3]) +
      (35793*Sqrt[3]*Lm*ls2)/400 - (16*Sqrt[3]*Lm^2*ls2)/5 -
      (13943297*ls2^2)/432000 + (125219*Lm*ls2^2)/3600 + (6*Lm^2*ls2^2)/5 -
      (301472837*ls3)/(2160000*Sqrt[3]) + (9119*Lm*ls3)/(1200*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/5 - (9119*ls4)/(2400*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/5 - (27*Sqrt[3]*ls5)/40 - (81*Sqrt[3]*ls5p)/80 +
      (27*Sqrt[3]*ls4p*Pi)/20 + (648780472967*Pi^2)/20995200000 -
      (648632509*Lm*Pi^2)/23328000 - (16*Lm^2*Pi^2)/135 -
      (9119*ls2*Pi^2)/(43200*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/10 -
      (21*Sqrt[3]*ls3*Pi^2)/40 - (301472837*Pi^3)/(38880000*Sqrt[3]) +
      (9119*Lm*Pi^3)/(21600*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/10 -
      (267467626231*Pi^4)/41990400000 - (1187419*Lm*Pi^4)/2916000 -
      (19*Lm^2*Pi^4)/675 - (2*Pi^5)/(45*Sqrt[3]) - (89947*Pi^6)/8164800 +
      (7282287859757*z3)/4898880000 - (2342153*Lm*z3)/23328 +
      (371*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/10 + (209737*Pi*z3)/
       (64800*Sqrt[3]) - (23*Lm*Pi*z3)/(5*Sqrt[3]) +
      (10718521*Pi^2*z3)/3499200 - (131*Lm*Pi^2*z3)/540 + (473*z3^2)/2430 -
      (3838887883*z5)/9720000 + (2287*Lm*z5)/150 + (12432*a4*Log[2])/125 -
      (518*c4*Log[2])/125 + (17477*Pi^4*Log[2])/3000 -
      (750349*Pi^2*Log[2]^2)/20250 - (8*Lm*Pi^2*Log[2]^2)/45 +
      (750349*z2*Log[2]^2)/3375 + (16*Lm*z2*Log[2]^2)/15 +
      (518*Pi^2*Log[2]^3)/75 - (3108*z2*Log[2]^3)/125 +
      (301472837*ls2*Log[3])/(2160000*Sqrt[3]) - (9119*Lm*ls2*Log[3])/
       (1200*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/5 +
      (9119*ls3*Log[3])/(1600*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/10 +
      (27*Sqrt[3]*ls4*Log[3])/20 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/40 +
      (9119*Pi^3*Log[3])/(28800*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/20 -
      (23*Sqrt[3]*Pi*z3*Log[3])/20 - (9119*ls2*Log[3]^2)/(3200*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/20 - (81*Sqrt[3]*ls3*Log[3]^2)/80 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/160 + (27*Sqrt[3]*ls2*Log[3]^3)/80 +
      (9119*ls4[Pi/3])/(8100*Sqrt[3]) - (8*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (2*Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(20*Sqrt[3]) -
      (536077*T[5, 8, 1])/324000 + (Lm*T[5, 8, 1])/20 - T[5, 8, 2]/80 +
      (15609533*T[5, 11, 0])/3888000 - (443*Lm*T[5, 11, 0])/4050 +
      (443*T[5, 11, 1])/16200 + (119778251*T[6, 9, 0])/11664000 -
      (5731*Lm*T[6, 9, 0])/2160 + (5731*T[6, 9, 1])/8640 -
      (10434271*T[6, 10, 0])/233280 + (7837*Lm*T[6, 10, 0])/540 -
      (7837*T[6, 10, 1])/2160 + (2628689*T[6, 11, 0])/3888000 +
      (17*Lm*T[6, 11, 0])/200 - (Lm^2*T[6, 11, 0])/15 -
      (17*T[6, 11, 1])/800 + (Lm*T[6, 11, 1])/30 - T[6, 11, 2]/120 -
      (85224229*T[6, 12, 0])/9720000 - (233*Lm*T[6, 12, 0])/16200 +
      (Lm^2*T[6, 12, 0])/5 + (233*T[6, 12, 1])/64800 - (Lm*T[6, 12, 1])/10 +
      T[6, 12, 2]/40 + (21159259*T[6, 13, 0])/4860000 -
      (989*Lm*T[6, 13, 0])/300 - (2*Lm^2*T[6, 13, 0])/15 +
      (989*T[6, 13, 1])/1200 + (Lm*T[6, 13, 1])/15 - T[6, 13, 2]/60 +
      (2892797*T[6, 14, 0])/288000 + (667*Lm*T[6, 14, 0])/600 +
      (Lm^2*T[6, 14, 0])/5 - (667*T[6, 14, 1])/2400 - (Lm*T[6, 14, 1])/10 +
      T[6, 14, 2]/40 + T[6, 15, 2]/120 + (243623*T[6, 16, 1])/648000 -
      (Lm*T[6, 16, 1])/60 + T[6, 16, 2]/240 - (4033037*T[6, 17, 0])/648000 +
      (19*Lm*T[6, 17, 0])/5 - (19*T[6, 17, 1])/20 + (62908919*T[6, 18, 0])/
       19440000 - (8*Lm*T[6, 18, 0])/45 + (2*T[6, 18, 1])/45 -
      (24827*T[7, 5, 0])/7200 + (38*Lm*T[7, 5, 0])/15 - (19*T[7, 5, 1])/30 +
      (19*T[7, 6, 1])/120 + (2087*T[7, 7, 0])/1800 - (19*Lm*T[7, 7, 0])/15 +
      (19*T[7, 7, 1])/60 + (15847*T[7, 8, 0])/7200 - (71*Lm*T[7, 8, 0])/30 +
      (71*T[7, 8, 1])/120 - (1661*T[7, 9, 0])/1200 + (2*Lm*T[7, 9, 0])/15 -
      T[7, 9, 1]/30 - (535153*T[7, 10, 0])/1296000 +
      (31*Lm*T[7, 10, 0])/600 + (Lm^2*T[7, 10, 0])/15 -
      (31*T[7, 10, 1])/2400 - (Lm*T[7, 10, 1])/30 + T[7, 10, 2]/120 +
      (779953*T[7, 11, 0])/1296000 - (31*Lm*T[7, 11, 0])/600 -
      (Lm^2*T[7, 11, 0])/15 + (31*T[7, 11, 1])/2400 + (Lm*T[7, 11, 1])/30 -
      T[7, 11, 2]/120 + (1891*T[7, 14, 1])/14400 - (Lm*T[7, 14, 1])/12 +
      T[7, 14, 2]/48 - (4*T[7, 15, 1])/15 + (683*T[7, 16, 0])/1800 -
      (Lm*T[7, 16, 0])/15 + T[7, 16, 1]/60 - (59*T[8, 2, 0])/30 -
      (7*T[8, 4, 0])/24 + T[8, 6, 0]/60 + (233*T[8, 7, 0])/240 +
      (151*T[8, 10, 0])/3600 - (587*T[9, 3, 0])/4050 - (27*T[9, 4, 0])/100 -
      T[9, 5, 0]/60 + T[9, 6, 0]/120 + T[9, 7, 0]/60 - T3L61[1]/10 -
      (19*T4LT2[2])/180 + T4LT4[2]/540 - (19*T4LVB6[1])/24 +
      (19*T4LVB7[1])/20)

c["s", "MS", 4] = cf*nl^2*tf^2*(1414649/48988800 + (1853*Lm)/116640 -
      (49*Lm^2)/2430 + Lm^3/180 - (184589*Pi^2)/142884000 +
      (137*Lm*Pi^2)/113400 + (Lm^2*Pi^2)/1620 + (19*Pi^4)/48600 -
      (299*z3)/4725 + (2*Lm*z3)/135) + cf*nh^2*tf^2*
     (-729883613891/571536000 - (435013*Lm)/4082400 - (49*Lm^2)/2430 +
      Lm^3/180 - (130414497163*ls2)/(71442000*Sqrt[3]) +
      (5363167*Lm*ls2)/(170100*Sqrt[3]) - (177951*Sqrt[3]*ls3)/1400 -
      (4735735*Pi^2)/54432 + (Lm^2*Pi^2)/1620 - (59317*Pi^3)/(2800*Sqrt[3]) +
      (1703791*Pi^4)/1134000 + (92495471*z3)/226800 - (4124*Lm*z3)/405 +
      (177951*Sqrt[3]*ls2*Log[3])/1400 + (745607*T[6, 9, 0])/37800 -
      (70957*T[6, 10, 0])/1575) +
    (cf^2*nh*tf*(-15293156521/73483200 + (78089369*ls2)/(226800*Sqrt[3]) -
       (14287747*ls2^2)/340200 + (6982957*ls3)/(56700*Sqrt[3]) +
       (591775427*Pi^2)/220449600 + (6982957*Pi^3)/(1020600*Sqrt[3]) -
       (91288583*Pi^4)/551124000 + (1996088753*z3)/110224800 -
       (6982957*ls2*Log[3])/(56700*Sqrt[3]) - (5363167*T[5, 11, 0])/3061800 -
       (259331*T[6, 9, 0])/680400 - (69257*T[6, 10, 0])/85050 +
       (311*T[6, 11, 0])/540 - (10653277*T[6, 12, 0])/3061800))/ep +
    cf*nh*nl*tf^2*(-605151619147/2571912000 - (61693*Lm)/680400 -
      (49*Lm^2)/1215 + Lm^3/90 + (14754222407*ls2)/(71442000*Sqrt[3]) +
      (5363167*Lm*ls2)/(170100*Sqrt[3]) + (5363167*ls3)/(56700*Sqrt[3]) +
      (21662698831*Pi^2)/11573604000 + (137*Lm*Pi^2)/113400 +
      (Lm^2*Pi^2)/810 + (5363167*Pi^3)/(1020600*Sqrt[3]) -
      (53737081*Pi^4)/82668600 + (1217123659*z3)/20667150 -
      (4118*Lm*z3)/405 - (5363167*ls2*Log[3])/(56700*Sqrt[3]) -
      (1836427*T[6, 13, 0])/2296350 - (311*T[6, 14, 0])/135) +
    (ca*cf*nl*tf*(-89/720 - (Sqrt[3]*ls2)/10 - (3*ls2^2)/40 -
       (31*Pi^2)/6480 - (13*Pi^4)/10800 + (131*z3)/3240 + T[6, 13, 0]/90 -
       T[6, 14, 0]/60))/ep + (cf^2*nl*tf*(89/360 + (Sqrt[3]*ls2)/5 +
       (3*ls2^2)/20 + (31*Pi^2)/3240 + (13*Pi^4)/5400 - (131*z3)/1620 -
       T[6, 13, 0]/45 + T[6, 14, 0]/30))/ep +
    (ca*cf*nh*tf*(-424944713/6220800 - (1261801*ls2)/(17280*Sqrt[3]) +
       (121*ls2^2)/20 - (644311*ls3)/(28800*Sqrt[3]) -
       (957683*Pi^2)/1119744 - (644311*Pi^3)/(518400*Sqrt[3]) +
       (276163*Pi^4)/34992000 + (135618481*z3)/4665600 - (5*z5)/12 +
       (644311*ls2*Log[3])/(28800*Sqrt[3]) + (565829*T[6, 9, 0])/777600 -
       (518039*T[6, 10, 0])/194400 - (73*T[6, 11, 0])/180 +
       (73*T[6, 12, 0])/60 + T[6, 13, 0]/24 - T[6, 17, 0]/16 -
       T[7, 5, 0]/24 + T[7, 7, 0]/48 + T[7, 8, 0]/24))/ep +
    (ca^2*cf*(-943/1920 - (Sqrt[3]*ls2)/20 + (3*ls2^2)/40 -
       (9*Sqrt[3]*ls3)/160 - (43*Pi^2)/1920 - (Sqrt[3]*Pi^3)/320 -
       (37*Pi^4)/17280 + (127*z3)/540 + (9*Sqrt[3]*ls2*Log[3])/160 -
       T[6, 11, 0]/480 + T[6, 12, 0]/160 - T[6, 13, 0]/80 +
       (3*T[6, 14, 0])/160 + T[7, 10, 0]/160 - T[7, 11, 0]/160))/ep^2 +
    (cf^3*(13/960 - (Sqrt[3]*ls2)/5 + (3*ls2^2)/40 - (9*Sqrt[3]*ls3)/80 -
       (91*Pi^2)/8640 - (Sqrt[3]*Pi^3)/160 - (19*Pi^4)/10800 +
       (371*z3)/2160 + (9*Sqrt[3]*ls2*Log[3])/80 - T[6, 11, 0]/240 +
       T[6, 12, 0]/80 - T[6, 13, 0]/120 + T[6, 14, 0]/80 + T[7, 10, 0]/240 -
       T[7, 11, 0]/240))/ep^2 + (ca*cf^2*(1873/1920 + (Sqrt[3]*ls2)/5 -
       (3*ls2^2)/16 + (27*Sqrt[3]*ls3)/160 + (173*Pi^2)/3456 +
       (3*Sqrt[3]*Pi^3)/320 + (223*Pi^4)/43200 - (89*z3)/160 -
       (27*Sqrt[3]*ls2*Log[3])/160 + T[6, 11, 0]/160 - (3*T[6, 12, 0])/160 +
       (7*T[6, 13, 0])/240 - (7*T[6, 14, 0])/160 - (7*T[7, 10, 0])/480 +
       (7*T[7, 11, 0])/480))/ep^2 +
    (cf^3*(82442081639/1881169920 - c4/45 - (13*Lm)/240 -
       (107027693*ls2)/(1814400*Sqrt[3]) + (4*Sqrt[3]*Lm*ls2)/5 +
       (1466531*ls2^2)/194400 - (3*Lm*ls2^2)/10 - (25172687*ls3)/
        (907200*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/20 - (9*Sqrt[3]*ls4)/40 -
       (24153437771*Pi^2)/7054387200 + (91*Lm*Pi^2)/2160 -
       (Sqrt[3]*ls2*Pi^2)/80 - (25172687*Pi^3)/(16329600*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/40 - (1398142993*Pi^4)/17635968000 +
       (19*Lm*Pi^4)/2700 - (479453753*z3)/881798400 - (371*Lm*z3)/540 +
       (23*Pi*z3)/(40*Sqrt[3]) + (131*Pi^2*z3)/4320 + (1371*z5)/400 +
       (Pi^2*Log[2]^2)/45 - (2*z2*Log[2]^2)/15 + (25172687*ls2*Log[3])/
        (907200*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/20 +
       (27*Sqrt[3]*ls3*Log[3])/80 + (3*Sqrt[3]*Pi^3*Log[3])/160 -
       (27*Sqrt[3]*ls2*Log[3]^2)/160 + ls4[Pi/3]/(5*Sqrt[3]) -
       T[5, 8, 1]/160 + (2964539*T[5, 11, 0])/12247200 +
       (37*T[6, 9, 0])/226800 + (77731*T[6, 10, 0])/113400 -
       (2259*T[6, 11, 0])/11200 + (Lm*T[6, 11, 0])/60 - T[6, 11, 1]/240 +
       (19678747*T[6, 12, 0])/24494400 - (Lm*T[6, 12, 0])/20 +
       T[6, 12, 1]/80 - (2999*T[6, 13, 0])/33600 + (Lm*T[6, 13, 0])/30 -
       T[6, 13, 1]/120 - (12563*T[6, 14, 0])/67200 - (Lm*T[6, 14, 0])/20 +
       T[6, 14, 1]/80 + T[6, 16, 1]/480 + (13*T[6, 17, 0])/40 +
       T[6, 18, 0]/45 + (13*T[7, 5, 0])/60 - (13*T[7, 7, 0])/120 -
       (19*T[7, 8, 0])/80 - T[7, 9, 0]/60 - (1363*T[7, 10, 0])/201600 -
       (Lm*T[7, 10, 0])/60 + T[7, 10, 1]/240 + (1363*T[7, 11, 0])/201600 +
       (Lm*T[7, 11, 0])/60 - T[7, 11, 1]/240 + T[7, 14, 1]/96 +
       T[7, 16, 0]/120))/ep + (ca^2*cf*(-12453457811/696729600 +
       (943*Lm)/480 - (1552249*ls2)/(230400*Sqrt[3]) + (Sqrt[3]*Lm*ls2)/5 +
       (1891*ls2^2)/896 - (3*Lm*ls2^2)/10 - (142747*ls3)/(26880*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/40 - (9*Sqrt[3]*ls4)/80 - (166837631*Pi^2)/
        104509440 + (43*Lm*Pi^2)/480 - (Sqrt[3]*ls2*Pi^2)/160 -
       (142747*Pi^3)/(483840*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/80 -
       (10030319*Pi^4)/186624000 + (37*Lm*Pi^4)/4320 + (5826349*z3)/680400 -
       (127*Lm*z3)/135 + (23*Pi*z3)/(80*Sqrt[3]) - (83*Pi^2*z3)/4320 +
       (14587*z5)/9600 + (142747*ls2*Log[3])/(26880*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/40 + (27*Sqrt[3]*ls3*Log[3])/160 +
       (3*Sqrt[3]*Pi^3*Log[3])/320 - (27*Sqrt[3]*ls2*Log[3]^2)/320 +
       ls4[Pi/3]/(10*Sqrt[3]) + (29*T[5, 8, 1])/1920 -
       (263*T[5, 11, 0])/11520 + (62437*T[6, 9, 0])/518400 -
       (42277*T[6, 10, 0])/129600 - (19211*T[6, 11, 0])/201600 +
       (Lm*T[6, 11, 0])/120 - T[6, 11, 1]/480 + (57913*T[6, 12, 0])/201600 -
       (Lm*T[6, 12, 0])/40 + T[6, 12, 1]/160 - (19973*T[6, 13, 0])/201600 +
       (Lm*T[6, 13, 0])/20 - T[6, 13, 1]/80 + (7093*T[6, 14, 0])/134400 -
       (3*Lm*T[6, 14, 0])/40 + (3*T[6, 14, 1])/160 + T[6, 17, 0]/8 +
       T[6, 18, 0]/180 + (13*T[7, 5, 0])/160 - (7*T[7, 7, 0])/160 -
       (43*T[7, 8, 0])/480 - T[7, 9, 0]/240 + (19133*T[7, 10, 0])/403200 -
       (Lm*T[7, 10, 0])/40 + T[7, 10, 1]/160 - (19133*T[7, 11, 0])/403200 +
       (Lm*T[7, 11, 0])/40 - T[7, 11, 1]/160 - T[7, 14, 1]/192 -
       T[8, 10, 0]/240))/ep + (ca*cf^2*(260276313599/18811699200 + c4/90 -
       (1873*Lm)/480 + (311847073*ls2)/(7257600*Sqrt[3]) -
       (4*Sqrt[3]*Lm*ls2)/5 - (10876771*ls2^2)/1360800 + (3*Lm*ls2^2)/4 +
       (1587269*ls3)/(64800*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3)/40 +
       (27*Sqrt[3]*ls4)/80 + (69199598141*Pi^2)/14108774400 -
       (173*Lm*Pi^2)/864 + (3*Sqrt[3]*ls2*Pi^2)/160 +
       (1587269*Pi^3)/(1166400*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/80 +
       (207584143*Pi^4)/1410877440 - (223*Lm*Pi^4)/10800 -
       (4246334209*z3)/251942400 + (89*Lm*z3)/40 - (23*Sqrt[3]*Pi*z3)/80 +
       (67*Pi^2*z3)/2880 - (22813*z5)/4800 - (Pi^2*Log[2]^2)/90 +
       (z2*Log[2]^2)/15 - (1587269*ls2*Log[3])/(64800*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls2*Log[3])/40 - (81*Sqrt[3]*ls3*Log[3])/160 -
       (9*Sqrt[3]*Pi^3*Log[3])/320 + (81*Sqrt[3]*ls2*Log[3]^2)/320 -
       (Sqrt[3]*ls4[Pi/3])/10 - (13*T[5, 8, 1])/480 - (3692263*T[5, 11, 0])/
        48988800 - (437207*T[6, 9, 0])/1814400 + (140477*T[6, 10, 0])/
        453600 + (58753*T[6, 11, 0])/201600 - (Lm*T[6, 11, 0])/40 +
       T[6, 11, 1]/160 - (9564893*T[6, 12, 0])/9797760 +
       (3*Lm*T[6, 12, 0])/40 - (3*T[6, 12, 1])/160 + (48943*T[6, 13, 0])/
        201600 - (7*Lm*T[6, 13, 0])/60 + (7*T[6, 13, 1])/240 -
       (541*T[6, 14, 0])/44800 + (7*Lm*T[6, 14, 0])/40 -
       (7*T[6, 14, 1])/160 - T[6, 16, 1]/960 - (33*T[6, 17, 0])/80 -
       T[6, 18, 0]/45 - (13*T[7, 5, 0])/48 + (17*T[7, 7, 0])/120 +
       (143*T[7, 8, 0])/480 + T[7, 9, 0]/60 - (12301*T[7, 10, 0])/134400 +
       (7*Lm*T[7, 10, 0])/120 - (7*T[7, 10, 1])/480 +
       (12301*T[7, 11, 0])/134400 - (7*Lm*T[7, 11, 0])/120 +
       (7*T[7, 11, 1])/480 + T[7, 14, 1]/192 - T[7, 16, 0]/240 +
       T[8, 10, 0]/120))/ep + cf^2*nl*tf*(646166656687/20575296000 -
      (64*c4)/525 - (944431*Lm)/2041200 - (193*Lm^2)/480 + (9*Lm^3)/80 -
      (11013635909*ls2)/(571536000*Sqrt[3]) - (528973*Lm*ls2)/
       (85050*Sqrt[3]) + (331*ls2^2)/200 - (9*Lm*ls2^2)/20 -
      (324853*ls3)/(28350*Sqrt[3]) - (430159757213*Pi^2)/3240609120000 -
      (61921*Lm*Pi^2)/1488375 + (Lm^2*Pi^2)/80 -
      (324853*Pi^3)/(510300*Sqrt[3]) + (82615381*Pi^4)/661348800 -
      (317*Lm*Pi^4)/32400 - (112306689871*z3)/11573604000 +
      (96469*Lm*z3)/56700 - (163*Pi^2*z3)/4860 - (1169*z5)/1350 +
      (64*Pi^2*Log[2]^2)/525 - (128*z2*Log[2]^2)/175 +
      (324853*ls2*Log[3])/(28350*Sqrt[3]) - (23489*T[6, 13, 0])/459270 +
      (4*Lm*T[6, 13, 0])/45 - T[6, 13, 1]/45 + (511*T[6, 14, 0])/900 -
      (2*Lm*T[6, 14, 0])/15 + T[6, 14, 1]/30 - T3L61[1]/90) +
    cf^2*nh*tf*(-10674076274848254053/5560885249920000 +
      (1396736*c4)/127575 + (30575279663*Lm)/36741600 - (193*Lm^2)/480 +
      (9*Lm^3)/80 + (9899413509535369*ls2)/(5721075360000*Sqrt[3]) -
      (113552249*Lm*ls2)/(97200*Sqrt[3]) - (93975586*ls2^2)/637875 +
      (28601009*Lm*ls2^2)/170100 + (617524735339*ls3)/(567567000*Sqrt[3]) -
      (6982957*Lm*ls3)/(14175*Sqrt[3]) + (6982957*ls4)/(28350*Sqrt[3]) +
      (483717865331989*Pi^2)/8826801984000 - (41468592317*Lm*Pi^2)/
       3857868000 + (Lm^2*Pi^2)/80 + (6982957*ls2*Pi^2)/(510300*Sqrt[3]) +
      (617524735339*Pi^3)/(10216206000*Sqrt[3]) - (6982957*Lm*Pi^3)/
       (255150*Sqrt[3]) - (23332413835637*Pi^4)/4413400992000 +
      (182534641*Lm*Pi^4)/275562000 + (1885832335774307*z3)/3310050744000 -
      (3854903159*Lm*z3)/27556200 - (160608011*Pi*z3)/(765450*Sqrt[3]) -
      (264604649*Pi^2*z3)/165337200 + (27304840547*z5)/183708000 -
      (1396736*Pi^2*Log[2]^2)/127575 + (2793472*z2*Log[2]^2)/42525 -
      (617524735339*ls2*Log[3])/(567567000*Sqrt[3]) +
      (6982957*Lm*ls2*Log[3])/(14175*Sqrt[3]) - (6982957*ls3*Log[3])/
       (18900*Sqrt[3]) - (6982957*Pi^3*Log[3])/(340200*Sqrt[3]) +
      (6982957*ls2*Log[3]^2)/(37800*Sqrt[3]) - (27931828*ls4[Pi/3])/
       (382725*Sqrt[3]) - (57244543*T[5, 8, 1])/12247200 -
      (2095431409*T[5, 11, 0])/367416000 + (5363167*Lm*T[5, 11, 0])/765450 -
      (5363167*T[5, 11, 1])/3061800 + (4089625*T[6, 9, 0])/2571912 +
      (259331*Lm*T[6, 9, 0])/170100 - (259331*T[6, 9, 1])/680400 -
      (957583951*T[6, 10, 0])/64297800 + (138514*Lm*T[6, 10, 0])/42525 -
      (69257*T[6, 10, 1])/85050 - (103669369*T[6, 11, 0])/18370800 -
      (311*Lm*T[6, 11, 0])/135 + (311*T[6, 11, 1])/540 +
      (559376783323*T[6, 12, 0])/36778341600 + (10653277*Lm*T[6, 12, 0])/
       765450 - (10653277*T[6, 12, 1])/3061800 + (82772131*T[6, 13, 0])/
       18370800 - (571*T[6, 14, 0])/27 + (11*T[6, 16, 1])/720 -
      (5845*T[6, 17, 0])/2916 - (244532881*T[6, 18, 0])/71442000 +
      (29*T[7, 5, 0])/20 + T[7, 16, 0]/90 - T3L61[1]/90) +
    ca*cf*nl*tf*(-258009234403/16460236800 + (32*c4)/525 +
      (1429873*Lm)/8164800 + (6661*Lm^2)/38880 - (11*Lm^3)/360 +
      (11013635909*ls2)/(1143072000*Sqrt[3]) + (528973*Lm*ls2)/
       (170100*Sqrt[3]) - (331*ls2^2)/400 + (9*Lm*ls2^2)/40 +
      (324853*ls3)/(56700*Sqrt[3]) + (29707837*Pi^2)/661348800 +
      (721*Lm*Pi^2)/21600 - (11*Lm^2*Pi^2)/3240 +
      (324853*Pi^3)/(1020600*Sqrt[3]) - (421919189*Pi^4)/6613488000 +
      (19*Lm*Pi^4)/4320 + (61276413941*z3)/11573604000 -
      (108583*Lm*z3)/113400 + (19*Pi^2*z3)/972 + (1663*z5)/5400 -
      (32*Pi^2*Log[2]^2)/525 + (64*z2*Log[2]^2)/175 -
      (324853*ls2*Log[3])/(56700*Sqrt[3]) + (23489*T[6, 13, 0])/918540 -
      (2*Lm*T[6, 13, 0])/45 + T[6, 13, 1]/90 - (511*T[6, 14, 0])/1800 +
      (Lm*T[6, 14, 0])/15 - T[6, 14, 1]/60 + T3L61[1]/180) +
    ca*cf*nh*tf*(6089193576737933/22417274880000 - (3919633*c4)/510300 +
      (424971781*Lm)/1555200 + (6661*Lm^2)/38880 - (11*Lm^3)/360 -
      (27394813505009*ls2)/(116756640000*Sqrt[3]) +
      (56415293*Lm*ls2)/(272160*Sqrt[3]) + (2247277489*ls2^2)/136080000 -
      (971*Lm*ls2^2)/40 - (1693563309511*ls3)/(5189184000*Sqrt[3]) +
      (644311*Lm*ls3)/(7200*Sqrt[3]) - (644311*ls4)/(14400*Sqrt[3]) -
      (23792323885697201*Pi^2)/1059216238080000 + (168455069*Lm*Pi^2)/
       48988800 - (11*Lm^2*Pi^2)/3240 - (644311*ls2*Pi^2)/(259200*Sqrt[3]) -
      (1693563309511*Pi^3)/(93405312000*Sqrt[3]) + (644311*Lm*Pi^3)/
       (129600*Sqrt[3]) + (331348083804691*Pi^4)/94572878400000 -
      (8744*Lm*Pi^4)/273375 - (6961592273925649*z3)/37829151360000 -
      (726859663*Lm*z3)/8164800 + (14819153*Pi*z3)/(388800*Sqrt[3]) +
      (4534427*Pi^2*z3)/5248800 - (180711763*z5)/2916000 + (5*Lm*z5)/3 +
      (3919633*Pi^2*Log[2]^2)/510300 - (3919633*z2*Log[2]^2)/85050 +
      (1693563309511*ls2*Log[3])/(5189184000*Sqrt[3]) -
      (644311*Lm*ls2*Log[3])/(7200*Sqrt[3]) + (644311*ls3*Log[3])/
       (9600*Sqrt[3]) + (644311*Pi^3*Log[3])/(172800*Sqrt[3]) -
      (644311*ls2*Log[3]^2)/(19200*Sqrt[3]) + (644311*ls4[Pi/3])/
       (48600*Sqrt[3]) + (479*T[5, 8, 1])/1080 - (117822259*T[5, 11, 0])/
       61236000 - (16655581*T[6, 9, 0])/13063680 - (565829*Lm*T[6, 9, 0])/
       194400 + (565829*T[6, 9, 1])/777600 + (6264379*T[6, 10, 0])/8164800 +
      (518039*Lm*T[6, 10, 0])/48600 - (518039*T[6, 10, 1])/194400 +
      (241451*T[6, 11, 0])/64800 + (73*Lm*T[6, 11, 0])/45 -
      (73*T[6, 11, 1])/180 - (67069461917*T[6, 12, 0])/8756748000 -
      (73*Lm*T[6, 12, 0])/15 + (73*T[6, 12, 1])/60 -
      (261519371*T[6, 13, 0])/36741600 - (Lm*T[6, 13, 0])/6 +
      T[6, 13, 1]/24 + (447*T[6, 14, 0])/32 + (247*T[6, 16, 1])/540 +
      (2505299*T[6, 17, 0])/1166400 + (Lm*T[6, 17, 0])/4 - T[6, 17, 1]/16 -
      (73881413*T[6, 18, 0])/34992000 - (1139*T[7, 5, 0])/1440 +
      (Lm*T[7, 5, 0])/6 - T[7, 5, 1]/24 - (73*T[7, 7, 0])/2880 -
      (Lm*T[7, 7, 0])/12 + T[7, 7, 1]/48 + (283*T[7, 8, 0])/1440 -
      (Lm*T[7, 8, 0])/6 + T[7, 8, 1]/24 - (221*T[7, 9, 0])/360 +
      (101*T[7, 12, 0])/720 - (1245529*T[7, 13, 0])/1080000 -
      T[7, 16, 0]/180 - T[8, 5, 0]/12 + T3L61[1]/180) +
    cf^3*(3051827661047027857/3910952263680000 - (246497*a5)/1575 -
      (29595491*c4)/3175200 - (58055202913*Lm)/335923200 + (4*c4*Lm)/45 -
      (167*Lm^2)/120 + (81*Lm^3)/160 + (6198805875811627*ls2)/
       (14082647040000*Sqrt[3]) + (19066597*Lm*ls2)/(90720*Sqrt[3]) -
      (8*Sqrt[3]*Lm^2*ls2)/5 - (1017861589*ls2^2)/71442000 -
      (2834647*Lm*ls2^2)/97200 + (3*Lm^2*ls2^2)/5 - (7545099670067*ls3)/
       (195592320000*Sqrt[3]) + (25172687*Lm*ls3)/(226800*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/10 - (25172687*ls4)/(453600*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/10 - (27*Sqrt[3]*ls5)/80 - (81*Sqrt[3]*ls5p)/160 +
      (27*Sqrt[3]*ls4p*Pi)/40 - (98452241581460611*Pi^2)/39924304358400000 +
      (841934833669*Lm*Pi^2)/61725888000 - (121*Lm^2*Pi^2)/4320 -
      (25172687*ls2*Pi^2)/(8164800*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/20 -
      (21*Sqrt[3]*ls3*Pi^2)/80 - (7545099670067*Pi^3)/
       (3520661760000*Sqrt[3]) + (25172687*Lm*Pi^3)/(4082400*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/20 - (274400854734091*Pi^4)/271593907200000 +
      (1393550293*Lm*Pi^4)/4408992000 - (19*Lm^2*Pi^4)/1350 -
      Pi^5/(45*Sqrt[3]) - (16141*Pi^6)/2332800 - (90017090898701627*z3)/
       285173602560000 + (2157862529*Lm*z3)/220449600 + (371*Lm^2*z3)/270 +
      (Sqrt[3]*ls2*z3)/20 + (578971801*Pi*z3)/(12247200*Sqrt[3]) -
      (23*Lm*Pi*z3)/(10*Sqrt[3]) + (16441182221*Pi^2*z3)/37035532800 -
      (131*Lm*Pi^2*z3)/1080 - (103*z3^2)/4860 + (21519179331341*z5)/
       205752960000 - (1371*Lm*z5)/100 - (246497*a4*Log[2])/7875 +
      (246497*c4*Log[2])/189000 - (17071141*Pi^4*Log[2])/9072000 +
      (29595491*Pi^2*Log[2]^2)/3175200 - (4*Lm*Pi^2*Log[2]^2)/45 -
      (29595491*z2*Log[2]^2)/529200 + (8*Lm*z2*Log[2]^2)/15 -
      (246497*Pi^2*Log[2]^3)/113400 + (246497*z2*Log[2]^3)/31500 +
      (7545099670067*ls2*Log[3])/(195592320000*Sqrt[3]) -
      (25172687*Lm*ls2*Log[3])/(226800*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/
       10 + (25172687*ls3*Log[3])/(302400*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls3*Log[3])/20 + (27*Sqrt[3]*ls4*Log[3])/40 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/80 + (25172687*Pi^3*Log[3])/
       (5443200*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/40 -
      (23*Sqrt[3]*Pi*z3*Log[3])/40 - (25172687*ls2*Log[3]^2)/
       (604800*Sqrt[3]) + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/40 -
      (81*Sqrt[3]*ls3*Log[3]^2)/160 - (9*Sqrt[3]*Pi^3*Log[3]^2)/320 +
      (27*Sqrt[3]*ls2*Log[3]^3)/160 + (25172687*ls4[Pi/3])/
       (1530900*Sqrt[3]) - (4*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(40*Sqrt[3]) +
      (14940218663*T[5, 8, 1])/13716864000 + (Lm*T[5, 8, 1])/40 -
      T[5, 8, 2]/160 + (23357887633*T[5, 11, 0])/82301184000 -
      (2964539*Lm*T[5, 11, 0])/3061800 + (2964539*T[5, 11, 1])/12247200 -
      (623239802807*T[6, 9, 0])/180033840000 - (37*Lm*T[6, 9, 0])/56700 +
      (37*T[6, 9, 1])/226800 + (484876051547*T[6, 10, 0])/45008460000 -
      (77731*Lm*T[6, 10, 0])/28350 + (77731*T[6, 10, 1])/113400 -
      (11332922603*T[6, 11, 0])/10287648000 + (2259*Lm*T[6, 11, 0])/2800 -
      (Lm^2*T[6, 11, 0])/30 - (2259*T[6, 11, 1])/11200 +
      (Lm*T[6, 11, 1])/60 - T[6, 11, 2]/240 + (2091624065231*T[6, 12, 0])/
       226328256000 - (19678747*Lm*T[6, 12, 0])/6123600 +
      (Lm^2*T[6, 12, 0])/10 + (19678747*T[6, 12, 1])/24494400 -
      (Lm*T[6, 12, 1])/20 + T[6, 12, 2]/80 + (1575572267273*T[6, 13, 0])/
       360067680000 + (2999*Lm*T[6, 13, 0])/8400 - (Lm^2*T[6, 13, 0])/15 -
      (2999*T[6, 13, 1])/33600 + (Lm*T[6, 13, 1])/30 - T[6, 13, 2]/120 -
      (1318442887*T[6, 14, 0])/63504000 + (12563*Lm*T[6, 14, 0])/16800 +
      (Lm^2*T[6, 14, 0])/10 - (12563*T[6, 14, 1])/67200 -
      (Lm*T[6, 14, 1])/20 + T[6, 14, 2]/80 + T[6, 15, 2]/240 +
      (46207193*T[6, 16, 1])/762048000 - (Lm*T[6, 16, 1])/120 +
      T[6, 16, 2]/480 + (3057663359*T[6, 17, 0])/1143072000 -
      (13*Lm*T[6, 17, 0])/10 + (13*T[6, 17, 1])/40 -
      (809339327563*T[6, 18, 0])/360067680000 - (4*Lm*T[6, 18, 0])/45 +
      T[6, 18, 1]/45 + (102649*T[7, 5, 0])/100800 - (13*Lm*T[7, 5, 0])/15 +
      (13*T[7, 5, 1])/60 - (13*T[7, 6, 1])/240 - (300413*T[7, 7, 0])/403200 +
      (13*Lm*T[7, 7, 0])/30 - (13*T[7, 7, 1])/120 - (22999*T[7, 8, 0])/
       14400 + (19*Lm*T[7, 8, 0])/20 - (19*T[7, 8, 1])/80 +
      (16553*T[7, 9, 0])/50400 + (Lm*T[7, 9, 0])/15 - T[7, 9, 1]/60 -
      (331392199*T[7, 10, 0])/1524096000 + (1363*Lm*T[7, 10, 0])/50400 +
      (Lm^2*T[7, 10, 0])/30 - (1363*T[7, 10, 1])/201600 -
      (Lm*T[7, 10, 1])/60 + T[7, 10, 2]/240 + (618732679*T[7, 11, 0])/
       1524096000 - (1363*Lm*T[7, 11, 0])/50400 - (Lm^2*T[7, 11, 0])/30 +
      (1363*T[7, 11, 1])/201600 + (Lm*T[7, 11, 1])/60 - T[7, 11, 2]/240 +
      (5129*T[7, 14, 1])/33600 - (Lm*T[7, 14, 1])/24 + T[7, 14, 2]/96 +
      (2*T[7, 15, 1])/15 + (39*T[7, 16, 0])/140 - (Lm*T[7, 16, 0])/30 +
      T[7, 16, 1]/120 + (59*T[8, 2, 0])/30 + (29*T[8, 4, 0])/240 +
      T[8, 6, 0]/120 - (95*T[8, 7, 0])/96 + (617*T[8, 10, 0])/25200 -
      (289487*T[9, 3, 0])/2721600 - (20623*T[9, 4, 0])/100800 -
      T[9, 5, 0]/120 + T[9, 6, 0]/240 + T[9, 7, 0]/120 - (3*T3L61[1])/40 +
      (13*T4LT2[2])/360 + T4LT4[2]/1080 + (73*T4LVB6[1])/120 - T4LVB7[1]) +
    ca^2*cf*(219927953677676803/1216740704256000 - (175937*a5)/3150 -
      (835303837*c4)/95256000 + (7551920029*Lm)/104509440 -
      (163879*Lm^2)/38880 + (121*Lm^3)/2880 + (98371502281517*ls2)/
       (4023613440000*Sqrt[3]) + (236200933*Lm*ls2)/(10886400*Sqrt[3]) -
      (2*Sqrt[3]*Lm^2*ls2)/5 + (29909687417*ls2^2)/1524096000 -
      (1153*Lm*ls2^2)/140 + (3*Lm^2*ls2^2)/5 - (27608809267619*ls3)/
       (391184640000*Sqrt[3]) + (142747*Lm*ls3)/(6720*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/20 - (142747*ls4)/(13440*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/20 - (27*Sqrt[3]*ls5)/160 - (81*Sqrt[3]*ls5p)/320 +
      (27*Sqrt[3]*ls4p*Pi)/80 - (1126859890268183*Pi^2)/253487646720000 +
      (828195019*Lm*Pi^2)/130636800 - (4523*Lm^2*Pi^2)/25920 -
      (142747*ls2*Pi^2)/(241920*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/40 -
      (21*Sqrt[3]*ls3*Pi^2)/160 - (27608809267619*Pi^3)/
       (7041323520000*Sqrt[3]) + (142747*Lm*Pi^3)/(120960*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/40 + (22756611530091827*Pi^4)/11406944102400000 +
      (10083779*Lm*Pi^4)/46656000 - (37*Lm^2*Pi^4)/2160 - Pi^5/(90*Sqrt[3]) -
      (58937*Pi^6)/16329600 - (29602509314247767*z3)/190115735040000 -
      (44346563*Lm*z3)/1360800 + (254*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/40 +
      (3283181*Pi*z3)/(362880*Sqrt[3]) - (23*Lm*Pi*z3)/(20*Sqrt[3]) +
      (3019405*Pi^2*z3)/15676416 + (83*Lm*Pi^2*z3)/1080 +
      (1889*z3^2)/155520 + (3715904783*z5)/62208000 - (14587*Lm*z5)/2400 -
      (175937*a4*Log[2])/15750 + (175937*c4*Log[2])/378000 -
      (12273061*Pi^4*Log[2])/18144000 + (835303837*Pi^2*Log[2]^2)/95256000 -
      (835303837*z2*Log[2]^2)/15876000 - (175937*Pi^2*Log[2]^3)/226800 +
      (175937*z2*Log[2]^3)/63000 + (27608809267619*ls2*Log[3])/
       (391184640000*Sqrt[3]) - (142747*Lm*ls2*Log[3])/(6720*Sqrt[3]) +
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/20 + (142747*ls3*Log[3])/(8960*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls3*Log[3])/40 + (27*Sqrt[3]*ls4*Log[3])/80 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/160 + (142747*Pi^3*Log[3])/
       (161280*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/80 -
      (23*Sqrt[3]*Pi*z3*Log[3])/80 - (142747*ls2*Log[3]^2)/(17920*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/80 - (81*Sqrt[3]*ls3*Log[3]^2)/320 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/640 + (27*Sqrt[3]*ls2*Log[3]^3)/320 +
      (142747*ls4[Pi/3])/(45360*Sqrt[3]) - (2*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/10 + (49*ls5[Pi/3])/(80*Sqrt[3]) +
      (31140617*T[5, 8, 1])/87091200 - (29*Lm*T[5, 8, 1])/480 +
      (29*T[5, 8, 2])/1920 - (10166540527*T[5, 11, 0])/7838208000 +
      (263*Lm*T[5, 11, 0])/2880 - (263*T[5, 11, 1])/11520 -
      (1338892853*T[6, 9, 0])/480090240000 - (62437*Lm*T[6, 9, 0])/129600 +
      (62437*T[6, 9, 1])/518400 - (142858753931*T[6, 10, 0])/60011280000 +
      (42277*Lm*T[6, 10, 0])/32400 - (42277*T[6, 10, 1])/129600 -
      (141347203*T[6, 11, 0])/254016000 + (19211*Lm*T[6, 11, 0])/50400 -
      (Lm^2*T[6, 11, 0])/60 - (19211*T[6, 11, 1])/201600 +
      (Lm*T[6, 11, 1])/120 - T[6, 11, 2]/480 + (118824063917*T[6, 12, 0])/
       30177100800 - (57913*Lm*T[6, 12, 0])/50400 + (Lm^2*T[6, 12, 0])/20 +
      (57913*T[6, 12, 1])/201600 - (Lm*T[6, 12, 1])/40 + T[6, 12, 2]/160 -
      (158709434239*T[6, 13, 0])/80015040000 + (19973*Lm*T[6, 13, 0])/50400 -
      (Lm^2*T[6, 13, 0])/10 - (19973*T[6, 13, 1])/201600 +
      (Lm*T[6, 13, 1])/20 - T[6, 13, 2]/80 + (227912669*T[6, 14, 0])/
       127008000 - (7093*Lm*T[6, 14, 0])/33600 + (3*Lm^2*T[6, 14, 0])/20 +
      (7093*T[6, 14, 1])/134400 - (3*Lm*T[6, 14, 1])/40 +
      (3*T[6, 14, 2])/160 - T[6, 15, 2]/160 + (5988919*T[6, 16, 1])/
       43545600 + (18471443*T[6, 17, 0])/21772800 - (Lm*T[6, 17, 0])/2 +
      T[6, 17, 1]/8 - (4548457597*T[6, 18, 0])/2939328000 -
      (Lm*T[6, 18, 0])/45 + T[6, 18, 1]/180 - T[6, 19, 2]/160 +
      (3529*T[7, 5, 0])/12600 - (13*Lm*T[7, 5, 0])/40 + (13*T[7, 5, 1])/160 -
      (13*T[7, 6, 1])/960 - (37949*T[7, 7, 0])/161280 +
      (7*Lm*T[7, 7, 0])/40 - (7*T[7, 7, 1])/160 - (14261*T[7, 8, 0])/28800 +
      (43*Lm*T[7, 8, 0])/120 - (43*T[7, 8, 1])/480 +
      (10897*T[7, 9, 0])/100800 + (Lm*T[7, 9, 0])/60 - T[7, 9, 1]/240 -
      (4113973*T[7, 10, 0])/762048000 - (19133*Lm*T[7, 10, 0])/100800 +
      (Lm^2*T[7, 10, 0])/20 + (19133*T[7, 10, 1])/403200 -
      (Lm*T[7, 10, 1])/40 + T[7, 10, 2]/160 + (65168533*T[7, 11, 0])/
       762048000 + (19133*Lm*T[7, 11, 0])/100800 - (Lm^2*T[7, 11, 0])/20 -
      (19133*T[7, 11, 1])/403200 + (Lm*T[7, 11, 1])/40 - T[7, 11, 2]/160 -
      (173*T[7, 14, 1])/2240 + (Lm*T[7, 14, 1])/48 - T[7, 14, 2]/192 +
      (13*T[7, 15, 1])/480 + (13*T[7, 16, 0])/720 - (9*T[8, 2, 0])/40 +
      (29*T[8, 4, 0])/480 + (107*T[8, 7, 0])/960 + T[8, 9, 0]/480 -
      (39*T[8, 10, 0])/800 + (Lm*T[8, 10, 0])/60 - T[8, 10, 1]/240 -
      (289487*T[9, 3, 0])/5443200 - (20623*T[9, 4, 0])/201600 -
      T[9, 5, 0]/240 + T[9, 6, 0]/480 + T[9, 7, 0]/480 - (11*T3L61[1])/720 +
      (13*T4LT2[2])/960 + (7*T4LT4[2])/2160 - T4LVB6[1]/80 +
      (11*T4LVB7[1])/96) + ca*cf^2*(-5869928865272479387/7821904527360000 +
      (199457*a5)/1050 + (2114540039*c4)/95256000 -
      (273273175439*Lm)/4702924800 - (2*c4*Lm)/45 + (8981*Lm^2)/960 -
      (99*Lm^3)/320 - (1515201381550573*ls2)/(5633058816000*Sqrt[3]) -
      (808198843*Lm*ls2)/(5443200*Sqrt[3]) + (8*Sqrt[3]*Lm^2*ls2)/5 -
      (73443276827*ls2^2)/2286144000 + (42256849*Lm*ls2^2)/1360800 -
      (3*Lm^2*ls2^2)/2 + (154969674581*ls3)/(965888000*Sqrt[3]) -
      (1587269*Lm*ls3)/(16200*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls3)/20 +
      (1587269*ls4)/(32400*Sqrt[3]) - (27*Sqrt[3]*Lm*ls4)/20 +
      (81*Sqrt[3]*ls5)/160 + (243*Sqrt[3]*ls5p)/320 -
      (81*Sqrt[3]*ls4p*Pi)/80 + (4857084653131423*Pi^2)/456277764096000 -
      (2403105666319*Lm*Pi^2)/123451776000 + (3163*Lm^2*Pi^2)/8640 +
      (1587269*ls2*Pi^2)/(583200*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/40 +
      (63*Sqrt[3]*ls3*Pi^2)/160 + (154969674581*Pi^3)/(17385984000*Sqrt[3]) -
      (1587269*Lm*Pi^3)/(291600*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/40 -
      (39535042080792943*Pi^4)/11406944102400000 - (1042132391*Lm*Pi^4)/
       1763596800 + (223*Lm^2*Pi^4)/5400 + Pi^5/(30*Sqrt[3]) +
      (32279*Pi^6)/3628800 + (265775218482330149*z3)/570347205120000 +
      (5311213511*Lm*z3)/88179840 - (89*Lm^2*z3)/20 - (3*Sqrt[3]*ls2*z3)/40 -
      (36507187*Pi*z3)/(874800*Sqrt[3]) + (23*Sqrt[3]*Lm*Pi*z3)/20 -
      (51875856671*Pi^2*z3)/74071065600 - (67*Lm*Pi^2*z3)/720 +
      (1969*z3^2)/8640 - (70022345269631*z5)/411505920000 +
      (22813*Lm*z5)/1200 + (199457*a4*Log[2])/5250 -
      (199457*c4*Log[2])/126000 + (13872421*Pi^4*Log[2])/6048000 -
      (2114540039*Pi^2*Log[2]^2)/95256000 + (2*Lm*Pi^2*Log[2]^2)/45 +
      (2114540039*z2*Log[2]^2)/15876000 - (4*Lm*z2*Log[2]^2)/15 +
      (199457*Pi^2*Log[2]^3)/75600 - (199457*z2*Log[2]^3)/21000 -
      (154969674581*ls2*Log[3])/(965888000*Sqrt[3]) +
      (1587269*Lm*ls2*Log[3])/(16200*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls2*Log[3])/
       20 - (1587269*ls3*Log[3])/(21600*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3*Log[3])/
       40 - (81*Sqrt[3]*ls4*Log[3])/80 - (9*Sqrt[3]*ls2*Pi^2*Log[3])/160 -
      (1587269*Pi^3*Log[3])/(388800*Sqrt[3]) + (9*Sqrt[3]*Lm*Pi^3*Log[3])/
       80 + (69*Sqrt[3]*Pi*z3*Log[3])/80 + (1587269*ls2*Log[3]^2)/
       (43200*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3]^2)/80 +
      (243*Sqrt[3]*ls3*Log[3]^2)/320 + (27*Sqrt[3]*Pi^3*Log[3]^2)/640 -
      (81*Sqrt[3]*ls2*Log[3]^3)/320 - (1587269*ls4[Pi/3])/(109350*Sqrt[3]) +
      (2*Sqrt[3]*Lm*ls4[Pi/3])/5 + (3*Sqrt[3]*Log[3]*ls4[Pi/3])/10 -
      (49*Sqrt[3]*ls5[Pi/3])/80 - (34558807373*T[5, 8, 1])/27433728000 +
      (13*Lm*T[5, 8, 1])/120 - (13*T[5, 8, 2])/480 +
      (403636814501*T[5, 11, 0])/164602368000 + (3692263*Lm*T[5, 11, 0])/
       12247200 - (3692263*T[5, 11, 1])/48988800 + (1250496284173*T[6, 9, 0])/
       720135360000 + (437207*Lm*T[6, 9, 0])/453600 -
      (437207*T[6, 9, 1])/1814400 - (28149894877*T[6, 10, 0])/45008460000 -
      (140477*Lm*T[6, 10, 0])/113400 + (140477*T[6, 10, 1])/453600 +
      (34231169489*T[6, 11, 0])/20575296000 - (58753*Lm*T[6, 11, 0])/50400 +
      (Lm^2*T[6, 11, 0])/20 + (58753*T[6, 11, 1])/201600 -
      (Lm*T[6, 11, 1])/40 + T[6, 11, 2]/160 - (5656345982741*T[6, 12, 0])/
       452656512000 + (9564893*Lm*T[6, 12, 0])/2449440 -
      (3*Lm^2*T[6, 12, 0])/20 - (9564893*T[6, 12, 1])/9797760 +
      (3*Lm*T[6, 12, 1])/40 - (3*T[6, 12, 2])/160 +
      (1281197549029*T[6, 13, 0])/720135360000 - (48943*Lm*T[6, 13, 0])/
       50400 + (7*Lm^2*T[6, 13, 0])/30 + (48943*T[6, 13, 1])/201600 -
      (7*Lm*T[6, 13, 1])/60 + (7*T[6, 13, 2])/240 + (287539183*T[6, 14, 0])/
       42336000 + (541*Lm*T[6, 14, 0])/11200 - (7*Lm^2*T[6, 14, 0])/20 -
      (541*T[6, 14, 1])/44800 + (7*Lm*T[6, 14, 1])/40 - (7*T[6, 14, 2])/160 +
      (7*T[6, 15, 2])/480 - (155143841*T[6, 16, 1])/508032000 +
      (Lm*T[6, 16, 1])/240 - T[6, 16, 2]/960 - (6936666389*T[6, 17, 0])/
       2286144000 + (33*Lm*T[6, 17, 0])/20 - (33*T[6, 17, 1])/80 +
      (3038083550093*T[6, 18, 0])/720135360000 + (4*Lm*T[6, 18, 0])/45 -
      T[6, 18, 1]/45 + T[6, 19, 2]/96 - (23953*T[7, 5, 0])/22400 +
      (13*Lm*T[7, 5, 0])/12 - (13*T[7, 5, 1])/48 + (13*T[7, 6, 1])/240 +
      (97129*T[7, 7, 0])/115200 - (17*Lm*T[7, 7, 0])/30 +
      (17*T[7, 7, 1])/120 + (51521*T[7, 8, 0])/28800 -
      (143*Lm*T[7, 8, 0])/120 + (143*T[7, 8, 1])/480 -
      (38347*T[7, 9, 0])/100800 - (Lm*T[7, 9, 0])/15 + T[7, 9, 1]/60 +
      (121434661*T[7, 10, 0])/1016064000 + (12301*Lm*T[7, 10, 0])/33600 -
      (7*Lm^2*T[7, 10, 0])/60 - (12301*T[7, 10, 1])/134400 +
      (7*Lm*T[7, 10, 1])/120 - (7*T[7, 10, 2])/480 -
      (380026981*T[7, 11, 0])/1016064000 - (12301*Lm*T[7, 11, 0])/33600 +
      (7*Lm^2*T[7, 11, 0])/60 + (12301*T[7, 11, 1])/134400 -
      (7*Lm*T[7, 11, 1])/120 + (7*T[7, 11, 2])/480 +
      (5251*T[7, 14, 1])/67200 - (Lm*T[7, 14, 1])/48 + T[7, 14, 2]/192 -
      (29*T[7, 15, 1])/240 - (221*T[7, 16, 0])/1260 + (Lm*T[7, 16, 0])/60 -
      T[7, 16, 1]/240 - (8*T[8, 2, 0])/15 - (29*T[8, 4, 0])/160 -
      T[8, 6, 0]/240 + (263*T[8, 7, 0])/960 - T[8, 8, 0]/240 -
      T[8, 9, 0]/240 + (4297*T[8, 10, 0])/50400 - (Lm*T[8, 10, 0])/30 +
      T[8, 10, 1]/120 + (289487*T[9, 3, 0])/1814400 +
      (20623*T[9, 4, 0])/67200 + T[9, 5, 0]/80 - T[9, 6, 0]/160 -
      T[9, 7, 0]/120 + (49*T3L61[1])/720 - (13*T4LT2[2])/288 - T4LT4[2]/120 -
      (67*T4LVB6[1])/240 + (13*T4LVB7[1])/48)

c["s", "OS", 1] = cf*nl^2*tf^2*(1259/7776 - (5*Lm)/72 + Lm^2/108 -
      (127*Pi^2)/5832 - (Lm*Pi^2)/54 + (Lm^2*Pi^2)/81 + (19*Pi^4)/2430 -
      (2*z3)/9 + (8*Lm*z3)/27) + cf*nh^2*tf^2*(-1676297/7776 + (11*Lm)/8 +
      Lm^2/108 - (2135*ls2)/(12*Sqrt[3]) + 7*Sqrt[3]*Lm*ls2 -
      (47*ls3)/(2*Sqrt[3]) - (6007*Pi^2)/648 + (Lm^2*Pi^2)/81 -
      (47*Pi^3)/(36*Sqrt[3]) + (1159*Pi^4)/4860 + (63815*z3)/972 -
      (208*Lm*z3)/27 + (47*ls2*Log[3])/(2*Sqrt[3]) + (125*T[6, 9, 0])/54 -
      (164*T[6, 10, 0])/27) +
    (cf^2*nh*tf*(-2911/144 + (611*ls2)/(4*Sqrt[3]) - (49*ls2^2)/2 +
       (31*Sqrt[3]*ls3)/2 + (431*Pi^2)/144 + (31*Pi^3)/(12*Sqrt[3]) -
       (167*Pi^4)/1080 - (3655*z3)/648 - (31*Sqrt[3]*ls2*Log[3])/2 -
       (7*T[5, 11, 0])/6 - (23*T[6, 9, 0])/36 + (10*T[6, 10, 0])/9 +
       T[6, 11, 0]/9 - (3*T[6, 12, 0])/2))/ep +
    cf*nh*nl*tf^2*(-590089/3888 + (47*Lm)/36 + Lm^2/54 +
      (733*ls2)/(4*Sqrt[3]) + 7*Sqrt[3]*Lm*ls2 + 21*Sqrt[3]*ls3 +
      (9637*Pi^2)/5832 - (Lm*Pi^2)/54 + (2*Lm^2*Pi^2)/81 +
      (7*Pi^3)/(2*Sqrt[3]) - (913*Pi^4)/2430 + (8290*z3)/243 -
      (200*Lm*z3)/27 - 21*Sqrt[3]*ls2*Log[3] - (34*T[6, 13, 0])/27 -
      (4*T[6, 14, 0])/9) + (ca*cf*nl*tf*(-89/36 - 2*Sqrt[3]*ls2 -
       (3*ls2^2)/2 - (31*Pi^2)/324 - (13*Pi^4)/540 + (131*z3)/162 +
       (2*T[6, 13, 0])/9 - T[6, 14, 0]/3))/ep +
    (cf^2*nl*tf*(89/18 + 4*Sqrt[3]*ls2 + 3*ls2^2 + (31*Pi^2)/162 +
       (13*Pi^4)/270 - (131*z3)/81 - (4*T[6, 13, 0])/9 + (2*T[6, 14, 0])/3))/
     ep + (ca*cf*nh*tf*(-320603/1536 - (41*ls2)/(32*Sqrt[3]) + (29*ls2^2)/8 +
       (89*Sqrt[3]*ls3)/16 - (7829*Pi^2)/3456 + (89*Pi^3)/(96*Sqrt[3]) +
       (193*Pi^4)/2160 + (63811*z3)/1296 - (5*z5)/6 - (89*Sqrt[3]*ls2*Log[3])/
        16 + (23*T[6, 9, 0])/18 - (173*T[6, 10, 0])/36 - T[6, 11, 0]/18 +
       T[6, 12, 0]/6 + T[6, 13, 0]/12 - T[6, 17, 0]/8 - T[7, 5, 0]/12 +
       T[7, 7, 0]/24 + T[7, 8, 0]/12))/ep +
    (ca^2*cf*(-943/96 - Sqrt[3]*ls2 + (3*ls2^2)/2 - (9*Sqrt[3]*ls3)/8 -
       (43*Pi^2)/96 - (Sqrt[3]*Pi^3)/16 - (37*Pi^4)/864 + (127*z3)/27 +
       (9*Sqrt[3]*ls2*Log[3])/8 - T[6, 11, 0]/24 + T[6, 12, 0]/8 -
       T[6, 13, 0]/4 + (3*T[6, 14, 0])/8 + T[7, 10, 0]/8 - T[7, 11, 0]/8))/
     ep^2 + (cf^3*(13/48 - 4*Sqrt[3]*ls2 + (3*ls2^2)/2 - (9*Sqrt[3]*ls3)/4 -
       (91*Pi^2)/432 - (Sqrt[3]*Pi^3)/8 - (19*Pi^4)/540 + (371*z3)/108 +
       (9*Sqrt[3]*ls2*Log[3])/4 - T[6, 11, 0]/12 + T[6, 12, 0]/4 -
       T[6, 13, 0]/6 + T[6, 14, 0]/4 + T[7, 10, 0]/12 - T[7, 11, 0]/12))/
     ep^2 + (ca*cf^2*(1873/96 + 4*Sqrt[3]*ls2 - (15*ls2^2)/4 +
       (27*Sqrt[3]*ls3)/8 + (865*Pi^2)/864 + (3*Sqrt[3]*Pi^3)/16 +
       (223*Pi^4)/2160 - (89*z3)/8 - (27*Sqrt[3]*ls2*Log[3])/8 +
       T[6, 11, 0]/8 - (3*T[6, 12, 0])/8 + (7*T[6, 13, 0])/12 -
       (7*T[6, 14, 0])/8 - (7*T[7, 10, 0])/24 + (7*T[7, 11, 0])/24))/ep^2 +
    (cf^3*(-33661487/165888 - (4*c4)/9 - (13*Lm)/12 -
       (5923*ls2)/(32*Sqrt[3]) + 16*Sqrt[3]*Lm*ls2 - (1589*ls2^2)/32 -
       6*Lm*ls2^2 - (29*Sqrt[3]*ls3)/4 + 9*Sqrt[3]*Lm*ls3 -
       (9*Sqrt[3]*ls4)/2 + (422197*Pi^2)/41472 + (91*Lm*Pi^2)/108 -
       (Sqrt[3]*ls2*Pi^2)/4 - (29*Pi^3)/(24*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/2 -
       (1657*Pi^4)/6480 + (19*Lm*Pi^4)/135 + (113485*z3)/2592 -
       (371*Lm*z3)/27 + (23*Pi*z3)/(2*Sqrt[3]) + (131*Pi^2*z3)/216 +
       (913*z5)/60 + (4*Pi^2*Log[2]^2)/9 - (8*z2*Log[2]^2)/3 +
       (29*Sqrt[3]*ls2*Log[3])/4 - 9*Sqrt[3]*Lm*ls2*Log[3] +
       (27*Sqrt[3]*ls3*Log[3])/4 + (3*Sqrt[3]*Pi^3*Log[3])/8 -
       (27*Sqrt[3]*ls2*Log[3]^2)/8 + (4*ls4[Pi/3])/Sqrt[3] - T[5, 8, 1]/8 +
       T[5, 11, 0]/72 + (8*T[6, 9, 0])/9 - (209*T[6, 10, 0])/36 +
       T[6, 11, 0]/8 + (Lm*T[6, 11, 0])/3 - T[6, 11, 1]/12 -
       (89*T[6, 12, 0])/72 - Lm*T[6, 12, 0] + T[6, 12, 1]/4 +
       (47*T[6, 13, 0])/12 + (2*Lm*T[6, 13, 0])/3 - T[6, 13, 1]/6 -
       (103*T[6, 14, 0])/24 - Lm*T[6, 14, 0] + T[6, 14, 1]/4 +
       T[6, 16, 1]/24 - (3*T[6, 17, 0])/2 + (4*T[6, 18, 0])/9 - T[7, 5, 0] +
       T[7, 7, 0]/2 + (7*T[7, 8, 0])/12 - T[7, 9, 0]/3 -
       (17*T[7, 10, 0])/24 - (Lm*T[7, 10, 0])/3 + T[7, 10, 1]/12 +
       (17*T[7, 11, 0])/24 + (Lm*T[7, 11, 0])/3 - T[7, 11, 1]/12 +
       (5*T[7, 14, 1])/24 + T[7, 16, 0]/6))/ep +
    (ca^2*cf*(73963007/995328 + (943*Lm)/24 - (20977*ls2)/(256*Sqrt[3]) +
       4*Sqrt[3]*Lm*ls2 - (359*ls2^2)/64 - 6*Lm*ls2^2 - (65*Sqrt[3]*ls3)/8 +
       (9*Sqrt[3]*Lm*ls3)/2 - (9*Sqrt[3]*ls4)/4 + (562075*Pi^2)/82944 +
       (43*Lm*Pi^2)/24 - (Sqrt[3]*ls2*Pi^2)/8 - (65*Pi^3)/(48*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/4 + (21167*Pi^4)/103680 + (37*Lm*Pi^4)/216 -
       (5575*z3)/324 - (508*Lm*z3)/27 + (23*Pi*z3)/(4*Sqrt[3]) -
       (83*Pi^2*z3)/216 + (4987*z5)/480 + (65*Sqrt[3]*ls2*Log[3])/8 -
       (9*Sqrt[3]*Lm*ls2*Log[3])/2 + (27*Sqrt[3]*ls3*Log[3])/8 +
       (3*Sqrt[3]*Pi^3*Log[3])/16 - (27*Sqrt[3]*ls2*Log[3]^2)/16 +
       (2*ls4[Pi/3])/Sqrt[3] + (29*T[5, 8, 1])/96 - (263*T[5, 11, 0])/576 +
       (55*T[6, 9, 0])/144 - (289*T[6, 10, 0])/144 + T[6, 11, 0]/12 +
       (Lm*T[6, 11, 0])/6 - T[6, 11, 1]/24 - (2*T[6, 12, 0])/9 -
       (Lm*T[6, 12, 0])/2 + T[6, 12, 1]/8 + (53*T[6, 13, 0])/24 +
       Lm*T[6, 13, 0] - T[6, 13, 1]/4 - (107*T[6, 14, 0])/48 -
       (3*Lm*T[6, 14, 0])/2 + (3*T[6, 14, 1])/8 - T[6, 17, 0]/2 +
       T[6, 18, 0]/9 - (3*T[7, 5, 0])/8 + T[7, 7, 0]/8 + (5*T[7, 8, 0])/24 -
       T[7, 9, 0]/12 - (125*T[7, 10, 0])/144 - (Lm*T[7, 10, 0])/2 +
       T[7, 10, 1]/8 + (125*T[7, 11, 0])/144 + (Lm*T[7, 11, 0])/2 -
       T[7, 11, 1]/8 - (5*T[7, 14, 1])/48 - T[8, 10, 0]/12))/ep +
    (ca*cf^2*(-46941553/995328 + (2*c4)/9 - (1873*Lm)/24 +
       (10941*Sqrt[3]*ls2)/128 - 16*Sqrt[3]*Lm*ls2 + (2307*ls2^2)/64 +
       15*Lm*ls2^2 + (159*Sqrt[3]*ls3)/8 - (27*Sqrt[3]*Lm*ls3)/2 +
       (27*Sqrt[3]*ls4)/4 - (515449*Pi^2)/27648 - (865*Lm*Pi^2)/216 +
       (3*Sqrt[3]*ls2*Pi^2)/8 + (53*Pi^3)/(16*Sqrt[3]) -
       (3*Sqrt[3]*Lm*Pi^3)/4 - (14539*Pi^4)/51840 - (223*Lm*Pi^4)/540 +
       (64915*z3)/5184 + (89*Lm*z3)/2 - (23*Sqrt[3]*Pi*z3)/4 +
       (67*Pi^2*z3)/144 - (2271*z5)/80 - (2*Pi^2*Log[2]^2)/9 +
       (4*z2*Log[2]^2)/3 - (159*Sqrt[3]*ls2*Log[3])/8 +
       (27*Sqrt[3]*Lm*ls2*Log[3])/2 - (81*Sqrt[3]*ls3*Log[3])/8 -
       (9*Sqrt[3]*Pi^3*Log[3])/16 + (81*Sqrt[3]*ls2*Log[3]^2)/16 -
       2*Sqrt[3]*ls4[Pi/3] - (13*T[5, 8, 1])/24 + (29*T[5, 11, 0])/32 -
       (29*T[6, 9, 0])/24 + (83*T[6, 10, 0])/12 - (11*T[6, 11, 0])/48 -
       (Lm*T[6, 11, 0])/2 + T[6, 11, 1]/8 + (17*T[6, 12, 0])/16 +
       (3*Lm*T[6, 12, 0])/2 - (3*T[6, 12, 1])/8 - (51*T[6, 13, 0])/8 -
       (7*Lm*T[6, 13, 0])/3 + (7*T[6, 13, 1])/12 + (317*T[6, 14, 0])/48 +
       (7*Lm*T[6, 14, 0])/2 - (7*T[6, 14, 1])/8 - T[6, 16, 1]/48 +
       (7*T[6, 17, 0])/4 - (4*T[6, 18, 0])/9 + (5*T[7, 5, 0])/4 -
       T[7, 7, 0]/2 - (17*T[7, 8, 0])/24 + T[7, 9, 0]/3 +
       (301*T[7, 10, 0])/144 + (7*Lm*T[7, 10, 0])/6 - (7*T[7, 10, 1])/24 -
       (301*T[7, 11, 0])/144 - (7*Lm*T[7, 11, 0])/6 + (7*T[7, 11, 1])/24 +
       (5*T[7, 14, 1])/48 - T[7, 16, 0]/12 + T[8, 10, 0]/6))/ep +
    cf^2*nl*tf*(-65489/864 + (32*c4)/81 - (1253*Lm)/64 +
      (229*ls2)/(8*Sqrt[3]) - (25*Sqrt[3]*Lm*ls2)/2 - (13*ls2^2)/2 -
      9*Lm*ls2^2 + (21*Sqrt[3]*ls3)/2 - (12491*Pi^2)/7776 -
      (835*Lm*Pi^2)/1296 + (7*Pi^3)/(4*Sqrt[3]) - (137*Pi^4)/432 -
      (317*Lm*Pi^4)/1620 + (9115*z3)/324 + (283*Lm*z3)/162 -
      (163*Pi^2*z3)/243 - (2338*z5)/135 - (32*Pi^2*Log[2]^2)/81 +
      (64*z2*Log[2]^2)/27 - (21*Sqrt[3]*ls2*Log[3])/2 + 2*T[6, 13, 0] +
      (16*Lm*T[6, 13, 0])/9 - (4*T[6, 13, 1])/9 - (17*T[6, 14, 0])/6 -
      (8*Lm*T[6, 14, 0])/3 + (2*T[6, 14, 1])/3 - (2*T3L61[1])/9) +
    cf^2*nh*tf*(-7202358305/15676416 + (136*c4)/81 + (46691*Lm)/576 +
      (100555*ls2)/(192*Sqrt[3]) - (1201*Lm*ls2)/(2*Sqrt[3]) -
      (323*ls2^2)/6 + 101*Lm*ls2^2 + (20689*ls3)/(70*Sqrt[3]) -
      62*Sqrt[3]*Lm*ls3 + 31*Sqrt[3]*ls4 + (14820013*Pi^2)/933120 -
      (15359*Lm*Pi^2)/1296 + (31*ls2*Pi^2)/(6*Sqrt[3]) +
      (20689*Pi^3)/(1260*Sqrt[3]) - (31*Lm*Pi^3)/(3*Sqrt[3]) -
      (3758563*Pi^4)/8164800 + (997*Lm*Pi^4)/1620 + (4074349*z3)/102060 +
      (1445*Lm*z3)/81 - (713*Pi*z3)/(9*Sqrt[3]) - (313*Pi^2*z3)/324 +
      (104513*z5)/1080 - (136*Pi^2*Log[2]^2)/81 + (272*z2*Log[2]^2)/27 -
      (20689*ls2*Log[3])/(70*Sqrt[3]) + 62*Sqrt[3]*Lm*ls2*Log[3] -
      (93*Sqrt[3]*ls3*Log[3])/2 - (31*Pi^3*Log[3])/(4*Sqrt[3]) +
      (93*Sqrt[3]*ls2*Log[3]^2)/4 - (248*ls4[Pi/3])/(9*Sqrt[3]) -
      (575*T[5, 8, 1])/216 - (439*T[5, 11, 0])/144 + (14*Lm*T[5, 11, 0])/3 -
      (7*T[5, 11, 1])/6 + (533*T[6, 9, 0])/108 + (23*Lm*T[6, 9, 0])/9 -
      (23*T[6, 9, 1])/36 - (1121*T[6, 10, 0])/108 - (40*Lm*T[6, 10, 0])/9 +
      (10*T[6, 10, 1])/9 - (235*T[6, 11, 0])/81 - (4*Lm*T[6, 11, 0])/9 +
      T[6, 11, 1]/9 + (5983*T[6, 12, 0])/1890 + 6*Lm*T[6, 12, 0] -
      (3*T[6, 12, 1])/2 - (19*T[6, 13, 0])/27 - (4*T[6, 14, 0])/9 -
      (13*T[6, 16, 1])/108 - (17*T[6, 17, 0])/54 - (181*T[6, 18, 0])/72 +
      (5*T[7, 5, 0])/9 + (2*T[7, 16, 0])/9 - (2*T3L61[1])/9) +
    ca*cf*nl*tf*(191875/5184 - (16*c4)/81 + (3299*Lm)/324 - (11*Lm^2)/216 -
      (229*ls2)/(16*Sqrt[3]) + (25*Sqrt[3]*Lm*ls2)/4 + (13*ls2^2)/4 +
      (9*Lm*ls2^2)/2 - (21*Sqrt[3]*ls3)/4 + (7699*Pi^2)/15552 +
      (605*Lm*Pi^2)/972 - (11*Lm^2*Pi^2)/162 - (7*Pi^3)/(8*Sqrt[3]) +
      (463*Pi^4)/3240 + (19*Lm*Pi^4)/216 - (4447*z3)/432 - (184*Lm*z3)/81 +
      (95*Pi^2*z3)/243 + (1663*z5)/270 + (16*Pi^2*Log[2]^2)/81 -
      (32*z2*Log[2]^2)/27 + (21*Sqrt[3]*ls2*Log[3])/4 - T[6, 13, 0] -
      (8*Lm*T[6, 13, 0])/9 + (2*T[6, 13, 1])/9 + (17*T[6, 14, 0])/12 +
      (4*Lm*T[6, 14, 0])/3 - T[6, 14, 1]/3 + T3L61[1]/9) +
    ca*cf*nh*tf*(3239570485/7838208 - (76*c4)/81 + (8618137*Lm)/10368 -
      (11*Lm^2)/216 - (60481*ls2)/(1152*Sqrt[3]) - (463*Lm*ls2)/(8*Sqrt[3]) +
      (383*ls2^2)/72 - 16*Lm*ls2^2 - (33923*ls3)/(280*Sqrt[3]) -
      (89*Sqrt[3]*Lm*ls3)/4 + (89*Sqrt[3]*ls4)/8 - (47903*Pi^2)/311040 +
      (71929*Lm*Pi^2)/7776 - (11*Lm^2*Pi^2)/162 +
      (89*ls2*Pi^2)/(48*Sqrt[3]) - (33923*Pi^3)/(5040*Sqrt[3]) -
      (89*Lm*Pi^3)/(24*Sqrt[3]) + (3302093*Pi^4)/16329600 -
      (79*Lm*Pi^4)/216 - (28245661*z3)/816480 - (56371*Lm*z3)/324 -
      (2047*Pi*z3)/(72*Sqrt[3]) + (325*Pi^2*z3)/648 - (134513*z5)/2160 +
      (10*Lm*z5)/3 + (76*Pi^2*Log[2]^2)/81 - (152*z2*Log[2]^2)/27 +
      (33923*ls2*Log[3])/(280*Sqrt[3]) + (89*Sqrt[3]*Lm*ls2*Log[3])/4 -
      (267*Sqrt[3]*ls3*Log[3])/16 - (89*Pi^3*Log[3])/(32*Sqrt[3]) +
      (267*Sqrt[3]*ls2*Log[3]^2)/32 - (89*ls4[Pi/3])/(9*Sqrt[3]) +
      (67*T[5, 8, 1])/432 - (763*T[5, 11, 0])/288 - (1529*T[6, 9, 0])/216 -
      (46*Lm*T[6, 9, 0])/9 + (23*T[6, 9, 1])/18 + (1699*T[6, 10, 0])/108 +
      (173*Lm*T[6, 10, 0])/9 - (173*T[6, 10, 1])/36 + (401*T[6, 11, 0])/324 +
      (2*Lm*T[6, 11, 0])/9 - T[6, 11, 1]/18 + (23003*T[6, 12, 0])/15120 -
      (2*Lm*T[6, 12, 0])/3 + T[6, 12, 1]/6 - (947*T[6, 13, 0])/216 -
      (Lm*T[6, 13, 0])/3 + T[6, 13, 1]/12 + (29*T[6, 14, 0])/9 +
      (107*T[6, 16, 1])/216 + (745*T[6, 17, 0])/432 + (Lm*T[6, 17, 0])/2 -
      T[6, 17, 1]/8 - (91*T[6, 18, 0])/36 - (7*T[7, 5, 0])/36 +
      (Lm*T[7, 5, 0])/3 - T[7, 5, 1]/12 - (31*T[7, 7, 0])/144 -
      (Lm*T[7, 7, 0])/6 + T[7, 7, 1]/24 - (25*T[7, 8, 0])/72 -
      (Lm*T[7, 8, 0])/3 + T[7, 8, 1]/12 - (17*T[7, 9, 0])/36 +
      T[7, 12, 0]/8 - (25*T[7, 13, 0])/24 - T[7, 16, 0]/9 - T[8, 5, 0]/6 +
      T3L61[1]/9) + ca*cf^2*(194341615987/35831808 - 976*a5 -
      (14429*c4)/162 + (46819189*Lm)/248832 - (8*c4*Lm)/9 + (1873*Lm^2)/12 +
      (3656009*ls2)/(4608*Sqrt[3]) - (11249*Sqrt[3]*Lm*ls2)/32 +
      32*Sqrt[3]*Lm^2*ls2 + (5267*ls2^2)/1152 - (2439*Lm*ls2^2)/16 -
      30*Lm^2*ls2^2 - (26839*ls3)/(256*Sqrt[3]) - (159*Sqrt[3]*Lm*ls3)/2 +
      27*Sqrt[3]*Lm^2*ls3 + (159*Sqrt[3]*ls4)/4 - 27*Sqrt[3]*Lm*ls4 +
      (81*Sqrt[3]*ls5)/8 + (243*Sqrt[3]*ls5p)/16 - (81*Sqrt[3]*ls4p*Pi)/4 -
      (19400875*Pi^2)/2985984 + (1541023*Lm*Pi^2)/20736 +
      (865*Lm^2*Pi^2)/108 + (53*ls2*Pi^2)/(8*Sqrt[3]) -
      (3*Sqrt[3]*Lm*ls2*Pi^2)/2 + (63*Sqrt[3]*ls3*Pi^2)/8 -
      (26839*Pi^3)/(4608*Sqrt[3]) - (53*Lm*Pi^3)/(4*Sqrt[3]) +
      (3*Sqrt[3]*Lm^2*Pi^3)/2 + (76610053*Pi^4)/3732480 +
      (4883*Lm*Pi^4)/4320 + (223*Lm^2*Pi^4)/270 + (2*Pi^5)/(3*Sqrt[3]) +
      (359*Pi^6)/2240 - (282889855*z3)/93312 - (48085*Lm*z3)/1296 -
      89*Lm^2*z3 - (3*Sqrt[3]*ls2*z3)/2 - (1219*Pi*z3)/(12*Sqrt[3]) +
      23*Sqrt[3]*Lm*Pi*z3 - (2299*Pi^2*z3)/162 - (67*Lm*Pi^2*z3)/36 +
      (443*z3^2)/144 + (7594487*z5)/8640 + (2271*Lm*z5)/20 -
      (976*a4*Log[2])/5 + (122*c4*Log[2])/15 - (4103*Pi^4*Log[2])/360 +
      (14429*Pi^2*Log[2]^2)/162 + (8*Lm*Pi^2*Log[2]^2)/9 -
      (14429*z2*Log[2]^2)/27 - (16*Lm*z2*Log[2]^2)/3 -
      (122*Pi^2*Log[2]^3)/9 + (244*z2*Log[2]^3)/5 + (26839*ls2*Log[3])/
       (256*Sqrt[3]) + (159*Sqrt[3]*Lm*ls2*Log[3])/2 -
      27*Sqrt[3]*Lm^2*ls2*Log[3] - (477*Sqrt[3]*ls3*Log[3])/8 +
      (81*Sqrt[3]*Lm*ls3*Log[3])/2 - (81*Sqrt[3]*ls4*Log[3])/4 -
      (9*Sqrt[3]*ls2*Pi^2*Log[3])/8 - (53*Sqrt[3]*Pi^3*Log[3])/16 +
      (9*Sqrt[3]*Lm*Pi^3*Log[3])/4 + (69*Sqrt[3]*Pi*z3*Log[3])/4 +
      (477*Sqrt[3]*ls2*Log[3]^2)/16 - (81*Sqrt[3]*Lm*ls2*Log[3]^2)/4 +
      (243*Sqrt[3]*ls3*Log[3]^2)/16 + (27*Sqrt[3]*Pi^3*Log[3]^2)/32 -
      (81*Sqrt[3]*ls2*Log[3]^3)/16 - (106*ls4[Pi/3])/(3*Sqrt[3]) +
      8*Sqrt[3]*Lm*ls4[Pi/3] + 6*Sqrt[3]*Log[3]*ls4[Pi/3] -
      (49*Sqrt[3]*ls5[Pi/3])/4 + (10973*T[5, 8, 1])/1728 +
      (13*Lm*T[5, 8, 1])/6 - (13*T[5, 8, 2])/24 - (9355*T[5, 11, 0])/1152 -
      (29*Lm*T[5, 11, 0])/8 + (29*T[5, 11, 1])/32 - (32083*T[6, 9, 0])/3456 +
      (29*Lm*T[6, 9, 0])/6 - (29*T[6, 9, 1])/24 + (34895*T[6, 10, 0])/864 -
      (83*Lm*T[6, 10, 0])/3 + (83*T[6, 10, 1])/12 - (4123*T[6, 11, 0])/864 +
      (11*Lm*T[6, 11, 0])/12 + Lm^2*T[6, 11, 0] - (11*T[6, 11, 1])/48 -
      (Lm*T[6, 11, 1])/2 + T[6, 11, 2]/8 + (785*T[6, 12, 0])/36 -
      (17*Lm*T[6, 12, 0])/4 - 3*Lm^2*T[6, 12, 0] + (17*T[6, 12, 1])/16 +
      (3*Lm*T[6, 12, 1])/2 - (3*T[6, 12, 2])/8 + (20383*T[6, 13, 0])/2592 +
      (51*Lm*T[6, 13, 0])/2 + (14*Lm^2*T[6, 13, 0])/3 - (51*T[6, 13, 1])/8 -
      (7*Lm*T[6, 13, 1])/3 + (7*T[6, 13, 2])/12 - (35417*T[6, 14, 0])/3456 -
      (317*Lm*T[6, 14, 0])/12 - 7*Lm^2*T[6, 14, 0] + (317*T[6, 14, 1])/48 +
      (7*Lm*T[6, 14, 1])/2 - (7*T[6, 14, 2])/8 + (7*T[6, 15, 2])/24 -
      (455*T[6, 16, 1])/864 + (Lm*T[6, 16, 1])/12 - T[6, 16, 2]/48 +
      (7433*T[6, 17, 0])/1728 - 7*Lm*T[6, 17, 0] + (7*T[6, 17, 1])/4 -
      (8489*T[6, 18, 0])/3456 + (16*Lm*T[6, 18, 0])/9 - (4*T[6, 18, 1])/9 +
      (5*T[6, 19, 2])/24 + (53*T[7, 5, 0])/72 - 5*Lm*T[7, 5, 0] +
      (5*T[7, 5, 1])/4 - T[7, 6, 1]/4 + (25*T[7, 7, 0])/144 +
      2*Lm*T[7, 7, 0] - T[7, 7, 1]/2 - (127*T[7, 8, 0])/144 +
      (17*Lm*T[7, 8, 0])/6 - (17*T[7, 8, 1])/24 + (133*T[7, 9, 0])/144 -
      (4*Lm*T[7, 9, 0])/3 + T[7, 9, 1]/3 - (13417*T[7, 10, 0])/3456 -
      (301*Lm*T[7, 10, 0])/36 - (7*Lm^2*T[7, 10, 0])/3 +
      (301*T[7, 10, 1])/144 + (7*Lm*T[7, 10, 1])/6 - (7*T[7, 10, 2])/24 +
      (10009*T[7, 11, 0])/3456 + (301*Lm*T[7, 11, 0])/36 +
      (7*Lm^2*T[7, 11, 0])/3 - (301*T[7, 11, 1])/144 - (7*Lm*T[7, 11, 1])/6 +
      (7*T[7, 11, 2])/24 - (151*T[7, 14, 1])/288 - (5*Lm*T[7, 14, 1])/12 +
      (5*T[7, 14, 2])/48 + T[7, 15, 1]/4 + (25*T[7, 16, 0])/144 +
      (Lm*T[7, 16, 0])/3 - T[7, 16, 1]/12 + (5*T[8, 2, 0])/3 +
      (3*T[8, 4, 0])/8 - T[8, 6, 0]/12 - (11*T[8, 7, 0])/16 - T[8, 8, 0]/12 -
      T[8, 9, 0]/12 - (37*T[8, 10, 0])/48 - (2*Lm*T[8, 10, 0])/3 +
      T[8, 10, 1]/6 + T[9, 3, 0]/3 + (3*T[9, 4, 0])/4 + T[9, 5, 0]/4 -
      T[9, 6, 0]/8 - T[9, 7, 0]/6 + (11*T3L61[1])/18 + (5*T4LT2[2])/24 -
      T4LT4[2]/6 + (5*T4LVB6[1])/6 - (3*T4LVB7[1])/4) +
    ca^2*cf*(-18132028469/8957952 + 304*a5 + (4727*c4)/162 -
      (74023895*Lm)/248832 - (135671*Lm^2)/1728 -
      (1631857*ls2)/(4608*Sqrt[3]) + (21901*Lm*ls2)/(64*Sqrt[3]) -
      8*Sqrt[3]*Lm^2*ls2 - (9337*ls2^2)/288 + (425*Lm*ls2^2)/16 +
      12*Lm^2*ls2^2 + (6893*Sqrt[3]*ls3)/1280 + (65*Sqrt[3]*Lm*ls3)/2 -
      9*Sqrt[3]*Lm^2*ls3 - (65*Sqrt[3]*ls4)/4 + 9*Sqrt[3]*Lm*ls4 -
      (27*Sqrt[3]*ls5)/8 - (81*Sqrt[3]*ls5p)/16 + (27*Sqrt[3]*ls4p*Pi)/4 -
      (1785647*Pi^2)/276480 - (1715497*Lm*Pi^2)/62208 -
      (4523*Lm^2*Pi^2)/1296 - (65*ls2*Pi^2)/(24*Sqrt[3]) +
      (Sqrt[3]*Lm*ls2*Pi^2)/2 - (21*Sqrt[3]*ls3*Pi^2)/8 +
      (6893*Pi^3)/(7680*Sqrt[3]) + (65*Lm*Pi^3)/(12*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/2 - (148000421*Pi^4)/18662400 -
      (20573*Lm*Pi^4)/25920 - (37*Lm^2*Pi^4)/108 - (2*Pi^5)/(9*Sqrt[3]) -
      (54617*Pi^6)/816480 + (3879904283*z3)/3732480 + (5179*Lm*z3)/81 +
      (1016*Lm^2*z3)/27 + (Sqrt[3]*ls2*z3)/2 + (1495*Pi*z3)/(36*Sqrt[3]) -
      (23*Lm*Pi*z3)/Sqrt[3] + (27619*Pi^2*z3)/5184 + (83*Lm*Pi^2*z3)/54 +
      (5345*z3^2)/7776 - (468271*z5)/1728 - (4987*Lm*z5)/120 +
      (304*a4*Log[2])/5 - (38*c4*Log[2])/15 + (1277*Pi^4*Log[2])/360 -
      (4727*Pi^2*Log[2]^2)/162 + (4727*z2*Log[2]^2)/27 +
      (38*Pi^2*Log[2]^3)/9 - (76*z2*Log[2]^3)/5 - (6893*Sqrt[3]*ls2*Log[3])/
       1280 - (65*Sqrt[3]*Lm*ls2*Log[3])/2 + 9*Sqrt[3]*Lm^2*ls2*Log[3] +
      (195*Sqrt[3]*ls3*Log[3])/8 - (27*Sqrt[3]*Lm*ls3*Log[3])/2 +
      (27*Sqrt[3]*ls4*Log[3])/4 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/8 +
      (65*Pi^3*Log[3])/(16*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/4 -
      (23*Sqrt[3]*Pi*z3*Log[3])/4 - (195*Sqrt[3]*ls2*Log[3]^2)/16 +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/4 - (81*Sqrt[3]*ls3*Log[3]^2)/16 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/32 + (27*Sqrt[3]*ls2*Log[3]^3)/16 +
      (130*ls4[Pi/3])/(9*Sqrt[3]) - (8*Lm*ls4[Pi/3])/Sqrt[3] -
      2*Sqrt[3]*Log[3]*ls4[Pi/3] + (49*ls5[Pi/3])/(4*Sqrt[3]) -
      (5065*T[5, 8, 1])/1728 - (29*Lm*T[5, 8, 1])/24 + (29*T[5, 8, 2])/96 +
      (110*T[5, 11, 0])/27 + (263*Lm*T[5, 11, 0])/144 -
      (263*T[5, 11, 1])/576 + (38195*T[6, 9, 0])/13824 -
      (55*Lm*T[6, 9, 0])/36 + (55*T[6, 9, 1])/144 - (41615*T[6, 10, 0])/
       3456 + (289*Lm*T[6, 10, 0])/36 - (289*T[6, 10, 1])/144 +
      (1139*T[6, 11, 0])/864 - (Lm*T[6, 11, 0])/3 - (Lm^2*T[6, 11, 0])/3 +
      T[6, 11, 1]/12 + (Lm*T[6, 11, 1])/6 - T[6, 11, 2]/24 -
      (27289*T[6, 12, 0])/4320 + (8*Lm*T[6, 12, 0])/9 + Lm^2*T[6, 12, 0] -
      (2*T[6, 12, 1])/9 - (Lm*T[6, 12, 1])/2 + T[6, 12, 2]/8 -
      (40615*T[6, 13, 0])/20736 - (53*Lm*T[6, 13, 0])/6 -
      2*Lm^2*T[6, 13, 0] + (53*T[6, 13, 1])/24 + Lm*T[6, 13, 1] -
      T[6, 13, 2]/4 + (3061*T[6, 14, 0])/3456 + (107*Lm*T[6, 14, 0])/12 +
      3*Lm^2*T[6, 14, 0] - (107*T[6, 14, 1])/48 - (3*Lm*T[6, 14, 1])/2 +
      (3*T[6, 14, 2])/8 - T[6, 15, 2]/8 + (109*T[6, 16, 1])/864 -
      (263*T[6, 17, 0])/192 + 2*Lm*T[6, 17, 0] - T[6, 17, 1]/2 +
      (2113*T[6, 18, 0])/1728 - (4*Lm*T[6, 18, 0])/9 + T[6, 18, 1]/9 -
      T[6, 19, 2]/8 - (169*T[7, 5, 0])/576 + (3*Lm*T[7, 5, 0])/2 -
      (3*T[7, 5, 1])/8 + T[7, 6, 1]/16 + (7*T[7, 7, 0])/144 -
      (Lm*T[7, 7, 0])/2 + T[7, 7, 1]/8 + (43*T[7, 8, 0])/144 -
      (5*Lm*T[7, 8, 0])/6 + (5*T[7, 8, 1])/24 - (11*T[7, 9, 0])/48 +
      (Lm*T[7, 9, 0])/3 - T[7, 9, 1]/12 + (6319*T[7, 10, 0])/3456 +
      (125*Lm*T[7, 10, 0])/36 + Lm^2*T[7, 10, 0] - (125*T[7, 10, 1])/144 -
      (Lm*T[7, 10, 1])/2 + T[7, 10, 2]/8 - (4759*T[7, 11, 0])/3456 -
      (125*Lm*T[7, 11, 0])/36 - Lm^2*T[7, 11, 0] + (125*T[7, 11, 1])/144 +
      (Lm*T[7, 11, 1])/2 - T[7, 11, 2]/8 + (79*T[7, 14, 1])/96 +
      (5*Lm*T[7, 14, 1])/12 - (5*T[7, 14, 2])/48 - T[7, 15, 1]/8 +
      T[7, 16, 0]/18 - T[8, 2, 0]/4 - T[8, 4, 0]/8 + (5*T[8, 7, 0])/48 +
      T[8, 9, 0]/24 + T[8, 10, 0]/3 + (Lm*T[8, 10, 0])/3 - T[8, 10, 1]/12 -
      T[9, 3, 0]/9 - T[9, 4, 0]/4 - T[9, 5, 0]/12 + T[9, 6, 0]/24 +
      T[9, 7, 0]/24 - (11*T3L61[1])/36 - T4LT2[2]/16 + (7*T4LT4[2])/108 -
      (3*T4LVB6[1])/16 + T4LVB7[1]/6) +
    cf^3*(-80669505797/29859840 + 736*a5 + (4975*c4)/81 +
      (33661487*Lm)/41472 + (16*c4*Lm)/9 + (13*Lm^2)/6 -
      (130765*ls2)/(768*Sqrt[3]) + (5923*Lm*ls2)/(8*Sqrt[3]) -
      32*Sqrt[3]*Lm^2*ls2 + (23143*ls2^2)/192 + (1589*Lm*ls2^2)/8 +
      12*Lm^2*ls2^2 + (92837*ls3)/(640*Sqrt[3]) + 29*Sqrt[3]*Lm*ls3 -
      18*Sqrt[3]*Lm^2*ls3 - (29*Sqrt[3]*ls4)/2 + 18*Sqrt[3]*Lm*ls4 -
      (27*Sqrt[3]*ls5)/4 - (81*Sqrt[3]*ls5p)/8 + (27*Sqrt[3]*ls4p*Pi)/2 +
      (141805097*Pi^2)/2488320 - (422197*Lm*Pi^2)/10368 - (91*Lm^2*Pi^2)/54 -
      (29*ls2*Pi^2)/(12*Sqrt[3]) + Sqrt[3]*Lm*ls2*Pi^2 -
      (21*Sqrt[3]*ls3*Pi^2)/4 + (92837*Pi^3)/(11520*Sqrt[3]) +
      (29*Lm*Pi^3)/(6*Sqrt[3]) - Sqrt[3]*Lm^2*Pi^3 -
      (80383363*Pi^4)/9331200 + (1657*Lm*Pi^4)/1620 - (38*Lm^2*Pi^4)/135 -
      (4*Pi^5)/(9*Sqrt[3]) - (101467*Pi^6)/816480 + (112353923*z3)/62208 -
      (113485*Lm*z3)/648 + (742*Lm^2*z3)/27 + Sqrt[3]*ls2*z3 +
      (667*Pi*z3)/(18*Sqrt[3]) - (46*Lm*Pi*z3)/Sqrt[3] + (1445*Pi^2*z3)/432 -
      (131*Lm*Pi^2*z3)/54 + (185*z3^2)/243 - (528617*z5)/864 -
      (913*Lm*z5)/15 + (736*a4*Log[2])/5 - (92*c4*Log[2])/15 +
      (1549*Pi^4*Log[2])/180 - (4975*Pi^2*Log[2]^2)/81 -
      (16*Lm*Pi^2*Log[2]^2)/9 + (9950*z2*Log[2]^2)/27 +
      (32*Lm*z2*Log[2]^2)/3 + (92*Pi^2*Log[2]^3)/9 - (184*z2*Log[2]^3)/5 -
      (92837*ls2*Log[3])/(640*Sqrt[3]) - 29*Sqrt[3]*Lm*ls2*Log[3] +
      18*Sqrt[3]*Lm^2*ls2*Log[3] + (87*Sqrt[3]*ls3*Log[3])/4 -
      27*Sqrt[3]*Lm*ls3*Log[3] + (27*Sqrt[3]*ls4*Log[3])/2 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/4 + (29*Pi^3*Log[3])/(8*Sqrt[3]) -
      (3*Sqrt[3]*Lm*Pi^3*Log[3])/2 - (23*Sqrt[3]*Pi*z3*Log[3])/2 -
      (87*Sqrt[3]*ls2*Log[3]^2)/8 + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/2 -
      (81*Sqrt[3]*ls3*Log[3]^2)/8 - (9*Sqrt[3]*Pi^3*Log[3]^2)/16 +
      (27*Sqrt[3]*ls2*Log[3]^3)/8 + (116*ls4[Pi/3])/(9*Sqrt[3]) -
      (16*Lm*ls4[Pi/3])/Sqrt[3] - 4*Sqrt[3]*Log[3]*ls4[Pi/3] +
      (49*ls5[Pi/3])/(2*Sqrt[3]) - (281*T[5, 8, 1])/288 + (Lm*T[5, 8, 1])/2 -
      T[5, 8, 2]/8 - (95*T[5, 11, 0])/1728 - (Lm*T[5, 11, 0])/18 +
      T[5, 11, 1]/72 + (8657*T[6, 9, 0])/1152 - (32*Lm*T[6, 9, 0])/9 +
      (8*T[6, 9, 1])/9 - (28175*T[6, 10, 0])/864 + (209*Lm*T[6, 10, 0])/9 -
      (209*T[6, 10, 1])/36 + (205*T[6, 11, 0])/48 - (Lm*T[6, 11, 0])/2 -
      (2*Lm^2*T[6, 11, 0])/3 + T[6, 11, 1]/8 + (Lm*T[6, 11, 1])/3 -
      T[6, 11, 2]/12 - (19811*T[6, 12, 0])/1080 + (89*Lm*T[6, 12, 0])/18 +
      2*Lm^2*T[6, 12, 0] - (89*T[6, 12, 1])/72 - Lm*T[6, 12, 1] +
      T[6, 12, 2]/4 - (13639*T[6, 13, 0])/1728 - (47*Lm*T[6, 13, 0])/3 -
      (4*Lm^2*T[6, 13, 0])/3 + (47*T[6, 13, 1])/12 + (2*Lm*T[6, 13, 1])/3 -
      T[6, 13, 2]/6 + (1085*T[6, 14, 0])/64 + (103*Lm*T[6, 14, 0])/6 +
      2*Lm^2*T[6, 14, 0] - (103*T[6, 14, 1])/24 - Lm*T[6, 14, 1] +
      T[6, 14, 2]/4 + T[6, 15, 2]/12 + (79*T[6, 16, 1])/144 -
      (Lm*T[6, 16, 1])/6 + T[6, 16, 2]/24 - (2699*T[6, 17, 0])/864 +
      6*Lm*T[6, 17, 0] - (3*T[6, 17, 1])/2 + (37*T[6, 18, 0])/1728 -
      (16*Lm*T[6, 18, 0])/9 + (4*T[6, 18, 1])/9 - (43*T[7, 5, 0])/144 +
      4*Lm*T[7, 5, 0] - T[7, 5, 1] + T[7, 6, 1]/4 - (13*T[7, 7, 0])/24 -
      2*Lm*T[7, 7, 0] + T[7, 7, 1]/2 + (41*T[7, 8, 0])/72 -
      (7*Lm*T[7, 8, 0])/3 + (7*T[7, 8, 1])/12 - (67*T[7, 9, 0])/72 +
      (4*Lm*T[7, 9, 0])/3 - T[7, 9, 1]/3 + (779*T[7, 10, 0])/1728 +
      (17*Lm*T[7, 10, 0])/6 + (2*Lm^2*T[7, 10, 0])/3 - (17*T[7, 10, 1])/24 -
      (Lm*T[7, 10, 1])/3 + T[7, 10, 2]/12 - (491*T[7, 11, 0])/1728 -
      (17*Lm*T[7, 11, 0])/6 - (2*Lm^2*T[7, 11, 0])/3 + (17*T[7, 11, 1])/24 +
      (Lm*T[7, 11, 1])/3 - T[7, 11, 2]/12 - (323*T[7, 14, 1])/144 -
      (5*Lm*T[7, 14, 1])/6 + (5*T[7, 14, 2])/24 - (41*T[7, 16, 0])/72 -
      (2*Lm*T[7, 16, 0])/3 + T[7, 16, 1]/6 - (7*T[8, 2, 0])/3 -
      T[8, 4, 0]/4 + T[8, 6, 0]/6 + (25*T[8, 7, 0])/24 + (5*T[8, 10, 0])/24 -
      (2*T[9, 3, 0])/9 - T[9, 4, 0]/2 - T[9, 5, 0]/6 + T[9, 6, 0]/12 +
      T[9, 7, 0]/6 - T4LT2[2]/6 + T4LT4[2]/54 - (11*T4LVB6[1])/12 +
      (5*T4LVB7[1])/6)

c["s", "OS", 2] = cf*nl^2*tf^2*(30811/155520 - (143*Lm)/864 + (19*Lm^2)/432 -
      (907*Pi^2)/583200 - (13*Lm*Pi^2)/3240 + (Lm^2*Pi^2)/324 +
      (19*Pi^4)/9720 + (13*z2)/54 - (Lm*z2)/9 - (13*z3)/270 + (2*Lm*z3)/27) +
    cf*nh^2*tf^2*(-363905141/777600 + (2101*Lm)/4320 + (19*Lm^2)/432 -
      (632923*ls2)/(1200*Sqrt[3]) + (479*Lm*ls2)/(20*Sqrt[3]) -
      (3823*ls3)/(40*Sqrt[3]) - (67595*Pi^2)/2592 + (Lm^2*Pi^2)/324 -
      (3823*Pi^3)/(720*Sqrt[3]) + (50483*Pi^4)/97200 - (8*z2)/135 +
      (2*Lm*z2)/9 + (2832343*z3)/19440 - (76*Lm*z3)/9 +
      (3823*ls2*Log[3])/(40*Sqrt[3]) + (6637*T[6, 9, 0])/1080 -
      (2011*T[6, 10, 0])/135) +
    (cf^2*nh*tf*(-253639/2880 + (50677*ls2)/(240*Sqrt[3]) - (1179*ls2^2)/40 +
       (353*ls3)/(5*Sqrt[3]) + (211717*Pi^2)/77760 +
       (353*Pi^3)/(90*Sqrt[3]) - (29833*Pi^4)/194400 + (54101*z3)/12960 -
       (353*ls2*Log[3])/(5*Sqrt[3]) - (479*T[5, 11, 0])/360 -
       (1069*T[6, 9, 0])/2160 + (77*T[6, 10, 0])/270 + T[6, 11, 0]/4 -
       (749*T[6, 12, 0])/360))/ep + cf*nh*nl*tf^2*(-68041513/388800 +
      (77*Lm)/240 + (19*Lm^2)/216 + (221467*ls2)/(1200*Sqrt[3]) +
      (479*Lm*ls2)/(20*Sqrt[3]) + (479*Sqrt[3]*ls3)/20 +
      (992833*Pi^2)/583200 - (13*Lm*Pi^2)/3240 + (Lm^2*Pi^2)/162 +
      (479*Pi^3)/(120*Sqrt[3]) - (4433*Pi^4)/9720 - (13*z2)/54 + (Lm*z2)/9 +
      (102743*z3)/2430 - (226*Lm*z3)/27 - (479*Sqrt[3]*ls2*Log[3])/20 -
      (299*T[6, 13, 0])/270 - T[6, 14, 0]) +
    (ca*cf*nl*tf*(-89/144 - (Sqrt[3]*ls2)/2 - (3*ls2^2)/8 - (31*Pi^2)/1296 -
       (13*Pi^4)/2160 + (131*z3)/648 + T[6, 13, 0]/18 - T[6, 14, 0]/12))/ep +
    (cf^2*nl*tf*(89/72 + Sqrt[3]*ls2 + (3*ls2^2)/4 + (31*Pi^2)/648 +
       (13*Pi^4)/1080 - (131*z3)/324 - T[6, 13, 0]/9 + T[6, 14, 0]/6))/ep +
    (ca*cf*nh*tf*(-8467001/55296 - (7369*ls2)/(384*Sqrt[3]) +
       (119*ls2^2)/32 + (293*ls3)/(64*Sqrt[3]) - (202735*Pi^2)/124416 +
       (293*Pi^3)/(1152*Sqrt[3]) + (4273*Pi^4)/77760 + (7693*z3)/192 -
       (5*z5)/8 - (293*ls2*Log[3])/(64*Sqrt[3]) + (437*T[6, 9, 0])/432 -
       (413*T[6, 10, 0])/108 - (23*T[6, 11, 0])/144 + (23*T[6, 12, 0])/48 +
       T[6, 13, 0]/16 - (3*T[6, 17, 0])/32 - T[7, 5, 0]/16 + T[7, 7, 0]/32 +
       T[7, 8, 0]/16))/ep + (ca^2*cf*(-943/384 - (Sqrt[3]*ls2)/4 +
       (3*ls2^2)/8 - (9*Sqrt[3]*ls3)/32 - (43*Pi^2)/384 - (Sqrt[3]*Pi^3)/64 -
       (37*Pi^4)/3456 + (127*z3)/108 + (9*Sqrt[3]*ls2*Log[3])/32 -
       T[6, 11, 0]/96 + T[6, 12, 0]/32 - T[6, 13, 0]/16 +
       (3*T[6, 14, 0])/32 + T[7, 10, 0]/32 - T[7, 11, 0]/32))/ep^2 +
    (cf^3*(13/192 - Sqrt[3]*ls2 + (3*ls2^2)/8 - (9*Sqrt[3]*ls3)/16 -
       (91*Pi^2)/1728 - (Sqrt[3]*Pi^3)/32 - (19*Pi^4)/2160 + (371*z3)/432 +
       (9*Sqrt[3]*ls2*Log[3])/16 - T[6, 11, 0]/48 + T[6, 12, 0]/16 -
       T[6, 13, 0]/24 + T[6, 14, 0]/16 + T[7, 10, 0]/48 - T[7, 11, 0]/48))/
     ep^2 + (ca*cf^2*(1873/384 + Sqrt[3]*ls2 - (15*ls2^2)/16 +
       (27*Sqrt[3]*ls3)/32 + (865*Pi^2)/3456 + (3*Sqrt[3]*Pi^3)/64 +
       (223*Pi^4)/8640 - (89*z3)/32 - (27*Sqrt[3]*ls2*Log[3])/32 +
       T[6, 11, 0]/32 - (3*T[6, 12, 0])/32 + (7*T[6, 13, 0])/48 -
       (7*T[6, 14, 0])/32 - (7*T[7, 10, 0])/96 + (7*T[7, 11, 0])/96))/ep^2 +
    (cf^3*(71763697/663552 - c4/9 - (13*Lm)/48 - (234881*ls2)/
        (1920*Sqrt[3]) + 4*Sqrt[3]*Lm*ls2 + (7229*ls2^2)/640 -
       (3*Lm*ls2^2)/2 - (10213*ls3)/(160*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/4 -
       (9*Sqrt[3]*ls4)/8 - (15012389*Pi^2)/2488320 + (91*Lm*Pi^2)/432 -
       (Sqrt[3]*ls2*Pi^2)/16 - (10213*Pi^3)/(2880*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/8 - (283667*Pi^4)/1244160 + (19*Lm*Pi^4)/540 -
       (400759*z3)/103680 - (371*Lm*z3)/108 + (23*Pi*z3)/(8*Sqrt[3]) +
       (131*Pi^2*z3)/864 + (2513*z5)/240 + (Pi^2*Log[2]^2)/9 -
       (2*z2*Log[2]^2)/3 + (10213*ls2*Log[3])/(160*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/4 + (27*Sqrt[3]*ls3*Log[3])/16 +
       (3*Sqrt[3]*Pi^3*Log[3])/32 - (27*Sqrt[3]*ls2*Log[3]^2)/32 +
       ls4[Pi/3]/Sqrt[3] - T[5, 8, 1]/32 + (133*T[5, 11, 0])/180 -
       (131*T[6, 9, 0])/540 + (2083*T[6, 10, 0])/1080 -
       (389*T[6, 11, 0])/960 + (Lm*T[6, 11, 0])/12 - T[6, 11, 1]/48 +
       (4999*T[6, 12, 0])/2880 - (Lm*T[6, 12, 0])/4 + T[6, 12, 1]/16 -
       (41*T[6, 13, 0])/320 + (Lm*T[6, 13, 0])/6 - T[6, 13, 1]/24 -
       (791*T[6, 14, 0])/1920 - (Lm*T[6, 14, 0])/4 + T[6, 14, 1]/16 +
       T[6, 16, 1]/96 + (5*T[6, 17, 0])/8 + T[6, 18, 0]/9 +
       (5*T[7, 5, 0])/12 - (5*T[7, 7, 0])/24 - (25*T[7, 8, 0])/48 -
       T[7, 9, 0]/12 - (127*T[7, 10, 0])/1920 - (Lm*T[7, 10, 0])/12 +
       T[7, 10, 1]/48 + (127*T[7, 11, 0])/1920 + (Lm*T[7, 11, 0])/12 -
       T[7, 11, 1]/48 + (5*T[7, 14, 1])/96 + T[7, 16, 0]/24))/ep +
    (ca^2*cf*(14999899/19906560 + (943*Lm)/96 - (212903*ls2)/
        (15360*Sqrt[3]) + Sqrt[3]*Lm*ls2 + (5513*ls2^2)/1280 -
       (3*Lm*ls2^2)/2 - (2657*ls3)/(160*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/8 -
       (9*Sqrt[3]*ls4)/16 - (11692643*Pi^2)/4976640 + (43*Lm*Pi^2)/96 -
       (Sqrt[3]*ls2*Pi^2)/32 - (2657*Pi^3)/(2880*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/16 - (1294489*Pi^4)/12441600 + (37*Lm*Pi^4)/864 +
       (674491*z3)/69120 - (127*Lm*z3)/27 + (23*Pi*z3)/(16*Sqrt[3]) -
       (83*Pi^2*z3)/864 + (9787*z5)/1920 + (2657*ls2*Log[3])/(160*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/8 + (27*Sqrt[3]*ls3*Log[3])/32 +
       (3*Sqrt[3]*Pi^3*Log[3])/64 - (27*Sqrt[3]*ls2*Log[3]^2)/64 +
       ls4[Pi/3]/(2*Sqrt[3]) + (29*T[5, 8, 1])/384 - (263*T[5, 11, 0])/2304 +
       (329*T[6, 9, 0])/3456 - (11*T[6, 10, 0])/54 - (379*T[6, 11, 0])/1920 +
       (Lm*T[6, 11, 0])/24 - T[6, 11, 1]/96 + (3451*T[6, 12, 0])/5760 -
       (Lm*T[6, 12, 0])/8 + T[6, 12, 1]/32 - (343*T[6, 13, 0])/1920 +
       (Lm*T[6, 13, 0])/4 - T[6, 13, 1]/16 + (629*T[6, 14, 0])/3840 -
       (3*Lm*T[6, 14, 0])/8 + (3*T[6, 14, 1])/32 + T[6, 17, 0]/4 +
       T[6, 18, 0]/36 + (5*T[7, 5, 0])/32 - (3*T[7, 7, 0])/32 -
       (19*T[7, 8, 0])/96 - T[7, 9, 0]/48 + (179*T[7, 10, 0])/11520 -
       (Lm*T[7, 10, 0])/8 + T[7, 10, 1]/32 - (179*T[7, 11, 0])/11520 +
       (Lm*T[7, 11, 0])/8 - T[7, 11, 1]/32 - (5*T[7, 14, 1])/192 -
       T[8, 10, 0]/48))/ep + (ca*cf^2*(-1106455253/19906560 + c4/18 -
       (1873*Lm)/96 + (45511*ls2)/(512*Sqrt[3]) - 4*Sqrt[3]*Lm*ls2 -
       (3651*ls2^2)/256 + (15*Lm*ls2^2)/4 + (6947*Sqrt[3]*ls3)/320 -
       (27*Sqrt[3]*Lm*ls3)/8 + (27*Sqrt[3]*ls4)/16 + (2559845*Pi^2)/331776 -
       (865*Lm*Pi^2)/864 + (3*Sqrt[3]*ls2*Pi^2)/32 +
       (6947*Pi^3)/(1920*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/16 +
       (16491*Pi^4)/51200 - (223*Lm*Pi^4)/2160 - (3646187*z3)/207360 +
       (89*Lm*z3)/8 - (23*Sqrt[3]*Pi*z3)/16 + (67*Pi^2*z3)/576 -
       (14813*z5)/960 - (Pi^2*Log[2]^2)/18 + (z2*Log[2]^2)/3 -
       (6947*Sqrt[3]*ls2*Log[3])/320 + (27*Sqrt[3]*Lm*ls2*Log[3])/8 -
       (81*Sqrt[3]*ls3*Log[3])/32 - (9*Sqrt[3]*Pi^3*Log[3])/64 +
       (81*Sqrt[3]*ls2*Log[3]^2)/64 - (Sqrt[3]*ls4[Pi/3])/2 -
       (13*T[5, 8, 1])/96 - (271*T[5, 11, 0])/1920 - (199*T[6, 9, 0])/2880 -
       (401*T[6, 10, 0])/720 + (1147*T[6, 11, 0])/1920 - (Lm*T[6, 11, 0])/8 +
       T[6, 11, 1]/32 - (3967*T[6, 12, 0])/1920 + (3*Lm*T[6, 12, 0])/8 -
       (3*T[6, 12, 1])/32 + (809*T[6, 13, 0])/1920 - (7*Lm*T[6, 13, 0])/12 +
       (7*T[6, 13, 1])/48 - (467*T[6, 14, 0])/3840 + (7*Lm*T[6, 14, 0])/8 -
       (7*T[6, 14, 1])/32 - T[6, 16, 1]/192 - (13*T[6, 17, 0])/16 -
       T[6, 18, 0]/9 - (25*T[7, 5, 0])/48 + (7*T[7, 7, 0])/24 +
       (21*T[7, 8, 0])/32 + T[7, 9, 0]/12 + (23*T[7, 10, 0])/11520 +
       (7*Lm*T[7, 10, 0])/24 - (7*T[7, 10, 1])/96 - (23*T[7, 11, 0])/11520 -
       (7*Lm*T[7, 11, 0])/24 + (7*T[7, 11, 1])/96 + (5*T[7, 14, 1])/192 -
       T[7, 16, 0]/48 + T[8, 10, 0]/24))/ep +
    cf^2*nl*tf*(264601603/3110400 - (8*a4)/9 - (128*c4)/405 -
      (478903*Lm)/103680 - (110819*ls2)/(1600*Sqrt[3]) -
      (603*Sqrt[3]*Lm*ls2)/80 + (23*ls2^2)/8 - (9*Lm*ls2^2)/4 -
      (849*Sqrt[3]*ls3)/80 - (9521251*Pi^2)/11664000 -
      (39077*Lm*Pi^2)/388800 - (283*Pi^3)/(160*Sqrt[3]) + (3703*Pi^4)/10800 -
      (317*Lm*Pi^4)/6480 - (253*z2)/144 + (5*Lm*z2)/12 - (Pi^2*z2)/36 -
      (192269*z3)/8100 + (15623*Lm*z3)/3240 - (163*Pi^2*z3)/972 -
      (1169*z5)/270 + (22*z2*Log[2])/9 - (2*Lm*z2*Log[2])/3 +
      (128*Pi^2*Log[2]^2)/405 - (316*z2*Log[2]^2)/135 - Log[2]^4/27 +
      (849*Sqrt[3]*ls2*Log[3])/80 + (103*T[6, 13, 0])/360 +
      (4*Lm*T[6, 13, 0])/9 - T[6, 13, 1]/9 + (13*T[6, 14, 0])/12 -
      (2*Lm*T[6, 14, 0])/3 + T[6, 14, 1]/6 - T3L61[1]/18) +
    cf^2*nh*tf*(-5864475734867/7838208000 - (8*a4)/9 + (1864*c4)/405 +
      (36557753*Lm)/103680 + (115026749*ls2)/(96000*Sqrt[3]) -
      (41051*Lm*ls2)/(48*Sqrt[3]) - (599623*ls2^2)/7200 +
      (2373*Lm*ls2^2)/20 + (2031943*ls3)/(3360*Sqrt[3]) -
      (1412*Lm*ls3)/(5*Sqrt[3]) + (706*ls4)/(5*Sqrt[3]) +
      (691492667*Pi^2)/18662400 - (4199017*Lm*Pi^2)/388800 +
      (353*ls2*Pi^2)/(45*Sqrt[3]) + (2031943*Pi^3)/(60480*Sqrt[3]) -
      (706*Lm*Pi^3)/(45*Sqrt[3]) - (76319137*Pi^4)/54432000 +
      (59591*Lm*Pi^4)/97200 + (475*z2)/216 + (5*Lm*z2)/12 + (Pi^2*z2)/18 +
      (645130537*z3)/5443200 - (21859*Lm*z3)/1620 -
      (16238*Pi*z3)/(135*Sqrt[3]) - (61699*Pi^2*z3)/58320 +
      (7204297*z5)/64800 - (16*z2*Log[2])/9 - (2*Lm*z2*Log[2])/3 -
      (1864*Pi^2*Log[2]^2)/405 + (3758*z2*Log[2]^2)/135 - Log[2]^4/27 -
      (2031943*ls2*Log[3])/(3360*Sqrt[3]) + (1412*Lm*ls2*Log[3])/
       (5*Sqrt[3]) - (353*Sqrt[3]*ls3*Log[3])/5 - (353*Pi^3*Log[3])/
       (30*Sqrt[3]) + (353*Sqrt[3]*ls2*Log[3]^2)/10 -
      (5648*ls4[Pi/3])/(135*Sqrt[3]) - (14093*T[5, 8, 1])/4320 -
      (165857*T[5, 11, 0])/43200 + (479*Lm*T[5, 11, 0])/90 -
      (479*T[5, 11, 1])/360 + (177433*T[6, 9, 0])/129600 +
      (1069*Lm*T[6, 9, 0])/540 - (1069*T[6, 9, 1])/2160 -
      (237703*T[6, 10, 0])/32400 - (154*Lm*T[6, 10, 0])/135 +
      (77*T[6, 10, 1])/270 - (15863*T[6, 11, 0])/6480 - Lm*T[6, 11, 0] +
      T[6, 11, 1]/4 + (652861*T[6, 12, 0])/151200 + (749*Lm*T[6, 12, 0])/90 -
      (749*T[6, 12, 1])/360 + (23*T[6, 13, 0])/810 - (125*T[6, 14, 0])/36 -
      (11*T[6, 16, 1])/432 - (331*T[6, 17, 0])/324 -
      (183259*T[6, 18, 0])/64800 + (29*T[7, 5, 0])/36 + T[7, 16, 0]/18 -
      T3L61[1]/18) + ca*cf*nl*tf*(-27921457/622080 + (4*a4)/9 + (64*c4)/405 +
      (51325*Lm)/13824 - (209*Lm^2)/864 + (110819*ls2)/(3200*Sqrt[3]) +
      (603*Sqrt[3]*Lm*ls2)/160 - (23*ls2^2)/16 + (9*Lm*ls2^2)/8 +
      (849*Sqrt[3]*ls3)/160 + (120257*Pi^2)/466560 + (1763*Lm*Pi^2)/10368 -
      (11*Lm^2*Pi^2)/648 + (283*Pi^3)/(320*Sqrt[3]) - (22021*Pi^4)/129600 +
      (19*Lm*Pi^4)/864 - (175*z2)/216 + (7*Lm*z2)/36 + (93613*z3)/7200 -
      (18131*Lm*z3)/6480 + (95*Pi^2*z3)/972 + (1663*z5)/1080 -
      (11*z2*Log[2])/9 + (Lm*z2*Log[2])/3 - (64*Pi^2*Log[2]^2)/405 +
      (158*z2*Log[2]^2)/135 + Log[2]^4/54 - (849*Sqrt[3]*ls2*Log[3])/160 -
      (103*T[6, 13, 0])/720 - (2*Lm*T[6, 13, 0])/9 + T[6, 13, 1]/18 -
      (13*T[6, 14, 0])/24 + (Lm*T[6, 14, 0])/3 - T[6, 14, 1]/12 +
      T3L61[1]/36) + ca*cf*nh*tf*(2220553147/69672960 + (4*a4)/9 -
      (1466*c4)/405 + (21148423*Lm)/34560 - (209*Lm^2)/864 -
      (180131*ls2)/(1536*Sqrt[3]) + (3889*Lm*ls2)/(240*Sqrt[3]) +
      (49727*ls2^2)/5760 - (61*Lm*ls2^2)/4 - (896125*ls3)/(5376*Sqrt[3]) -
      (293*Lm*ls3)/(16*Sqrt[3]) + (293*ls4)/(32*Sqrt[3]) -
      (495397891*Pi^2)/37324800 + (255881*Lm*Pi^2)/38880 -
      (11*Lm^2*Pi^2)/648 + (293*ls2*Pi^2)/(576*Sqrt[3]) -
      (896125*Pi^3)/(96768*Sqrt[3]) - (293*Lm*Pi^3)/(288*Sqrt[3]) +
      (3165943*Pi^4)/2721600 - (8627*Lm*Pi^4)/38880 + (449*z2)/72 -
      (13*Lm*z2)/18 - (14335211*z3)/725760 - (149941*Lm*z3)/1080 -
      (6739*Pi*z3)/(864*Sqrt[3]) + (3439*Pi^2*z3)/5832 - (z2*z3)/4 -
      (184637*z5)/3240 + (5*Lm*z5)/2 - (64*z2*Log[2])/9 + (Lm*z2*Log[2])/3 +
      (1466*Pi^2*Log[2]^2)/405 - (2947*z2*Log[2]^2)/135 + Log[2]^4/54 +
      (896125*ls2*Log[3])/(5376*Sqrt[3]) + (293*Lm*ls2*Log[3])/(16*Sqrt[3]) -
      (293*Sqrt[3]*ls3*Log[3])/64 - (293*Pi^3*Log[3])/(384*Sqrt[3]) +
      (293*Sqrt[3]*ls2*Log[3]^2)/128 - (293*ls4[Pi/3])/(108*Sqrt[3]) +
      (17*T[5, 8, 1])/96 - (3313*T[5, 11, 0])/1440 - (7019*T[6, 9, 0])/2592 -
      (437*Lm*T[6, 9, 0])/108 + (437*T[6, 9, 1])/432 +
      (9575*T[6, 10, 0])/2592 + (413*Lm*T[6, 10, 0])/27 -
      (413*T[6, 10, 1])/108 + (7109*T[6, 11, 0])/5184 +
      (23*Lm*T[6, 11, 0])/36 - (23*T[6, 11, 1])/144 -
      (18673*T[6, 12, 0])/60480 - (23*Lm*T[6, 12, 0])/12 +
      (23*T[6, 12, 1])/48 - (123113*T[6, 13, 0])/25920 - (Lm*T[6, 13, 0])/4 +
      T[6, 13, 1]/16 + (715*T[6, 14, 0])/144 + (17*T[6, 16, 1])/36 +
      (6065*T[6, 17, 0])/3456 + (3*Lm*T[6, 17, 0])/8 - (3*T[6, 17, 1])/32 -
      (755*T[6, 18, 0])/324 - (83*T[7, 5, 0])/192 + (Lm*T[7, 5, 0])/4 -
      T[7, 5, 1]/16 - (35*T[7, 7, 0])/384 - (Lm*T[7, 7, 0])/8 +
      T[7, 7, 1]/32 + (5*T[7, 8, 0])/192 - (Lm*T[7, 8, 0])/4 +
      T[7, 8, 1]/16 - (83*T[7, 9, 0])/144 + (7*T[7, 12, 0])/48 -
      (107*T[7, 13, 0])/96 - T[7, 16, 0]/36 - T[8, 5, 0]/8 + T3L61[1]/36) +
    cf^3*(17976287908003/13934592000 + 4*a4 - (4639*a5)/15 -
      (307009*c4)/12960 - (71763697*Lm)/165888 + (4*c4*Lm)/9 + (13*Lm^2)/24 -
      (2212959047*ls2)/(9216000*Sqrt[3]) + (234881*Lm*ls2)/(480*Sqrt[3]) -
      8*Sqrt[3]*Lm^2*ls2 - (2050729*ls2^2)/38400 - (7229*Lm*ls2^2)/160 +
      3*Lm^2*ls2^2 - (521878069*ls3)/(1344000*Sqrt[3]) +
      (10213*Lm*ls3)/(40*Sqrt[3]) - (9*Sqrt[3]*Lm^2*ls3)/2 -
      (10213*ls4)/(80*Sqrt[3]) + (9*Sqrt[3]*Lm*ls4)/2 - (27*Sqrt[3]*ls5)/16 -
      (81*Sqrt[3]*ls5p)/32 + (27*Sqrt[3]*ls4p*Pi)/8 -
      (11634931897*Pi^2)/3732480000 + (15012389*Lm*Pi^2)/622080 -
      (91*Lm^2*Pi^2)/216 - (10213*ls2*Pi^2)/(1440*Sqrt[3]) +
      (Sqrt[3]*Lm*ls2*Pi^2)/4 - (21*Sqrt[3]*ls3*Pi^2)/16 -
      (521878069*Pi^3)/(24192000*Sqrt[3]) + (10213*Lm*Pi^3)/(720*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/4 + (35614557637*Pi^4)/26127360000 +
      (283667*Lm*Pi^4)/311040 - (19*Lm^2*Pi^4)/270 - Pi^5/(9*Sqrt[3]) -
      (107227*Pi^6)/3265920 + (1451*z2)/192 + (5*Pi^2*z2)/48 -
      (770239985101*z3)/1306368000 + (400759*Lm*z3)/25920 +
      (371*Lm^2*z3)/54 + (Sqrt[3]*ls2*z3)/4 + (234899*Pi*z3)/(2160*Sqrt[3]) -
      (23*Lm*Pi*z3)/(2*Sqrt[3]) + (2353379*Pi^2*z3)/1866240 -
      (131*Lm*Pi^2*z3)/216 + (z2*z3)/8 + (41*z3^2)/972 +
      (2417247683*z5)/10368000 - (2513*Lm*z5)/60 - (4639*a4*Log[2])/75 +
      (4639*c4*Log[2])/1800 - (321467*Pi^4*Log[2])/86400 -
      (131*z2*Log[2])/8 - (Pi^2*z2*Log[2])/6 + (307009*Pi^2*Log[2]^2)/12960 -
      (4*Lm*Pi^2*Log[2]^2)/9 - (309169*z2*Log[2]^2)/2160 +
      (8*Lm*z2*Log[2]^2)/3 - (4639*Pi^2*Log[2]^3)/1080 +
      (4639*z2*Log[2]^3)/300 + Log[2]^4/6 + (521878069*ls2*Log[3])/
       (1344000*Sqrt[3]) - (10213*Lm*ls2*Log[3])/(40*Sqrt[3]) +
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/2 + (10213*Sqrt[3]*ls3*Log[3])/160 -
      (27*Sqrt[3]*Lm*ls3*Log[3])/4 + (27*Sqrt[3]*ls4*Log[3])/8 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/16 + (10213*Pi^3*Log[3])/(960*Sqrt[3]) -
      (3*Sqrt[3]*Lm*Pi^3*Log[3])/8 - (23*Sqrt[3]*Pi*z3*Log[3])/8 -
      (10213*Sqrt[3]*ls2*Log[3]^2)/320 + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/8 -
      (81*Sqrt[3]*ls3*Log[3]^2)/32 - (9*Sqrt[3]*Pi^3*Log[3]^2)/64 +
      (27*Sqrt[3]*ls2*Log[3]^3)/32 + (10213*ls4[Pi/3])/(270*Sqrt[3]) -
      (4*Lm*ls4[Pi/3])/Sqrt[3] - Sqrt[3]*Log[3]*ls4[Pi/3] +
      (49*ls5[Pi/3])/(8*Sqrt[3]) + (167201*T[5, 8, 1])/76800 +
      (Lm*T[5, 8, 1])/8 - T[5, 8, 2]/32 - (3778079*T[5, 11, 0])/1382400 -
      (133*Lm*T[5, 11, 0])/45 + (133*T[5, 11, 1])/180 -
      (14161447*T[6, 9, 0])/5184000 + (131*Lm*T[6, 9, 0])/135 -
      (131*T[6, 9, 1])/540 + (9214687*T[6, 10, 0])/1296000 -
      (2083*Lm*T[6, 10, 0])/270 + (2083*T[6, 10, 1])/1080 -
      (333421*T[6, 11, 0])/172800 + (389*Lm*T[6, 11, 0])/240 -
      (Lm^2*T[6, 11, 0])/6 - (389*T[6, 11, 1])/960 + (Lm*T[6, 11, 1])/12 -
      T[6, 11, 2]/48 + (35231843*T[6, 12, 0])/2419200 -
      (4999*Lm*T[6, 12, 0])/720 + (Lm^2*T[6, 12, 0])/2 +
      (4999*T[6, 12, 1])/2880 - (Lm*T[6, 12, 1])/4 + T[6, 12, 2]/16 +
      (9143251*T[6, 13, 0])/1296000 + (41*Lm*T[6, 13, 0])/80 -
      (Lm^2*T[6, 13, 0])/3 - (41*T[6, 13, 1])/320 + (Lm*T[6, 13, 1])/6 -
      T[6, 13, 2]/24 - (384007*T[6, 14, 0])/13824 + (791*Lm*T[6, 14, 0])/
       480 + (Lm^2*T[6, 14, 0])/2 - (791*T[6, 14, 1])/1920 -
      (Lm*T[6, 14, 1])/4 + T[6, 14, 2]/16 + T[6, 15, 2]/48 -
      (24943*T[6, 16, 1])/115200 - (Lm*T[6, 16, 1])/24 + T[6, 16, 2]/96 +
      (375391*T[6, 17, 0])/172800 - (5*Lm*T[6, 17, 0])/2 +
      (5*T[6, 17, 1])/8 - (220423*T[6, 18, 0])/108000 -
      (4*Lm*T[6, 18, 0])/9 + T[6, 18, 1]/9 + (277*T[7, 5, 0])/960 -
      (5*Lm*T[7, 5, 0])/3 + (5*T[7, 5, 1])/12 - (5*T[7, 6, 1])/48 -
      (8017*T[7, 7, 0])/11520 + (5*Lm*T[7, 7, 0])/6 - (5*T[7, 7, 1])/24 -
      (649*T[7, 8, 0])/576 + (25*Lm*T[7, 8, 0])/12 - (25*T[7, 8, 1])/48 +
      (19*T[7, 9, 0])/60 + (Lm*T[7, 9, 0])/3 - T[7, 9, 1]/12 -
      (55291*T[7, 10, 0])/115200 + (127*Lm*T[7, 10, 0])/480 +
      (Lm^2*T[7, 10, 0])/6 - (127*T[7, 10, 1])/1920 - (Lm*T[7, 10, 1])/12 +
      T[7, 10, 2]/48 + (120251*T[7, 11, 0])/115200 -
      (127*Lm*T[7, 11, 0])/480 - (Lm^2*T[7, 11, 0])/6 +
      (127*T[7, 11, 1])/1920 + (Lm*T[7, 11, 1])/12 - T[7, 11, 2]/48 +
      (463*T[7, 14, 1])/1920 - (5*Lm*T[7, 14, 1])/24 + (5*T[7, 14, 2])/96 +
      T[7, 15, 1]/3 + (227*T[7, 16, 0])/480 - (Lm*T[7, 16, 0])/6 +
      T[7, 16, 1]/24 + (11*T[8, 2, 0])/6 + (13*T[8, 4, 0])/48 +
      T[8, 6, 0]/24 - (91*T[8, 7, 0])/96 + (119*T[8, 10, 0])/1440 -
      (2083*T[9, 3, 0])/8640 - (401*T[9, 4, 0])/960 - T[9, 5, 0]/24 +
      T[9, 6, 0]/48 + T[9, 7, 0]/24 - T3L61[1]/8 + (5*T4LT2[2])/72 +
      T4LT4[2]/216 + (17*T4LVB6[1])/24 - T4LVB7[1]) +
    ca^2*cf*(56811579242461/125411328000 - (11*a4)/9 - (3199*a5)/30 -
      (1750237*c4)/129600 - (24886489*Lm)/4976640 - (133493*Lm^2)/6912 -
      (1041660043*ls2)/(18432000*Sqrt[3]) + (156869*Lm*ls2)/(3840*Sqrt[3]) -
      2*Sqrt[3]*Lm^2*ls2 + (2153087*ls2^2)/230400 - (5183*Lm*ls2^2)/320 +
      3*Lm^2*ls2^2 - (109256827*ls3)/(672000*Sqrt[3]) +
      (2657*Lm*ls3)/(40*Sqrt[3]) - (9*Sqrt[3]*Lm^2*ls3)/4 -
      (2657*ls4)/(80*Sqrt[3]) + (9*Sqrt[3]*Lm*ls4)/4 - (27*Sqrt[3]*ls5)/32 -
      (81*Sqrt[3]*ls5p)/64 + (27*Sqrt[3]*ls4p*Pi)/16 -
      (149307913*Pi^2)/110592000 + (2298217*Lm*Pi^2)/248832 -
      (4523*Lm^2*Pi^2)/5184 - (2657*ls2*Pi^2)/(1440*Sqrt[3]) +
      (Sqrt[3]*Lm*ls2*Pi^2)/8 - (21*Sqrt[3]*ls3*Pi^2)/32 -
      (109256827*Pi^3)/(12096000*Sqrt[3]) + (2657*Lm*Pi^3)/(720*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/8 + (145650624101*Pi^4)/52254720000 +
      (1312309*Lm*Pi^4)/3110400 - (37*Lm^2*Pi^4)/432 - Pi^5/(18*Sqrt[3]) -
      (8111*Pi^6)/466560 + (1955*z2)/1728 + (11*Lm*z2)/36 -
      (96400754041*z3)/326592000 - (589637*Lm*z3)/17280 + (254*Lm^2*z3)/27 +
      (Sqrt[3]*ls2*z3)/8 + (61111*Pi*z3)/(2160*Sqrt[3]) -
      (23*Lm*Pi*z3)/(4*Sqrt[3]) + (331327*Pi^2*z3)/746496 +
      (83*Lm*Pi^2*z3)/216 - (51*z2*z3)/32 + (3617*z3^2)/31104 +
      (443578531*z5)/4147200 - (9787*Lm*z5)/480 - (3199*a4*Log[2])/150 +
      (3199*c4*Log[2])/3600 - (223547*Pi^4*Log[2])/172800 +
      (115*z2*Log[2])/36 - (11*Lm*z2*Log[2])/12 + (1750237*Pi^2*Log[2]^2)/
       129600 - (1763437*z2*Log[2]^2)/21600 - (3199*Pi^2*Log[2]^3)/2160 +
      (3199*z2*Log[2]^3)/600 - (11*Log[2]^4)/216 + (109256827*ls2*Log[3])/
       (672000*Sqrt[3]) - (2657*Lm*ls2*Log[3])/(40*Sqrt[3]) +
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/4 + (2657*Sqrt[3]*ls3*Log[3])/160 -
      (27*Sqrt[3]*Lm*ls3*Log[3])/8 + (27*Sqrt[3]*ls4*Log[3])/16 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/32 + (2657*Pi^3*Log[3])/(960*Sqrt[3]) -
      (3*Sqrt[3]*Lm*Pi^3*Log[3])/16 - (23*Sqrt[3]*Pi*z3*Log[3])/16 -
      (2657*Sqrt[3]*ls2*Log[3]^2)/320 + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/16 -
      (81*Sqrt[3]*ls3*Log[3]^2)/64 - (9*Sqrt[3]*Pi^3*Log[3]^2)/128 +
      (27*Sqrt[3]*ls2*Log[3]^3)/64 + (2657*ls4[Pi/3])/(270*Sqrt[3]) -
      (2*Lm*ls4[Pi/3])/Sqrt[3] - (Sqrt[3]*Log[3]*ls4[Pi/3])/2 +
      (49*ls5[Pi/3])/(16*Sqrt[3]) + (185401*T[5, 8, 1])/276480 -
      (29*Lm*T[5, 8, 1])/96 + (29*T[5, 8, 2])/384 - (1719847*T[5, 11, 0])/
       552960 + (263*Lm*T[5, 11, 0])/576 - (263*T[5, 11, 1])/2304 -
      (1252367*T[6, 9, 0])/20736000 - (329*Lm*T[6, 9, 0])/864 +
      (329*T[6, 9, 1])/3456 - (16088593*T[6, 10, 0])/5184000 +
      (22*Lm*T[6, 10, 0])/27 - (11*T[6, 10, 1])/54 -
      (81397*T[6, 11, 0])/115200 + (379*Lm*T[6, 11, 0])/480 -
      (Lm^2*T[6, 11, 0])/12 - (379*T[6, 11, 1])/1920 + (Lm*T[6, 11, 1])/24 -
      T[6, 11, 2]/96 + (28636127*T[6, 12, 0])/4838400 -
      (3451*Lm*T[6, 12, 0])/1440 + (Lm^2*T[6, 12, 0])/4 +
      (3451*T[6, 12, 1])/5760 - (Lm*T[6, 12, 1])/8 + T[6, 12, 2]/32 -
      (2168039*T[6, 13, 0])/5184000 + (343*Lm*T[6, 13, 0])/480 -
      (Lm^2*T[6, 13, 0])/2 - (343*T[6, 13, 1])/1920 + (Lm*T[6, 13, 1])/4 -
      T[6, 13, 2]/16 - (1614977*T[6, 14, 0])/691200 -
      (629*Lm*T[6, 14, 0])/960 + (3*Lm^2*T[6, 14, 0])/4 +
      (629*T[6, 14, 1])/3840 - (3*Lm*T[6, 14, 1])/8 + (3*T[6, 14, 2])/32 -
      T[6, 15, 2]/32 + (17651*T[6, 16, 1])/138240 + (12643*T[6, 17, 0])/
       17280 - Lm*T[6, 17, 0] + T[6, 17, 1]/4 - (281351*T[6, 18, 0])/138240 -
      (Lm*T[6, 18, 0])/9 + T[6, 18, 1]/36 - T[6, 19, 2]/32 -
      (41*T[7, 5, 0])/1280 - (5*Lm*T[7, 5, 0])/8 + (5*T[7, 5, 1])/32 -
      (5*T[7, 6, 1])/192 - (1463*T[7, 7, 0])/7680 + (3*Lm*T[7, 7, 0])/8 -
      (3*T[7, 7, 1])/32 - (173*T[7, 8, 0])/576 + (19*Lm*T[7, 8, 0])/24 -
      (19*T[7, 8, 1])/96 + (311*T[7, 9, 0])/2880 + (Lm*T[7, 9, 0])/12 -
      T[7, 9, 1]/48 - (370643*T[7, 10, 0])/691200 - (179*Lm*T[7, 10, 0])/
       2880 + (Lm^2*T[7, 10, 0])/4 + (179*T[7, 10, 1])/11520 -
      (Lm*T[7, 10, 1])/8 + T[7, 10, 2]/32 + (583283*T[7, 11, 0])/691200 +
      (179*Lm*T[7, 11, 0])/2880 - (Lm^2*T[7, 11, 0])/4 -
      (179*T[7, 11, 1])/11520 + (Lm*T[7, 11, 1])/8 - T[7, 11, 2]/32 -
      (89*T[7, 14, 1])/768 + (5*Lm*T[7, 14, 1])/48 - (5*T[7, 14, 2])/192 +
      (5*T[7, 15, 1])/96 + (13*T[7, 16, 0])/384 - T[8, 2, 0]/12 +
      (13*T[8, 4, 0])/96 + (7*T[8, 7, 0])/192 + T[8, 9, 0]/96 -
      (77*T[8, 10, 0])/1152 + (Lm*T[8, 10, 0])/12 - T[8, 10, 1]/48 -
      (2083*T[9, 3, 0])/17280 - (401*T[9, 4, 0])/1920 - T[9, 5, 0]/48 +
      T[9, 6, 0]/96 + T[9, 7, 0]/96 - (11*T3L61[1])/144 + (5*T4LT2[2])/192 +
      (7*T4LT4[2])/432 + (7*T4LVB6[1])/96 + (5*T4LVB7[1])/96) +
    ca*cf^2*(-55050815896753/35831808000 + (4*a4)/9 + (3679*a5)/10 +
      (5035519*c4)/129600 + (1103356289*Lm)/4976640 - (2*c4*Lm)/9 +
      (1873*Lm^2)/48 + (4296279133*ls2)/(18432000*Sqrt[3]) -
      (208877*Lm*ls2)/(640*Sqrt[3]) + 8*Sqrt[3]*Lm^2*ls2 +
      (1846013*ls2^2)/230400 + (3519*Lm*ls2^2)/64 - (15*Lm^2*ls2^2)/2 +
      (13294597*ls3)/(25600*Sqrt[3]) - (6947*Sqrt[3]*Lm*ls3)/80 +
      (27*Sqrt[3]*Lm^2*ls3)/4 + (6947*Sqrt[3]*ls4)/160 -
      (27*Sqrt[3]*Lm*ls4)/4 + (81*Sqrt[3]*ls5)/32 + (243*Sqrt[3]*ls5p)/64 -
      (81*Sqrt[3]*ls4p*Pi)/16 + (899599103*Pi^2)/124416000 -
      (193423787*Lm*Pi^2)/6220800 + (865*Lm^2*Pi^2)/432 +
      (6947*ls2*Pi^2)/(960*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/8 +
      (63*Sqrt[3]*ls3*Pi^2)/32 + (13294597*Pi^3)/(460800*Sqrt[3]) -
      (6947*Lm*Pi^3)/(480*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/8 -
      (46199250377*Pi^4)/7464960000 - (1333571*Lm*Pi^4)/1036800 +
      (223*Lm^2*Pi^4)/1080 + Pi^5/(6*Sqrt[3]) + (30679*Pi^6)/725760 -
      (599*z2)/288 - (55*Lm*z2)/48 - (Pi^2*z2)/36 +
      (324870119051*z3)/373248000 + (637867*Lm*z3)/10368 - (89*Lm^2*z3)/4 -
      (3*Sqrt[3]*ls2*z3)/8 - (159781*Pi*z3)/(1440*Sqrt[3]) +
      (23*Sqrt[3]*Lm*Pi*z3)/4 - (2468483*Pi^2*z3)/1244160 -
      (67*Lm*Pi^2*z3)/144 + (19*z2*z3)/8 + (1649*z3^2)/1728 -
      (2227473931*z5)/6912000 + (14813*Lm*z5)/240 + (3679*a4*Log[2])/50 -
      (3679*c4*Log[2])/1200 + (256187*Pi^4*Log[2])/57600 +
      (259*z2*Log[2])/144 + (11*Lm*z2*Log[2])/6 + (Pi^2*z2*Log[2])/12 -
      (5035519*Pi^2*Log[2]^2)/129600 + (2*Lm*Pi^2*Log[2]^2)/9 +
      (5072719*z2*Log[2]^2)/21600 - (4*Lm*z2*Log[2]^2)/3 +
      (3679*Pi^2*Log[2]^3)/720 - (3679*z2*Log[2]^3)/200 + Log[2]^4/54 -
      (13294597*ls2*Log[3])/(25600*Sqrt[3]) + (6947*Sqrt[3]*Lm*ls2*Log[3])/
       80 - (27*Sqrt[3]*Lm^2*ls2*Log[3])/4 - (20841*Sqrt[3]*ls3*Log[3])/320 +
      (81*Sqrt[3]*Lm*ls3*Log[3])/8 - (81*Sqrt[3]*ls4*Log[3])/16 -
      (9*Sqrt[3]*ls2*Pi^2*Log[3])/32 - (6947*Pi^3*Log[3])/(640*Sqrt[3]) +
      (9*Sqrt[3]*Lm*Pi^3*Log[3])/16 + (69*Sqrt[3]*Pi*z3*Log[3])/16 +
      (20841*Sqrt[3]*ls2*Log[3]^2)/640 - (81*Sqrt[3]*Lm*ls2*Log[3]^2)/16 +
      (243*Sqrt[3]*ls3*Log[3]^2)/64 + (27*Sqrt[3]*Pi^3*Log[3]^2)/128 -
      (81*Sqrt[3]*ls2*Log[3]^3)/64 - (6947*ls4[Pi/3])/(180*Sqrt[3]) +
      2*Sqrt[3]*Lm*ls4[Pi/3] + (3*Sqrt[3]*Log[3]*ls4[Pi/3])/2 -
      (49*Sqrt[3]*ls5[Pi/3])/16 - (3358819*T[5, 8, 1])/1382400 +
      (13*Lm*T[5, 8, 1])/24 - (13*T[5, 8, 2])/96 + (6992183*T[5, 11, 0])/
       921600 + (271*Lm*T[5, 11, 0])/480 - (271*T[5, 11, 1])/1920 +
      (95147*T[6, 9, 0])/64000 + (199*Lm*T[6, 9, 0])/720 -
      (199*T[6, 9, 1])/2880 + (1145651*T[6, 10, 0])/432000 +
      (401*Lm*T[6, 10, 0])/180 - (401*T[6, 10, 1])/720 +
      (821803*T[6, 11, 0])/345600 - (1147*Lm*T[6, 11, 0])/480 +
      (Lm^2*T[6, 11, 0])/4 + (1147*T[6, 11, 1])/1920 - (Lm*T[6, 11, 1])/8 +
      T[6, 11, 2]/32 - (1468319*T[6, 12, 0])/76800 +
      (3967*Lm*T[6, 12, 0])/480 - (3*Lm^2*T[6, 12, 0])/4 -
      (3967*T[6, 12, 1])/1920 + (3*Lm*T[6, 12, 1])/8 - (3*T[6, 12, 2])/32 -
      (1743803*T[6, 13, 0])/648000 - (809*Lm*T[6, 13, 0])/480 +
      (7*Lm^2*T[6, 13, 0])/6 + (809*T[6, 13, 1])/1920 -
      (7*Lm*T[6, 13, 1])/12 + (7*T[6, 13, 2])/48 + (12830129*T[6, 14, 0])/
       691200 + (467*Lm*T[6, 14, 0])/960 - (7*Lm^2*T[6, 14, 0])/4 -
      (467*T[6, 14, 1])/3840 + (7*Lm*T[6, 14, 1])/8 - (7*T[6, 14, 2])/32 +
      (7*T[6, 15, 2])/96 - (101681*T[6, 16, 1])/691200 +
      (Lm*T[6, 16, 1])/48 - T[6, 16, 2]/192 - (881111*T[6, 17, 0])/345600 +
      (13*Lm*T[6, 17, 0])/4 - (13*T[6, 17, 1])/16 + (8797159*T[6, 18, 0])/
       1728000 + (4*Lm*T[6, 18, 0])/9 - T[6, 18, 1]/9 + (5*T[6, 19, 2])/96 -
      (77*T[7, 5, 0])/960 + (25*Lm*T[7, 5, 0])/12 - (25*T[7, 5, 1])/48 +
      (5*T[7, 6, 1])/48 + (3359*T[7, 7, 0])/4608 - (7*Lm*T[7, 7, 0])/6 +
      (7*T[7, 7, 1])/24 + (149*T[7, 8, 0])/128 - (21*Lm*T[7, 8, 0])/8 +
      (21*T[7, 8, 1])/32 - (539*T[7, 9, 0])/1440 - (Lm*T[7, 9, 0])/3 +
      T[7, 9, 1]/12 + (907159*T[7, 10, 0])/691200 - (23*Lm*T[7, 10, 0])/
       2880 - (7*Lm^2*T[7, 10, 0])/12 + (23*T[7, 10, 1])/11520 +
      (7*Lm*T[7, 10, 1])/24 - (7*T[7, 10, 2])/96 - (1527319*T[7, 11, 0])/
       691200 + (23*Lm*T[7, 11, 0])/2880 + (7*Lm^2*T[7, 11, 0])/12 -
      (23*T[7, 11, 1])/11520 - (7*Lm*T[7, 11, 1])/24 + (7*T[7, 11, 2])/96 +
      (427*T[7, 14, 1])/3840 - (5*Lm*T[7, 14, 1])/48 + (5*T[7, 14, 2])/192 -
      (13*T[7, 15, 1])/48 - (73*T[7, 16, 0])/240 + (Lm*T[7, 16, 0])/12 -
      T[7, 16, 1]/48 - (3*T[8, 2, 0])/4 - (13*T[8, 4, 0])/32 -
      T[8, 6, 0]/48 + (79*T[8, 7, 0])/192 - T[8, 8, 0]/48 - T[8, 9, 0]/48 +
      (133*T[8, 10, 0])/1440 - (Lm*T[8, 10, 0])/6 + T[8, 10, 1]/24 +
      (2083*T[9, 3, 0])/5760 + (401*T[9, 4, 0])/640 + T[9, 5, 0]/16 -
      T[9, 6, 0]/32 - T[9, 7, 0]/24 + (31*T3L61[1])/144 - (25*T4LT2[2])/288 -
      T4LT4[2]/24 - T4LVB6[1]/2 + (19*T4LVB7[1])/48)

c["s", "OS", 3] = cf*nl^2*tf^2*(158489/1166400 - (2083*Lm)/19440 +
      (17*Lm^2)/648 - (1351*Pi^2)/1458000 + (Lm*Pi^2)/8100 +
      (Lm^2*Pi^2)/810 + (19*Pi^4)/24300 + (26*z2)/135 - (4*Lm*z2)/45 +
      z3/675 + (4*Lm*z3)/135) + cf*nh^2*tf^2*(-4740150959/5832000 +
      (7837*Lm)/97200 + (17*Lm^2)/648 - (28779431*ls2)/(27000*Sqrt[3]) +
      (12473*Lm*ls2)/(450*Sqrt[3]) - (63797*ls3)/(300*Sqrt[3]) -
      (599935*Pi^2)/11664 + (Lm^2*Pi^2)/810 - (63797*Pi^3)/(5400*Sqrt[3]) +
      (679777*Pi^4)/729000 - (32*z2)/675 + (8*Lm*z2)/45 +
      (4165493*z3)/16200 - (1256*Lm*z3)/135 + (63797*ls2*Log[3])/
       (300*Sqrt[3]) + (95743*T[6, 9, 0])/8100 - (55858*T[6, 10, 0])/2025) +
    (cf^2*nh*tf*(-27529889/194400 + (495983*ls2)/(1800*Sqrt[3]) -
       (32093*ls2^2)/900 + (9577*ls3)/(100*Sqrt[3]) + (538321*Pi^2)/194400 +
       (9577*Pi^3)/(1800*Sqrt[3]) - (78119*Pi^4)/486000 +
       (2841517*z3)/291600 - (9577*ls2*Log[3])/(100*Sqrt[3]) -
       (12473*T[5, 11, 0])/8100 - (7571*T[6, 9, 0])/16200 -
       (287*T[6, 10, 0])/2025 + (37*T[6, 11, 0])/90 -
       (22463*T[6, 12, 0])/8100))/ep + cf*nh*nl*tf^2*
     (-597412127/2916000 - (1289*Lm)/48600 + (17*Lm^2)/324 +
      (5264179*ls2)/(27000*Sqrt[3]) + (12473*Lm*ls2)/(450*Sqrt[3]) +
      (12473*ls3)/(150*Sqrt[3]) + (7822067*Pi^2)/4374000 + (Lm*Pi^2)/8100 +
      (Lm^2*Pi^2)/405 + (12473*Pi^3)/(2700*Sqrt[3]) - (120749*Pi^4)/218700 -
      (26*z2)/135 + (4*Lm*z2)/45 + (2774081*z3)/54675 - (1252*Lm*z3)/135 -
      (12473*ls2*Log[3])/(150*Sqrt[3]) - (5813*T[6, 13, 0])/6075 -
      (74*T[6, 14, 0])/45) + (ca*cf*nl*tf*(-89/360 - (Sqrt[3]*ls2)/5 -
       (3*ls2^2)/20 - (31*Pi^2)/3240 - (13*Pi^4)/5400 + (131*z3)/1620 +
       T[6, 13, 0]/45 - T[6, 14, 0]/30))/ep +
    (cf^2*nl*tf*(89/180 + (2*Sqrt[3]*ls2)/5 + (3*ls2^2)/10 + (31*Pi^2)/1620 +
       (13*Pi^4)/2700 - (131*z3)/810 - (2*T[6, 13, 0])/45 + T[6, 14, 0]/15))/
     ep + (ca*cf*nh*tf*(-12935329/115200 - (14119*ls2)/(320*Sqrt[3]) +
       (19*ls2^2)/4 - (4413*Sqrt[3]*ls3)/1600 - (130433*Pi^2)/103680 -
       (1471*Pi^3)/(3200*Sqrt[3]) + (19769*Pi^4)/648000 +
       (9032969*z3)/259200 - z5/2 + (4413*Sqrt[3]*ls2*Log[3])/1600 +
       (12527*T[6, 9, 0])/14400 - (1303*T[6, 10, 0])/400 -
       (101*T[6, 11, 0])/360 + (101*T[6, 12, 0])/120 + T[6, 13, 0]/20 -
       (3*T[6, 17, 0])/40 - T[7, 5, 0]/20 + T[7, 7, 0]/40 + T[7, 8, 0]/20))/
     ep + (ca^2*cf*(-943/960 - (Sqrt[3]*ls2)/10 + (3*ls2^2)/20 -
       (9*Sqrt[3]*ls3)/80 - (43*Pi^2)/960 - (Sqrt[3]*Pi^3)/160 -
       (37*Pi^4)/8640 + (127*z3)/270 + (9*Sqrt[3]*ls2*Log[3])/80 -
       T[6, 11, 0]/240 + T[6, 12, 0]/80 - T[6, 13, 0]/40 +
       (3*T[6, 14, 0])/80 + T[7, 10, 0]/80 - T[7, 11, 0]/80))/ep^2 +
    (cf^3*(13/480 - (2*Sqrt[3]*ls2)/5 + (3*ls2^2)/20 - (9*Sqrt[3]*ls3)/40 -
       (91*Pi^2)/4320 - (Sqrt[3]*Pi^3)/80 - (19*Pi^4)/5400 + (371*z3)/1080 +
       (9*Sqrt[3]*ls2*Log[3])/40 - T[6, 11, 0]/120 + T[6, 12, 0]/40 -
       T[6, 13, 0]/60 + T[6, 14, 0]/40 + T[7, 10, 0]/120 - T[7, 11, 0]/120))/
     ep^2 + (ca*cf^2*(1873/960 + (2*Sqrt[3]*ls2)/5 - (3*ls2^2)/8 +
       (27*Sqrt[3]*ls3)/80 + (173*Pi^2)/1728 + (3*Sqrt[3]*Pi^3)/160 +
       (223*Pi^4)/21600 - (89*z3)/80 - (27*Sqrt[3]*ls2*Log[3])/80 +
       T[6, 11, 0]/80 - (3*T[6, 12, 0])/80 + (7*T[6, 13, 0])/120 -
       (7*T[6, 14, 0])/80 - (7*T[7, 10, 0])/240 + (7*T[7, 11, 0])/240))/
     ep^2 + (cf^3*(-2713804273/24883200 - (2*c4)/45 - (13*Lm)/120 -
       (10633*ls2)/(160*Sqrt[3]) + (8*Sqrt[3]*Lm*ls2)/5 -
       (120359*ls2^2)/14400 - (3*Lm*ls2^2)/5 - (9119*ls3)/(4800*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/10 - (9*Sqrt[3]*ls4)/20 + (129726869*Pi^2)/
        18662400 + (91*Lm*Pi^2)/1080 - (Sqrt[3]*ls2*Pi^2)/40 -
       (9119*Pi^3)/(86400*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/20 +
       (1183369*Pi^4)/11664000 + (19*Lm*Pi^4)/1350 + (57306749*z3)/2332800 -
       (371*Lm*z3)/270 + (23*Pi*z3)/(20*Sqrt[3]) + (131*Pi^2*z3)/2160 -
       (2287*z5)/600 + (2*Pi^2*Log[2]^2)/45 - (4*z2*Log[2]^2)/15 +
       (9119*ls2*Log[3])/(4800*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/10 +
       (27*Sqrt[3]*ls3*Log[3])/40 + (3*Sqrt[3]*Pi^3*Log[3])/80 -
       (27*Sqrt[3]*ls2*Log[3]^2)/80 + (2*ls4[Pi/3])/(5*Sqrt[3]) -
       T[5, 8, 1]/80 + (443*T[5, 11, 0])/16200 + (5731*T[6, 9, 0])/8640 -
       (7837*T[6, 10, 0])/2160 - (17*T[6, 11, 0])/800 + (Lm*T[6, 11, 0])/30 -
       T[6, 11, 1]/120 + (233*T[6, 12, 0])/64800 - (Lm*T[6, 12, 0])/10 +
       T[6, 12, 1]/40 + (989*T[6, 13, 0])/1200 + (Lm*T[6, 13, 0])/15 -
       T[6, 13, 1]/60 - (667*T[6, 14, 0])/2400 - (Lm*T[6, 14, 0])/10 +
       T[6, 14, 1]/40 + T[6, 16, 1]/240 - (19*T[6, 17, 0])/20 +
       (2*T[6, 18, 0])/45 - (19*T[7, 5, 0])/30 + (19*T[7, 7, 0])/60 +
       (71*T[7, 8, 0])/120 - T[7, 9, 0]/30 - (31*T[7, 10, 0])/2400 -
       (Lm*T[7, 10, 0])/30 + T[7, 10, 1]/120 + (31*T[7, 11, 0])/2400 +
       (Lm*T[7, 11, 0])/30 - T[7, 11, 1]/120 + T[7, 14, 1]/48 +
       T[7, 16, 0]/60))/ep + (ca^2*cf*(-1105887053/49766400 + (943*Lm)/240 -
       (893351*ls2)/(23040*Sqrt[3]) + (2*Sqrt[3]*Lm*ls2)/5 -
       (799*ls2^2)/3200 - (3*Lm*ls2^2)/5 - (158563*ls3)/(19200*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/20 - (9*Sqrt[3]*ls4)/40 + (90205613*Pi^2)/
        37324800 + (43*Lm*Pi^2)/240 - (Sqrt[3]*ls2*Pi^2)/80 -
       (158563*Pi^3)/(345600*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/40 +
       (955769*Pi^4)/46656000 + (37*Lm*Pi^4)/2160 + (22545589*z3)/3110400 -
       (254*Lm*z3)/135 + (23*Pi*z3)/(40*Sqrt[3]) - (83*Pi^2*z3)/2160 -
       (4613*z5)/4800 + (158563*ls2*Log[3])/(19200*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/20 + (27*Sqrt[3]*ls3*Log[3])/80 +
       (3*Sqrt[3]*Pi^3*Log[3])/160 - (27*Sqrt[3]*ls2*Log[3]^2)/160 +
       ls4[Pi/3]/(5*Sqrt[3]) + (29*T[5, 8, 1])/960 - (263*T[5, 11, 0])/5760 +
       (108161*T[6, 9, 0])/518400 - (139751*T[6, 10, 0])/129600 -
       (57*T[6, 11, 0])/1600 + (Lm*T[6, 11, 0])/60 - T[6, 11, 1]/240 +
       (1579*T[6, 12, 0])/14400 - (Lm*T[6, 12, 0])/20 + T[6, 12, 1]/80 +
       (167*T[6, 13, 0])/800 + (Lm*T[6, 13, 0])/10 - T[6, 13, 1]/40 +
       (457*T[6, 14, 0])/4800 - (3*Lm*T[6, 14, 0])/20 + (3*T[6, 14, 1])/80 -
       (7*T[6, 17, 0])/20 + T[6, 18, 0]/90 - (19*T[7, 5, 0])/80 +
       (9*T[7, 7, 0])/80 + (53*T[7, 8, 0])/240 - T[7, 9, 0]/120 +
       (841*T[7, 10, 0])/14400 - (Lm*T[7, 10, 0])/20 + T[7, 10, 1]/80 -
       (841*T[7, 11, 0])/14400 + (Lm*T[7, 11, 0])/20 - T[7, 11, 1]/80 -
       T[7, 14, 1]/96 - T[8, 10, 0]/120))/ep +
    (ca*cf^2*(4925578379/49766400 + c4/45 - (1873*Lm)/240 +
       (1276139*ls2)/(11520*Sqrt[3]) - (8*Sqrt[3]*Lm*ls2)/5 +
       (134741*ls2^2)/28800 + (3*Lm*ls2^2)/2 + (27947*ls3)/(1600*Sqrt[3]) -
       (27*Sqrt[3]*Lm*ls3)/20 + (27*Sqrt[3]*ls4)/40 -
       (20675873*Pi^2)/2488320 - (173*Lm*Pi^2)/432 + (3*Sqrt[3]*ls2*Pi^2)/
        80 + (27947*Pi^3)/(28800*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/40 -
       (118841*Pi^4)/1296000 - (223*Lm*Pi^4)/5400 - (31235879*z3)/1166400 +
       (89*Lm*z3)/20 - (23*Sqrt[3]*Pi*z3)/40 + (67*Pi^2*z3)/1440 +
       (9187*z5)/2400 - (Pi^2*Log[2]^2)/45 + (2*z2*Log[2]^2)/15 -
       (27947*ls2*Log[3])/(1600*Sqrt[3]) + (27*Sqrt[3]*Lm*ls2*Log[3])/20 -
       (81*Sqrt[3]*ls3*Log[3])/80 - (9*Sqrt[3]*Pi^3*Log[3])/160 +
       (81*Sqrt[3]*ls2*Log[3]^2)/160 - (Sqrt[3]*ls4[Pi/3])/5 -
       (13*T[5, 8, 1])/240 + (10063*T[5, 11, 0])/129600 -
       (97063*T[6, 9, 0])/129600 + (128653*T[6, 10, 0])/32400 +
       (131*T[6, 11, 0])/1600 - (Lm*T[6, 11, 0])/20 + T[6, 11, 1]/80 -
       (5731*T[6, 12, 0])/25920 + (3*Lm*T[6, 12, 0])/20 -
       (3*T[6, 12, 1])/80 - (1991*T[6, 13, 0])/2400 - (7*Lm*T[6, 13, 0])/30 +
       (7*T[6, 13, 1])/120 - (247*T[6, 14, 0])/4800 + (7*Lm*T[6, 14, 0])/20 -
       (7*T[6, 14, 1])/80 - T[6, 16, 1]/480 + (47*T[6, 17, 0])/40 -
       (2*T[6, 18, 0])/45 + (19*T[7, 5, 0])/24 - (23*T[7, 7, 0])/60 -
       (59*T[7, 8, 0])/80 + T[7, 9, 0]/30 - (1589*T[7, 10, 0])/14400 +
       (7*Lm*T[7, 10, 0])/60 - (7*T[7, 10, 1])/240 + (1589*T[7, 11, 0])/
        14400 - (7*Lm*T[7, 11, 0])/60 + (7*T[7, 11, 1])/240 +
       T[7, 14, 1]/96 - T[7, 16, 0]/120 + T[8, 10, 0]/60))/ep +
    cf^2*nl*tf*(533819/1296000 - (32*a4)/45 + (32*c4)/2025 -
      (46615*Lm)/31104 + (603221*ls2)/(54000*Sqrt[3]) -
      (7591*Lm*ls2)/(1800*Sqrt[3]) + (467*ls2^2)/200 - (9*Lm*ls2^2)/10 +
      (1049*ls3)/(600*Sqrt[3]) + (4895143*Pi^2)/87480000 -
      (32983*Lm*Pi^2)/972000 + (1049*Pi^3)/(10800*Sqrt[3]) +
      (390877*Pi^4)/8748000 - (317*Lm*Pi^4)/16200 - (281*z2)/180 +
      (Lm*z2)/3 - (Pi^2*z2)/45 + (175609*z3)/273375 + (2471*Lm*z3)/8100 -
      (163*Pi^2*z3)/2430 - (1169*z5)/675 + (88*z2*Log[2])/45 -
      (8*Lm*z2*Log[2])/15 - (32*Pi^2*Log[2]^2)/2025 - (176*z2*Log[2]^2)/675 -
      (4*Log[2]^4)/135 - (1049*ls2*Log[3])/(600*Sqrt[3]) -
      (1441*T[6, 13, 0])/4860 + (8*Lm*T[6, 13, 0])/45 - (2*T[6, 13, 1])/45 +
      (77*T[6, 14, 0])/150 - (4*Lm*T[6, 14, 0])/15 + T[6, 14, 1]/15 -
      T3L61[1]/45) + cf^2*nh*tf*(-837553399916749/646652160000 - (32*a4)/45 +
      (43792*c4)/6075 + (440850769*Lm)/777600 + (375050429*Sqrt[3]*ls2)/
       880000 - (660961*Lm*ls2)/(600*Sqrt[3]) - (6212213*ls2^2)/54000 +
      (64321*Lm*ls2^2)/450 + (135455303*ls3)/(184800*Sqrt[3]) -
      (9577*Lm*ls3)/(25*Sqrt[3]) + (9577*ls4)/(50*Sqrt[3]) +
      (114169402387*Pi^2)/4618944000 - (1191667*Lm*Pi^2)/108000 +
      (9577*ls2*Pi^2)/(900*Sqrt[3]) + (135455303*Pi^3)/(3326400*Sqrt[3]) -
      (9577*Lm*Pi^3)/(450*Sqrt[3]) - (2756941991*Pi^4)/898128000 +
      (156163*Lm*Pi^4)/243000 + (559*z2)/270 + (Lm*z2)/3 + (2*Pi^2*z2)/45 +
      (500756896559*z3)/2020788000 - (1433219*Lm*z3)/36450 -
      (220271*Pi*z3)/(1350*Sqrt[3]) - (189757*Pi^2*z3)/145800 +
      (20995471*z5)/162000 - (64*z2*Log[2])/45 - (8*Lm*z2*Log[2])/15 -
      (43792*Pi^2*Log[2]^2)/6075 + (87944*z2*Log[2]^2)/2025 -
      (4*Log[2]^4)/135 - (135455303*ls2*Log[3])/(184800*Sqrt[3]) +
      (9577*Lm*ls2*Log[3])/(25*Sqrt[3]) - (9577*Sqrt[3]*ls3*Log[3])/100 -
      (9577*Pi^3*Log[3])/(600*Sqrt[3]) + (9577*Sqrt[3]*ls2*Log[3]^2)/200 -
      (38308*ls4[Pi/3])/(675*Sqrt[3]) - (128417*T[5, 8, 1])/32400 -
      (4697911*T[5, 11, 0])/972000 + (12473*Lm*T[5, 11, 0])/2025 -
      (12473*T[5, 11, 1])/8100 + (64171*T[6, 9, 0])/9720 +
      (7571*Lm*T[6, 9, 0])/4050 - (7571*T[6, 9, 1])/16200 -
      (416587*T[6, 10, 0])/24300 + (1148*Lm*T[6, 10, 0])/2025 -
      (287*T[6, 10, 1])/2025 - (284231*T[6, 11, 0])/48600 -
      (74*Lm*T[6, 11, 0])/45 + (37*T[6, 11, 1])/90 +
      (65468743*T[6, 12, 0])/7484400 + (22463*Lm*T[6, 12, 0])/2025 -
      (22463*T[6, 12, 1])/8100 + (20323*T[6, 13, 0])/14580 -
      (809*T[6, 14, 0])/90 + T[6, 16, 1]/360 - (7387*T[6, 17, 0])/4860 -
      (4626589*T[6, 18, 0])/1458000 + (101*T[7, 5, 0])/90 + T[7, 16, 0]/45 -
      T3L61[1]/45) + ca*cf*nl*tf*(-89946701/46656000 + (16*a4)/45 -
      (16*c4)/2025 + (670523*Lm)/388800 - (187*Lm^2)/1296 -
      (603221*ls2)/(108000*Sqrt[3]) + (7591*Lm*ls2)/(3600*Sqrt[3]) -
      (467*ls2^2)/400 + (9*Lm*ls2^2)/20 - (1049*ls3)/(1200*Sqrt[3]) -
      (4225111*Pi^2)/43740000 + (22049*Lm*Pi^2)/324000 -
      (11*Lm^2*Pi^2)/1620 - (1049*Pi^3)/(21600*Sqrt[3]) -
      (34279*Pi^4)/1749600 + (19*Lm*Pi^4)/2160 - (35*z2)/54 + (7*Lm*z2)/45 +
      (778907*z3)/8748000 - (634*Lm*z3)/2025 + (19*Pi^2*z3)/486 +
      (1663*z5)/2700 - (44*z2*Log[2])/45 + (4*Lm*z2*Log[2])/15 +
      (16*Pi^2*Log[2]^2)/2025 + (88*z2*Log[2]^2)/675 + (2*Log[2]^4)/135 +
      (1049*ls2*Log[3])/(1200*Sqrt[3]) + (1441*T[6, 13, 0])/9720 -
      (4*Lm*T[6, 13, 0])/45 + T[6, 13, 1]/45 - (77*T[6, 14, 0])/300 +
      (2*Lm*T[6, 14, 0])/15 - T[6, 14, 1]/30 + T3L61[1]/90) +
    ca*cf*nh*tf*(6271254483299/71850240000 + (16*a4)/45 - (22231*c4)/4050 +
      (13976977*Lm)/31104 - (187*Lm^2)/1296 + (882227*ls2)/
       (11880000*Sqrt[3]) + (3599*Lm*ls2)/(36*Sqrt[3]) + (46057*ls2^2)/3600 -
      (383*Lm*ls2^2)/20 - (4038313667*ls3)/(22176000*Sqrt[3]) +
      (4413*Sqrt[3]*Lm*ls3)/400 - (4413*Sqrt[3]*ls4)/800 -
      (71730151489*Pi^2)/9237888000 + (3280343*Lm*Pi^2)/648000 -
      (11*Lm^2*Pi^2)/1620 - (1471*ls2*Pi^2)/(1600*Sqrt[3]) -
      (4038313667*Pi^3)/(399168000*Sqrt[3]) + (1471*Lm*Pi^3)/(800*Sqrt[3]) +
      (2515518337*Pi^4)/1122660000 - (1244*Lm*Pi^4)/10125 + (449*z2)/90 -
      (26*Lm*z2)/45 - (2306888647603*z3)/32332608000 -
      (7369097*Lm*z3)/64800 + (33833*Pi*z3)/(2400*Sqrt[3]) +
      (34913*Pi^2*z3)/48600 - (z2*z3)/5 - (6346073*z5)/108000 + 2*Lm*z5 -
      (256*z2*Log[2])/45 + (4*Lm*z2*Log[2])/15 + (22231*Pi^2*Log[2]^2)/4050 -
      (22291*z2*Log[2]^2)/675 + (2*Log[2]^4)/135 + (4038313667*ls2*Log[3])/
       (22176000*Sqrt[3]) - (4413*Sqrt[3]*Lm*ls2*Log[3])/400 +
      (13239*Sqrt[3]*ls3*Log[3])/1600 + (1471*Sqrt[3]*Pi^3*Log[3])/3200 -
      (13239*Sqrt[3]*ls2*Log[3]^2)/3200 + (1471*ls4[Pi/3])/(300*Sqrt[3]) +
      (427*T[5, 8, 1])/1440 - (1362941*T[5, 11, 0])/648000 -
      (33253099*T[6, 9, 0])/7776000 - (12527*Lm*T[6, 9, 0])/3600 +
      (12527*T[6, 9, 1])/14400 + (4152887*T[6, 10, 0])/972000 +
      (1303*Lm*T[6, 10, 0])/100 - (1303*T[6, 10, 1])/400 +
      (222889*T[6, 11, 0])/64800 + (101*Lm*T[6, 11, 0])/90 -
      (101*T[6, 11, 1])/360 - (11058589*T[6, 12, 0])/3118500 -
      (101*Lm*T[6, 12, 0])/30 + (101*T[6, 12, 1])/120 -
      (802487*T[6, 13, 0])/145800 - (Lm*T[6, 13, 0])/5 + T[6, 13, 1]/20 +
      (2821*T[6, 14, 0])/360 + (37*T[6, 16, 1])/80 +
      (125009*T[6, 17, 0])/64800 + (3*Lm*T[6, 17, 0])/10 -
      (3*T[6, 17, 1])/40 - (3198901*T[6, 18, 0])/1458000 -
      (249*T[7, 5, 0])/400 + (Lm*T[7, 5, 0])/5 - T[7, 5, 1]/20 -
      (113*T[7, 7, 0])/2400 - (Lm*T[7, 7, 0])/10 + T[7, 7, 1]/40 +
      (59*T[7, 8, 0])/400 - (Lm*T[7, 8, 0])/5 + T[7, 8, 1]/20 -
      (109*T[7, 9, 0])/180 + (7*T[7, 12, 0])/48 - (20569*T[7, 13, 0])/18000 -
      T[7, 16, 0]/90 - T[8, 5, 0]/10 + T3L61[1]/90) +
    ca*cf^2*(59123266211327/16796160000 + (16*a4)/45 - (15768*a5)/25 -
      (3402449*c4)/60750 - (1646650253*Lm)/4147200 - (4*c4*Lm)/45 +
      (1873*Lm^2)/120 + (41804271461*ls2)/(25920000*Sqrt[3]) -
      (2134591*Lm*ls2)/(4800*Sqrt[3]) + (16*Sqrt[3]*Lm^2*ls2)/5 +
      (46201741*ls2^2)/864000 - (140681*Lm*ls2^2)/7200 - 3*Lm^2*ls2^2 +
      (251414207*ls3)/(1728000*Sqrt[3]) - (27947*Lm*ls3)/(400*Sqrt[3]) +
      (27*Sqrt[3]*Lm^2*ls3)/10 + (27947*ls4)/(800*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls4)/10 + (81*Sqrt[3]*ls5)/80 + (243*Sqrt[3]*ls5p)/160 -
      (81*Sqrt[3]*ls4p*Pi)/40 - (411874032707*Pi^2)/10497600000 +
      (515193277*Lm*Pi^2)/15552000 + (173*Lm^2*Pi^2)/216 +
      (27947*ls2*Pi^2)/(14400*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/20 +
      (63*Sqrt[3]*ls3*Pi^2)/80 + (251414207*Pi^3)/(31104000*Sqrt[3]) -
      (27947*Lm*Pi^3)/(7200*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/20 +
      (1025188912669*Pi^4)/83980800000 + (29779*Lm*Pi^4)/81000 +
      (223*Lm^2*Pi^4)/2700 + Pi^5/(15*Sqrt[3]) + (3697*Pi^6)/259200 -
      (131*z2)/72 - (11*Lm*z2)/12 - (Pi^2*z2)/45 - (111896771711*z3)/
       55987200 + (3151001*Lm*z3)/29160 - (89*Lm^2*z3)/10 -
      (3*Sqrt[3]*ls2*z3)/20 - (642781*Pi*z3)/(21600*Sqrt[3]) +
      (23*Sqrt[3]*Lm*Pi*z3)/10 - (6170837*Pi^2*z3)/2332800 -
      (67*Lm*Pi^2*z3)/360 + (19*z2*z3)/10 + (689*z3^2)/4320 +
      (430658923*z5)/810000 - (9187*Lm*z5)/600 - (15768*a4*Log[2])/125 +
      (657*c4*Log[2])/125 - (14757*Pi^4*Log[2])/2000 + (343*z2*Log[2])/180 +
      (22*Lm*z2*Log[2])/15 + (Pi^2*z2*Log[2])/15 + (3402449*Pi^2*Log[2]^2)/
       60750 + (4*Lm*Pi^2*Log[2]^2)/45 - (3388499*z2*Log[2]^2)/10125 -
      (8*Lm*z2*Log[2]^2)/15 - (219*Pi^2*Log[2]^3)/25 +
      (3942*z2*Log[2]^3)/125 + (2*Log[2]^4)/135 - (251414207*ls2*Log[3])/
       (1728000*Sqrt[3]) + (27947*Lm*ls2*Log[3])/(400*Sqrt[3]) -
      (27*Sqrt[3]*Lm^2*ls2*Log[3])/10 - (27947*Sqrt[3]*ls3*Log[3])/1600 +
      (81*Sqrt[3]*Lm*ls3*Log[3])/20 - (81*Sqrt[3]*ls4*Log[3])/40 -
      (9*Sqrt[3]*ls2*Pi^2*Log[3])/80 - (27947*Pi^3*Log[3])/(9600*Sqrt[3]) +
      (9*Sqrt[3]*Lm*Pi^3*Log[3])/40 + (69*Sqrt[3]*Pi*z3*Log[3])/40 +
      (27947*Sqrt[3]*ls2*Log[3]^2)/3200 - (81*Sqrt[3]*Lm*ls2*Log[3]^2)/40 +
      (243*Sqrt[3]*ls3*Log[3]^2)/160 + (27*Sqrt[3]*Pi^3*Log[3]^2)/320 -
      (81*Sqrt[3]*ls2*Log[3]^3)/160 - (27947*ls4[Pi/3])/(2700*Sqrt[3]) +
      (4*Sqrt[3]*Lm*ls4[Pi/3])/5 + (3*Sqrt[3]*Log[3]*ls4[Pi/3])/5 -
      (49*Sqrt[3]*ls5[Pi/3])/40 + (1558171*T[5, 8, 1])/1296000 +
      (13*Lm*T[5, 8, 1])/60 - (13*T[5, 8, 2])/240 - (14025517*T[5, 11, 0])/
       3888000 - (10063*Lm*T[5, 11, 0])/32400 + (10063*T[5, 11, 1])/129600 -
      (178572929*T[6, 9, 0])/14580000 + (97063*Lm*T[6, 9, 0])/32400 -
      (97063*T[6, 9, 1])/129600 + (1509471157*T[6, 10, 0])/29160000 -
      (128653*Lm*T[6, 10, 0])/8100 + (128653*T[6, 10, 1])/32400 -
      (5517707*T[6, 11, 0])/7776000 - (131*Lm*T[6, 11, 0])/400 +
      (Lm^2*T[6, 11, 0])/10 + (131*T[6, 11, 1])/1600 - (Lm*T[6, 11, 1])/20 +
      T[6, 11, 2]/80 + (101817101*T[6, 12, 0])/9720000 +
      (5731*Lm*T[6, 12, 0])/6480 - (3*Lm^2*T[6, 12, 0])/10 -
      (5731*T[6, 12, 1])/25920 + (3*Lm*T[6, 12, 1])/20 - (3*T[6, 12, 2])/80 -
      (399845287*T[6, 13, 0])/38880000 + (1991*Lm*T[6, 13, 0])/600 +
      (7*Lm^2*T[6, 13, 0])/15 - (1991*T[6, 13, 1])/2400 -
      (7*Lm*T[6, 13, 1])/30 + (7*T[6, 13, 2])/120 + (3303499*T[6, 14, 0])/
       1728000 + (247*Lm*T[6, 14, 0])/1200 - (7*Lm^2*T[6, 14, 0])/10 -
      (247*T[6, 14, 1])/4800 + (7*Lm*T[6, 14, 1])/20 - (7*T[6, 14, 2])/80 +
      (7*T[6, 15, 2])/240 - (41003*T[6, 16, 1])/144000 +
      (Lm*T[6, 16, 1])/120 - T[6, 16, 2]/480 + (9919559*T[6, 17, 0])/
       1296000 - (47*Lm*T[6, 17, 0])/10 + (47*T[6, 17, 1])/40 -
      (202495601*T[6, 18, 0])/38880000 + (8*Lm*T[6, 18, 0])/45 -
      (2*T[6, 18, 1])/45 + T[6, 19, 2]/48 + (32159*T[7, 5, 0])/7200 -
      (19*Lm*T[7, 5, 0])/6 + (19*T[7, 5, 1])/24 - (19*T[7, 6, 1])/120 -
      (3323*T[7, 7, 0])/2400 + (23*Lm*T[7, 7, 0])/15 - (23*T[7, 7, 1])/60 -
      (4269*T[7, 8, 0])/1600 + (59*Lm*T[7, 8, 0])/20 - (59*T[7, 8, 1])/80 +
      (413*T[7, 9, 0])/288 - (2*Lm*T[7, 9, 0])/15 + T[7, 9, 1]/30 +
      (45911*T[7, 10, 0])/72000 + (1589*Lm*T[7, 10, 0])/3600 -
      (7*Lm^2*T[7, 10, 0])/30 - (1589*T[7, 10, 1])/14400 +
      (7*Lm*T[7, 10, 1])/60 - (7*T[7, 10, 2])/240 - (64891*T[7, 11, 0])/
       72000 - (1589*Lm*T[7, 11, 0])/3600 + (7*Lm^2*T[7, 11, 0])/30 +
      (1589*T[7, 11, 1])/14400 - (7*Lm*T[7, 11, 1])/60 +
      (7*T[7, 11, 2])/240 + (2051*T[7, 14, 1])/28800 - (Lm*T[7, 14, 1])/24 +
      T[7, 14, 2]/96 + (7*T[7, 15, 1])/24 - (427*T[7, 16, 0])/1800 +
      (Lm*T[7, 16, 0])/30 - T[7, 16, 1]/120 + (23*T[8, 2, 0])/30 +
      (7*T[8, 4, 0])/16 - T[8, 6, 0]/120 - (59*T[8, 7, 0])/160 -
      T[8, 8, 0]/120 - T[8, 9, 0]/120 + (53*T[8, 10, 0])/480 -
      (Lm*T[8, 10, 0])/15 + T[8, 10, 1]/60 + (587*T[9, 3, 0])/2700 +
      (81*T[9, 4, 0])/200 + T[9, 5, 0]/40 - T[9, 6, 0]/80 - T[9, 7, 0]/60 +
      T3L61[1]/9 + (19*T4LT2[2])/144 - T4LT4[2]/60 + (17*T4LVB6[1])/30 -
      (3*T4LVB7[1])/8) + ca^2*cf*(-87441118259851/83980800000 - (44*a4)/45 +
      (4776*a5)/25 + (4553851*c4)/243000 + (1092082189*Lm)/12441600 -
      (397091*Lm^2)/51840 - (76341871679*ls2)/(172800000*Sqrt[3]) +
      (1496611*Lm*ls2)/(9600*Sqrt[3]) - (4*Sqrt[3]*Lm^2*ls2)/5 -
      (8259011*ls2^2)/432000 + (1129*Lm*ls2^2)/800 + (6*Lm^2*ls2^2)/5 -
      (218041787*ls3)/(5760000*Sqrt[3]) + (158563*Lm*ls3)/(4800*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/10 - (158563*ls4)/(9600*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/10 - (27*Sqrt[3]*ls5)/80 - (81*Sqrt[3]*ls5p)/160 +
      (27*Sqrt[3]*ls4p*Pi)/40 + (13035303997*Pi^2)/1036800000 -
      (454665829*Lm*Pi^2)/46656000 - (4523*Lm^2*Pi^2)/12960 -
      (158563*ls2*Pi^2)/(172800*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/20 -
      (21*Sqrt[3]*ls3*Pi^2)/80 - (218041787*Pi^3)/(103680000*Sqrt[3]) +
      (158563*Lm*Pi^3)/(86400*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/20 -
      (126030151573*Pi^4)/27993600000 - (929039*Lm*Pi^4)/11664000 -
      (37*Lm^2*Pi^4)/1080 - Pi^5/(45*Sqrt[3]) - (50297*Pi^6)/8164800 +
      (391*z2)/432 + (11*Lm*z2)/45 + (72862987591*z3)/116640000 -
      (4548401*Lm*z3)/155520 + (508*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/20 +
      (3646949*Pi*z3)/(259200*Sqrt[3]) - (23*Lm*Pi*z3)/(10*Sqrt[3]) +
      (127465*Pi^2*z3)/279936 + (83*Lm*Pi^2*z3)/540 - (51*z2*z3)/40 +
      (8801*z3^2)/77760 - (6428478569*z5)/38880000 + (4613*Lm*z5)/1200 +
      (4776*a4*Log[2])/125 - (199*c4*Log[2])/125 + (13397*Pi^4*Log[2])/6000 +
      (23*z2*Log[2])/9 - (11*Lm*z2*Log[2])/15 - (4553851*Pi^2*Log[2]^2)/
       243000 + (4534051*z2*Log[2]^2)/40500 + (199*Pi^2*Log[2]^3)/75 -
      (1194*z2*Log[2]^3)/125 - (11*Log[2]^4)/270 + (218041787*ls2*Log[3])/
       (5760000*Sqrt[3]) - (158563*Lm*ls2*Log[3])/(4800*Sqrt[3]) +
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/10 + (158563*ls3*Log[3])/(6400*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls3*Log[3])/20 + (27*Sqrt[3]*ls4*Log[3])/40 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/80 + (158563*Pi^3*Log[3])/
       (115200*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/40 -
      (23*Sqrt[3]*Pi*z3*Log[3])/40 - (158563*ls2*Log[3]^2)/(12800*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/40 - (81*Sqrt[3]*ls3*Log[3]^2)/160 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/320 + (27*Sqrt[3]*ls2*Log[3]^3)/160 +
      (158563*ls4[Pi/3])/(32400*Sqrt[3]) - (4*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(40*Sqrt[3]) -
      (486017*T[5, 8, 1])/2592000 - (29*Lm*T[5, 8, 1])/240 +
      (29*T[5, 8, 2])/960 + (1382389*T[5, 11, 0])/1728000 +
      (263*Lm*T[5, 11, 0])/1440 - (263*T[5, 11, 1])/5760 +
      (276564059*T[6, 9, 0])/77760000 - (108161*Lm*T[6, 9, 0])/129600 +
      (108161*T[6, 9, 1])/518400 - (571552813*T[6, 10, 0])/38880000 +
      (139751*Lm*T[6, 10, 0])/32400 - (139751*T[6, 10, 1])/129600 +
      (160501*T[6, 11, 0])/864000 + (57*Lm*T[6, 11, 0])/400 -
      (Lm^2*T[6, 11, 0])/30 - (57*T[6, 11, 1])/1600 + (Lm*T[6, 11, 1])/60 -
      T[6, 11, 2]/240 - (39469991*T[6, 12, 0])/12960000 -
      (1579*Lm*T[6, 12, 0])/3600 + (Lm^2*T[6, 12, 0])/10 +
      (1579*T[6, 12, 1])/14400 - (Lm*T[6, 12, 1])/20 + T[6, 12, 2]/80 +
      (35023139*T[6, 13, 0])/8640000 - (167*Lm*T[6, 13, 0])/200 -
      (Lm^2*T[6, 13, 0])/5 + (167*T[6, 13, 1])/800 + (Lm*T[6, 13, 1])/10 -
      T[6, 13, 2]/40 - (1198189*T[6, 14, 0])/345600 -
      (457*Lm*T[6, 14, 0])/1200 + (3*Lm^2*T[6, 14, 0])/10 +
      (457*T[6, 14, 1])/4800 - (3*Lm*T[6, 14, 1])/20 + (3*T[6, 14, 2])/80 -
      T[6, 15, 2]/80 + (31351*T[6, 16, 1])/648000 - (327029*T[6, 17, 0])/
       144000 + (7*Lm*T[6, 17, 0])/5 - (7*T[6, 17, 1])/20 +
      (23264447*T[6, 18, 0])/12960000 - (2*Lm*T[6, 18, 0])/45 +
      T[6, 18, 1]/90 - T[6, 19, 2]/80 - (39491*T[7, 5, 0])/28800 +
      (19*Lm*T[7, 5, 0])/20 - (19*T[7, 5, 1])/80 + (19*T[7, 6, 1])/480 +
      (1159*T[7, 7, 0])/2880 - (9*Lm*T[7, 7, 0])/20 + (9*T[7, 7, 1])/80 +
      (11287*T[7, 8, 0])/14400 - (53*Lm*T[7, 8, 0])/60 +
      (53*T[7, 8, 1])/240 - (2671*T[7, 9, 0])/7200 + (Lm*T[7, 9, 0])/30 -
      T[7, 9, 1]/120 - (1117643*T[7, 10, 0])/5184000 -
      (841*Lm*T[7, 10, 0])/3600 + (Lm^2*T[7, 10, 0])/10 +
      (841*T[7, 10, 1])/14400 - (Lm*T[7, 10, 1])/20 + T[7, 10, 2]/80 +
      (1556123*T[7, 11, 0])/5184000 + (841*Lm*T[7, 11, 0])/3600 -
      (Lm^2*T[7, 11, 0])/10 - (841*T[7, 11, 1])/14400 + (Lm*T[7, 11, 1])/20 -
      T[7, 11, 2]/80 - (219*T[7, 14, 1])/3200 + (Lm*T[7, 14, 1])/24 -
      T[7, 14, 2]/96 - (19*T[7, 15, 1])/240 + (19*T[7, 16, 0])/800 +
      (13*T[8, 2, 0])/120 - (7*T[8, 4, 0])/48 - (9*T[8, 7, 0])/160 +
      T[8, 9, 0]/240 - (473*T[8, 10, 0])/7200 + (Lm*T[8, 10, 0])/30 -
      T[8, 10, 1]/120 - (587*T[9, 3, 0])/8100 - (27*T[9, 4, 0])/200 -
      T[9, 5, 0]/120 + T[9, 6, 0]/240 + T[9, 7, 0]/240 - (11*T3L61[1])/360 -
      (19*T4LT2[2])/480 + (7*T4LT4[2])/1080 - (41*T4LVB6[1])/480 -
      T4LVB7[1]/20) + cf^3*(-209869028836139/73483200000 + (16*a4)/5 +
      (12432*a5)/25 + (750349*c4)/20250 + (2713804273*Lm)/6220800 +
      (8*c4*Lm)/45 + (13*Lm^2)/60 - (189017099573*ls2)/(129600000*Sqrt[3]) +
      (10633*Lm*ls2)/(40*Sqrt[3]) - (16*Sqrt[3]*Lm^2*ls2)/5 -
      (13165697*ls2^2)/432000 + (120359*Lm*ls2^2)/3600 + (6*Lm^2*ls2^2)/5 -
      (301472837*ls3)/(2160000*Sqrt[3]) + (9119*Lm*ls3)/(1200*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/5 - (9119*ls4)/(2400*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/5 - (27*Sqrt[3]*ls5)/40 - (81*Sqrt[3]*ls5p)/80 +
      (27*Sqrt[3]*ls4p*Pi)/20 + (650947806167*Pi^2)/20995200000 -
      (129726869*Lm*Pi^2)/4665600 - (91*Lm^2*Pi^2)/540 -
      (9119*ls2*Pi^2)/(43200*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/10 -
      (21*Sqrt[3]*ls3*Pi^2)/40 - (301472837*Pi^3)/(38880000*Sqrt[3]) +
      (9119*Lm*Pi^3)/(21600*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/10 -
      (267312106231*Pi^4)/41990400000 - (1183369*Lm*Pi^4)/2916000 -
      (19*Lm^2*Pi^4)/675 - (2*Pi^5)/(45*Sqrt[3]) - (89947*Pi^6)/8164800 +
      (1591*z2)/240 + (Pi^2*z2)/12 + (7277914248557*z3)/4898880000 -
      (57306749*Lm*z3)/583200 + (371*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/10 +
      (209737*Pi*z3)/(64800*Sqrt[3]) - (23*Lm*Pi*z3)/(5*Sqrt[3]) +
      (10835161*Pi^2*z3)/3499200 - (131*Lm*Pi^2*z3)/540 + (z2*z3)/10 +
      (473*z3^2)/2430 - (3840507883*z5)/9720000 + (2287*Lm*z5)/150 +
      (12432*a4*Log[2])/125 - (518*c4*Log[2])/125 + (17477*Pi^4*Log[2])/
       3000 - (421*z2*Log[2])/30 - (2*Pi^2*z2*Log[2])/15 -
      (750349*Pi^2*Log[2]^2)/20250 - (8*Lm*Pi^2*Log[2]^2)/45 +
      (747649*z2*Log[2]^2)/3375 + (16*Lm*z2*Log[2]^2)/15 +
      (518*Pi^2*Log[2]^3)/75 - (3108*z2*Log[2]^3)/125 + (2*Log[2]^4)/15 +
      (301472837*ls2*Log[3])/(2160000*Sqrt[3]) - (9119*Lm*ls2*Log[3])/
       (1200*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/5 +
      (9119*ls3*Log[3])/(1600*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/10 +
      (27*Sqrt[3]*ls4*Log[3])/20 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/40 +
      (9119*Pi^3*Log[3])/(28800*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/20 -
      (23*Sqrt[3]*Pi*z3*Log[3])/20 - (9119*ls2*Log[3]^2)/(3200*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/20 - (81*Sqrt[3]*ls3*Log[3]^2)/80 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/160 + (27*Sqrt[3]*ls2*Log[3]^3)/80 +
      (9119*ls4[Pi/3])/(8100*Sqrt[3]) - (8*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (2*Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(20*Sqrt[3]) -
      (536077*T[5, 8, 1])/324000 + (Lm*T[5, 8, 1])/20 - T[5, 8, 2]/80 +
      (15609533*T[5, 11, 0])/3888000 - (443*Lm*T[5, 11, 0])/4050 +
      (443*T[5, 11, 1])/16200 + (119778251*T[6, 9, 0])/11664000 -
      (5731*Lm*T[6, 9, 0])/2160 + (5731*T[6, 9, 1])/8640 -
      (10434271*T[6, 10, 0])/233280 + (7837*Lm*T[6, 10, 0])/540 -
      (7837*T[6, 10, 1])/2160 + (2628689*T[6, 11, 0])/3888000 +
      (17*Lm*T[6, 11, 0])/200 - (Lm^2*T[6, 11, 0])/15 -
      (17*T[6, 11, 1])/800 + (Lm*T[6, 11, 1])/30 - T[6, 11, 2]/120 -
      (85224229*T[6, 12, 0])/9720000 - (233*Lm*T[6, 12, 0])/16200 +
      (Lm^2*T[6, 12, 0])/5 + (233*T[6, 12, 1])/64800 - (Lm*T[6, 12, 1])/10 +
      T[6, 12, 2]/40 + (21159259*T[6, 13, 0])/4860000 -
      (989*Lm*T[6, 13, 0])/300 - (2*Lm^2*T[6, 13, 0])/15 +
      (989*T[6, 13, 1])/1200 + (Lm*T[6, 13, 1])/15 - T[6, 13, 2]/60 +
      (2892797*T[6, 14, 0])/288000 + (667*Lm*T[6, 14, 0])/600 +
      (Lm^2*T[6, 14, 0])/5 - (667*T[6, 14, 1])/2400 - (Lm*T[6, 14, 1])/10 +
      T[6, 14, 2]/40 + T[6, 15, 2]/120 + (243623*T[6, 16, 1])/648000 -
      (Lm*T[6, 16, 1])/60 + T[6, 16, 2]/240 - (4033037*T[6, 17, 0])/648000 +
      (19*Lm*T[6, 17, 0])/5 - (19*T[6, 17, 1])/20 + (62908919*T[6, 18, 0])/
       19440000 - (8*Lm*T[6, 18, 0])/45 + (2*T[6, 18, 1])/45 -
      (24827*T[7, 5, 0])/7200 + (38*Lm*T[7, 5, 0])/15 - (19*T[7, 5, 1])/30 +
      (19*T[7, 6, 1])/120 + (2087*T[7, 7, 0])/1800 - (19*Lm*T[7, 7, 0])/15 +
      (19*T[7, 7, 1])/60 + (15847*T[7, 8, 0])/7200 - (71*Lm*T[7, 8, 0])/30 +
      (71*T[7, 8, 1])/120 - (1661*T[7, 9, 0])/1200 + (2*Lm*T[7, 9, 0])/15 -
      T[7, 9, 1]/30 - (535153*T[7, 10, 0])/1296000 +
      (31*Lm*T[7, 10, 0])/600 + (Lm^2*T[7, 10, 0])/15 -
      (31*T[7, 10, 1])/2400 - (Lm*T[7, 10, 1])/30 + T[7, 10, 2]/120 +
      (779953*T[7, 11, 0])/1296000 - (31*Lm*T[7, 11, 0])/600 -
      (Lm^2*T[7, 11, 0])/15 + (31*T[7, 11, 1])/2400 + (Lm*T[7, 11, 1])/30 -
      T[7, 11, 2]/120 + (1891*T[7, 14, 1])/14400 - (Lm*T[7, 14, 1])/12 +
      T[7, 14, 2]/48 - (4*T[7, 15, 1])/15 + (683*T[7, 16, 0])/1800 -
      (Lm*T[7, 16, 0])/15 + T[7, 16, 1]/60 - (59*T[8, 2, 0])/30 -
      (7*T[8, 4, 0])/24 + T[8, 6, 0]/60 + (233*T[8, 7, 0])/240 +
      (151*T[8, 10, 0])/3600 - (587*T[9, 3, 0])/4050 - (27*T[9, 4, 0])/100 -
      T[9, 5, 0]/60 + T[9, 6, 0]/120 + T[9, 7, 0]/60 - T3L61[1]/10 -
      (19*T4LT2[2])/180 + T4LT4[2]/540 - (19*T4LVB6[1])/24 +
      (19*T4LVB7[1])/20)

c["s", "OS", 4] = cf*nl^2*tf^2*(4379429/48988800 - (7759*Lm)/116640 +
      (31*Lm^2)/1944 - (184589*Pi^2)/142884000 + (137*Lm*Pi^2)/113400 +
      (Lm^2*Pi^2)/1620 + (19*Pi^4)/48600 + (13*z2)/90 - (Lm*z2)/15 +
      (137*z3)/9450 + (2*Lm*z3)/135) + cf*nh^2*tf^2*
     (-729744243191/571536000 - (1179673*Lm)/4082400 + (31*Lm^2)/1944 -
      (130414497163*ls2)/(71442000*Sqrt[3]) + (5363167*Lm*ls2)/
       (170100*Sqrt[3]) - (177951*Sqrt[3]*ls3)/1400 - (4735735*Pi^2)/54432 +
      (Lm^2*Pi^2)/1620 - (59317*Pi^3)/(2800*Sqrt[3]) +
      (1703791*Pi^4)/1134000 - (8*z2)/225 + (2*Lm*z2)/15 +
      (92467751*z3)/226800 - (4124*Lm*z3)/405 + (177951*Sqrt[3]*ls2*Log[3])/
       1400 + (745607*T[6, 9, 0])/37800 - (70957*T[6, 10, 0])/1575) +
    (cf^2*nh*tf*(-15293156521/73483200 + (78089369*ls2)/(226800*Sqrt[3]) -
       (14287747*ls2^2)/340200 + (6982957*ls3)/(56700*Sqrt[3]) +
       (591775427*Pi^2)/220449600 + (6982957*Pi^3)/(1020600*Sqrt[3]) -
       (91288583*Pi^4)/551124000 + (1996088753*z3)/110224800 -
       (6982957*ls2*Log[3])/(56700*Sqrt[3]) - (5363167*T[5, 11, 0])/3061800 -
       (259331*T[6, 9, 0])/680400 - (69257*T[6, 10, 0])/85050 +
       (311*T[6, 11, 0])/540 - (10653277*T[6, 12, 0])/3061800))/ep +
    cf*nh*nl*tf^2*(-604368800047/2571912000 - (241873*Lm)/680400 +
      (31*Lm^2)/972 + (14754222407*ls2)/(71442000*Sqrt[3]) +
      (5363167*Lm*ls2)/(170100*Sqrt[3]) + (5363167*ls3)/(56700*Sqrt[3]) +
      (21662698831*Pi^2)/11573604000 + (137*Lm*Pi^2)/113400 +
      (Lm^2*Pi^2)/810 + (5363167*Pi^3)/(1020600*Sqrt[3]) -
      (53737081*Pi^4)/82668600 - (13*z2)/90 + (Lm*z2)/15 +
      (1216205119*z3)/20667150 - (4118*Lm*z3)/405 - (5363167*ls2*Log[3])/
       (56700*Sqrt[3]) - (1836427*T[6, 13, 0])/2296350 -
      (311*T[6, 14, 0])/135) + (ca*cf*nl*tf*(-89/720 - (Sqrt[3]*ls2)/10 -
       (3*ls2^2)/40 - (31*Pi^2)/6480 - (13*Pi^4)/10800 + (131*z3)/3240 +
       T[6, 13, 0]/90 - T[6, 14, 0]/60))/ep +
    (cf^2*nl*tf*(89/360 + (Sqrt[3]*ls2)/5 + (3*ls2^2)/20 + (31*Pi^2)/3240 +
       (13*Pi^4)/5400 - (131*z3)/1620 - T[6, 13, 0]/45 + T[6, 14, 0]/30))/
     ep + (ca*cf*nh*tf*(-424944713/6220800 - (1261801*ls2)/(17280*Sqrt[3]) +
       (121*ls2^2)/20 - (644311*ls3)/(28800*Sqrt[3]) -
       (957683*Pi^2)/1119744 - (644311*Pi^3)/(518400*Sqrt[3]) +
       (276163*Pi^4)/34992000 + (135618481*z3)/4665600 - (5*z5)/12 +
       (644311*ls2*Log[3])/(28800*Sqrt[3]) + (565829*T[6, 9, 0])/777600 -
       (518039*T[6, 10, 0])/194400 - (73*T[6, 11, 0])/180 +
       (73*T[6, 12, 0])/60 + T[6, 13, 0]/24 - T[6, 17, 0]/16 -
       T[7, 5, 0]/24 + T[7, 7, 0]/48 + T[7, 8, 0]/24))/ep +
    (ca^2*cf*(-943/1920 - (Sqrt[3]*ls2)/20 + (3*ls2^2)/40 -
       (9*Sqrt[3]*ls3)/160 - (43*Pi^2)/1920 - (Sqrt[3]*Pi^3)/320 -
       (37*Pi^4)/17280 + (127*z3)/540 + (9*Sqrt[3]*ls2*Log[3])/160 -
       T[6, 11, 0]/480 + T[6, 12, 0]/160 - T[6, 13, 0]/80 +
       (3*T[6, 14, 0])/160 + T[7, 10, 0]/160 - T[7, 11, 0]/160))/ep^2 +
    (cf^3*(13/960 - (Sqrt[3]*ls2)/5 + (3*ls2^2)/40 - (9*Sqrt[3]*ls3)/80 -
       (91*Pi^2)/8640 - (Sqrt[3]*Pi^3)/160 - (19*Pi^4)/10800 +
       (371*z3)/2160 + (9*Sqrt[3]*ls2*Log[3])/80 - T[6, 11, 0]/240 +
       T[6, 12, 0]/80 - T[6, 13, 0]/120 + T[6, 14, 0]/80 + T[7, 10, 0]/240 -
       T[7, 11, 0]/240))/ep^2 + (ca*cf^2*(1873/1920 + (Sqrt[3]*ls2)/5 -
       (3*ls2^2)/16 + (27*Sqrt[3]*ls3)/160 + (173*Pi^2)/3456 +
       (3*Sqrt[3]*Pi^3)/320 + (223*Pi^4)/43200 - (89*z3)/160 -
       (27*Sqrt[3]*ls2*Log[3])/160 + T[6, 11, 0]/160 - (3*T[6, 12, 0])/160 +
       (7*T[6, 13, 0])/240 - (7*T[6, 14, 0])/160 - (7*T[7, 10, 0])/480 +
       (7*T[7, 11, 0])/480))/ep^2 +
    (cf^3*(82442081639/1881169920 - c4/45 - (13*Lm)/240 -
       (107027693*ls2)/(1814400*Sqrt[3]) + (4*Sqrt[3]*Lm*ls2)/5 +
       (1466531*ls2^2)/194400 - (3*Lm*ls2^2)/10 - (25172687*ls3)/
        (907200*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/20 - (9*Sqrt[3]*ls4)/40 -
       (24153437771*Pi^2)/7054387200 + (91*Lm*Pi^2)/2160 -
       (Sqrt[3]*ls2*Pi^2)/80 - (25172687*Pi^3)/(16329600*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/40 - (1398142993*Pi^4)/17635968000 +
       (19*Lm*Pi^4)/2700 - (479453753*z3)/881798400 - (371*Lm*z3)/540 +
       (23*Pi*z3)/(40*Sqrt[3]) + (131*Pi^2*z3)/4320 + (1371*z5)/400 +
       (Pi^2*Log[2]^2)/45 - (2*z2*Log[2]^2)/15 + (25172687*ls2*Log[3])/
        (907200*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/20 +
       (27*Sqrt[3]*ls3*Log[3])/80 + (3*Sqrt[3]*Pi^3*Log[3])/160 -
       (27*Sqrt[3]*ls2*Log[3]^2)/160 + ls4[Pi/3]/(5*Sqrt[3]) -
       T[5, 8, 1]/160 + (2964539*T[5, 11, 0])/12247200 +
       (37*T[6, 9, 0])/226800 + (77731*T[6, 10, 0])/113400 -
       (2259*T[6, 11, 0])/11200 + (Lm*T[6, 11, 0])/60 - T[6, 11, 1]/240 +
       (19678747*T[6, 12, 0])/24494400 - (Lm*T[6, 12, 0])/20 +
       T[6, 12, 1]/80 - (2999*T[6, 13, 0])/33600 + (Lm*T[6, 13, 0])/30 -
       T[6, 13, 1]/120 - (12563*T[6, 14, 0])/67200 - (Lm*T[6, 14, 0])/20 +
       T[6, 14, 1]/80 + T[6, 16, 1]/480 + (13*T[6, 17, 0])/40 +
       T[6, 18, 0]/45 + (13*T[7, 5, 0])/60 - (13*T[7, 7, 0])/120 -
       (19*T[7, 8, 0])/80 - T[7, 9, 0]/60 - (1363*T[7, 10, 0])/201600 -
       (Lm*T[7, 10, 0])/60 + T[7, 10, 1]/240 + (1363*T[7, 11, 0])/201600 +
       (Lm*T[7, 11, 0])/60 - T[7, 11, 1]/240 + T[7, 14, 1]/96 +
       T[7, 16, 0]/120))/ep + (ca^2*cf*(-12453457811/696729600 +
       (943*Lm)/480 - (1552249*ls2)/(230400*Sqrt[3]) + (Sqrt[3]*Lm*ls2)/5 +
       (1891*ls2^2)/896 - (3*Lm*ls2^2)/10 - (142747*ls3)/(26880*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/40 - (9*Sqrt[3]*ls4)/80 - (166837631*Pi^2)/
        104509440 + (43*Lm*Pi^2)/480 - (Sqrt[3]*ls2*Pi^2)/160 -
       (142747*Pi^3)/(483840*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/80 -
       (10030319*Pi^4)/186624000 + (37*Lm*Pi^4)/4320 + (5826349*z3)/680400 -
       (127*Lm*z3)/135 + (23*Pi*z3)/(80*Sqrt[3]) - (83*Pi^2*z3)/4320 +
       (14587*z5)/9600 + (142747*ls2*Log[3])/(26880*Sqrt[3]) -
       (9*Sqrt[3]*Lm*ls2*Log[3])/40 + (27*Sqrt[3]*ls3*Log[3])/160 +
       (3*Sqrt[3]*Pi^3*Log[3])/320 - (27*Sqrt[3]*ls2*Log[3]^2)/320 +
       ls4[Pi/3]/(10*Sqrt[3]) + (29*T[5, 8, 1])/1920 -
       (263*T[5, 11, 0])/11520 + (62437*T[6, 9, 0])/518400 -
       (42277*T[6, 10, 0])/129600 - (19211*T[6, 11, 0])/201600 +
       (Lm*T[6, 11, 0])/120 - T[6, 11, 1]/480 + (57913*T[6, 12, 0])/201600 -
       (Lm*T[6, 12, 0])/40 + T[6, 12, 1]/160 - (19973*T[6, 13, 0])/201600 +
       (Lm*T[6, 13, 0])/20 - T[6, 13, 1]/80 + (7093*T[6, 14, 0])/134400 -
       (3*Lm*T[6, 14, 0])/40 + (3*T[6, 14, 1])/160 + T[6, 17, 0]/8 +
       T[6, 18, 0]/180 + (13*T[7, 5, 0])/160 - (7*T[7, 7, 0])/160 -
       (43*T[7, 8, 0])/480 - T[7, 9, 0]/240 + (19133*T[7, 10, 0])/403200 -
       (Lm*T[7, 10, 0])/40 + T[7, 10, 1]/160 - (19133*T[7, 11, 0])/403200 +
       (Lm*T[7, 11, 0])/40 - T[7, 11, 1]/160 - T[7, 14, 1]/192 -
       T[8, 10, 0]/240))/ep + (ca*cf^2*(260276313599/18811699200 + c4/90 -
       (1873*Lm)/480 + (311847073*ls2)/(7257600*Sqrt[3]) -
       (4*Sqrt[3]*Lm*ls2)/5 - (10876771*ls2^2)/1360800 + (3*Lm*ls2^2)/4 +
       (1587269*ls3)/(64800*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3)/40 +
       (27*Sqrt[3]*ls4)/80 + (69199598141*Pi^2)/14108774400 -
       (173*Lm*Pi^2)/864 + (3*Sqrt[3]*ls2*Pi^2)/160 +
       (1587269*Pi^3)/(1166400*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/80 +
       (207584143*Pi^4)/1410877440 - (223*Lm*Pi^4)/10800 -
       (4246334209*z3)/251942400 + (89*Lm*z3)/40 - (23*Sqrt[3]*Pi*z3)/80 +
       (67*Pi^2*z3)/2880 - (22813*z5)/4800 - (Pi^2*Log[2]^2)/90 +
       (z2*Log[2]^2)/15 - (1587269*ls2*Log[3])/(64800*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls2*Log[3])/40 - (81*Sqrt[3]*ls3*Log[3])/160 -
       (9*Sqrt[3]*Pi^3*Log[3])/320 + (81*Sqrt[3]*ls2*Log[3]^2)/320 -
       (Sqrt[3]*ls4[Pi/3])/10 - (13*T[5, 8, 1])/480 - (3692263*T[5, 11, 0])/
        48988800 - (437207*T[6, 9, 0])/1814400 + (140477*T[6, 10, 0])/
        453600 + (58753*T[6, 11, 0])/201600 - (Lm*T[6, 11, 0])/40 +
       T[6, 11, 1]/160 - (9564893*T[6, 12, 0])/9797760 +
       (3*Lm*T[6, 12, 0])/40 - (3*T[6, 12, 1])/160 + (48943*T[6, 13, 0])/
        201600 - (7*Lm*T[6, 13, 0])/60 + (7*T[6, 13, 1])/240 -
       (541*T[6, 14, 0])/44800 + (7*Lm*T[6, 14, 0])/40 -
       (7*T[6, 14, 1])/160 - T[6, 16, 1]/960 - (33*T[6, 17, 0])/80 -
       T[6, 18, 0]/45 - (13*T[7, 5, 0])/48 + (17*T[7, 7, 0])/120 +
       (143*T[7, 8, 0])/480 + T[7, 9, 0]/60 - (12301*T[7, 10, 0])/134400 +
       (7*Lm*T[7, 10, 0])/120 - (7*T[7, 10, 1])/480 +
       (12301*T[7, 11, 0])/134400 - (7*Lm*T[7, 11, 0])/120 +
       (7*T[7, 11, 1])/480 + T[7, 14, 1]/192 - T[7, 16, 0]/240 +
       T[8, 10, 0]/120))/ep + cf^2*nl*tf*(633850452787/20575296000 -
      (8*a4)/15 - (64*c4)/525 - (11037773*Lm)/16329600 -
      (11013635909*ls2)/(571536000*Sqrt[3]) - (528973*Lm*ls2)/
       (85050*Sqrt[3]) + (331*ls2^2)/200 - (9*Lm*ls2^2)/20 -
      (324853*ls3)/(28350*Sqrt[3]) - (486816835313*Pi^2)/3240609120000 -
      (848417*Lm*Pi^2)/47628000 - (324853*Pi^3)/(510300*Sqrt[3]) +
      (17980493*Pi^4)/132269760 - (317*Lm*Pi^4)/32400 - (449*z2)/360 +
      (Lm*z2)/4 - (Pi^2*z2)/60 - (116068111171*z3)/11573604000 +
      (21991*Lm*z3)/14175 - (163*Pi^2*z3)/4860 - (1169*z5)/1350 +
      (22*z2*Log[2])/15 - (2*Lm*z2*Log[2])/5 + (64*Pi^2*Log[2]^2)/525 -
      (524*z2*Log[2]^2)/525 - Log[2]^4/45 + (324853*ls2*Log[3])/
       (28350*Sqrt[3]) - (23489*T[6, 13, 0])/459270 + (4*Lm*T[6, 13, 0])/45 -
      T[6, 13, 1]/45 + (511*T[6, 14, 0])/900 - (2*Lm*T[6, 14, 0])/15 +
      T[6, 14, 1]/30 - T3L61[1]/90) + cf^2*nh*tf*
     (-10686290352899028653/5560885249920000 - (8*a4)/15 +
      (1396736*c4)/127575 + (122391245651*Lm)/146966400 +
      (11522857032036169*ls2)/(5721075360000*Sqrt[3]) -
      (234917813*Lm*ls2)/(170100*Sqrt[3]) - (93975586*ls2^2)/637875 +
      (28601009*Lm*ls2^2)/170100 + (617524735339*ls3)/(567567000*Sqrt[3]) -
      (6982957*Lm*ls3)/(14175*Sqrt[3]) + (6982957*ls4)/(28350*Sqrt[3]) +
      (483246898235389*Pi^2)/8826801984000 - (41345354867*Lm*Pi^2)/
       3857868000 + (6982957*ls2*Pi^2)/(510300*Sqrt[3]) +
      (617524735339*Pi^3)/(10216206000*Sqrt[3]) - (6982957*Lm*Pi^3)/
       (255150*Sqrt[3]) - (23369600825477*Pi^4)/4413400992000 +
      (182534641*Lm*Pi^4)/275562000 + (307*z2)/180 + (Lm*z2)/4 +
      (Pi^2*z2)/30 + (1583946513336107*z3)/3310050744000 -
      (1962251489*Lm*z3)/27556200 - (160608011*Pi*z3)/(765450*Sqrt[3]) -
      (264604649*Pi^2*z3)/165337200 + (27304840547*z5)/183708000 -
      (16*z2*Log[2])/15 - (2*Lm*z2*Log[2])/5 - (1396736*Pi^2*Log[2]^2)/
       127575 + (2799142*z2*Log[2]^2)/42525 - Log[2]^4/45 -
      (617524735339*ls2*Log[3])/(567567000*Sqrt[3]) +
      (6982957*Lm*ls2*Log[3])/(14175*Sqrt[3]) - (6982957*ls3*Log[3])/
       (18900*Sqrt[3]) - (6982957*Pi^3*Log[3])/(340200*Sqrt[3]) +
      (6982957*ls2*Log[3]^2)/(37800*Sqrt[3]) - (27931828*ls4[Pi/3])/
       (382725*Sqrt[3]) - (57244543*T[5, 8, 1])/12247200 -
      (2095431409*T[5, 11, 0])/367416000 + (5363167*Lm*T[5, 11, 0])/765450 -
      (5363167*T[5, 11, 1])/3061800 + (4089625*T[6, 9, 0])/2571912 +
      (259331*Lm*T[6, 9, 0])/170100 - (259331*T[6, 9, 1])/680400 -
      (957583951*T[6, 10, 0])/64297800 + (138514*Lm*T[6, 10, 0])/42525 -
      (69257*T[6, 10, 1])/85050 - (103669369*T[6, 11, 0])/18370800 -
      (311*Lm*T[6, 11, 0])/135 + (311*T[6, 11, 1])/540 +
      (559376783323*T[6, 12, 0])/36778341600 + (10653277*Lm*T[6, 12, 0])/
       765450 - (10653277*T[6, 12, 1])/3061800 + (82772131*T[6, 13, 0])/
       18370800 - (571*T[6, 14, 0])/27 + (11*T[6, 16, 1])/720 -
      (5845*T[6, 17, 0])/2916 - (244532881*T[6, 18, 0])/71442000 +
      (29*T[7, 5, 0])/20 + T[7, 16, 0]/90 - T3L61[1]/90) +
    ca*cf*nl*tf*(-272988346243/16460236800 + (4*a4)/15 + (32*c4)/525 +
      (7999513*Lm)/8164800 - (341*Lm^2)/3888 + (11013635909*ls2)/
       (1143072000*Sqrt[3]) + (528973*Lm*ls2)/(170100*Sqrt[3]) -
      (331*ls2^2)/400 + (9*Lm*ls2^2)/40 + (324853*ls3)/(56700*Sqrt[3]) +
      (29707837*Pi^2)/661348800 + (721*Lm*Pi^2)/21600 - (11*Lm^2*Pi^2)/3240 +
      (324853*Pi^3)/(1020600*Sqrt[3]) - (433554029*Pi^4)/6613488000 +
      (19*Lm*Pi^4)/4320 - (35*z2)/72 + (7*Lm*z2)/60 +
      (59845787891*z3)/11573604000 - (97243*Lm*z3)/113400 +
      (19*Pi^2*z3)/972 + (1663*z5)/5400 - (11*z2*Log[2])/15 +
      (Lm*z2*Log[2])/5 - (32*Pi^2*Log[2]^2)/525 + (262*z2*Log[2]^2)/525 +
      Log[2]^4/90 - (324853*ls2*Log[3])/(56700*Sqrt[3]) +
      (23489*T[6, 13, 0])/918540 - (2*Lm*T[6, 13, 0])/45 + T[6, 13, 1]/90 -
      (511*T[6, 14, 0])/1800 + (Lm*T[6, 14, 0])/15 - T[6, 14, 1]/60 +
      T3L61[1]/180) + ca*cf*nh*tf*(6047403636545933/22417274880000 +
      (4*a4)/15 - (3919633*c4)/510300 + (426650821*Lm)/1555200 -
      (341*Lm^2)/3888 - (27394813505009*ls2)/(116756640000*Sqrt[3]) +
      (56415293*Lm*ls2)/(272160*Sqrt[3]) + (2247277489*ls2^2)/136080000 -
      (971*Lm*ls2^2)/40 - (1693563309511*ls3)/(5189184000*Sqrt[3]) +
      (644311*Lm*ls3)/(7200*Sqrt[3]) - (644311*ls4)/(14400*Sqrt[3]) -
      (23792323885697201*Pi^2)/1059216238080000 + (168455069*Lm*Pi^2)/
       48988800 - (11*Lm^2*Pi^2)/3240 - (644311*ls2*Pi^2)/(259200*Sqrt[3]) -
      (1693563309511*Pi^3)/(93405312000*Sqrt[3]) + (644311*Lm*Pi^3)/
       (129600*Sqrt[3]) + (332101164132691*Pi^4)/94572878400000 -
      (8744*Lm*Pi^4)/273375 + (449*z2)/120 - (13*Lm*z2)/30 -
      (6955865360733649*z3)/37829151360000 - (726043183*Lm*z3)/8164800 +
      (14819153*Pi*z3)/(388800*Sqrt[3]) + (4534427*Pi^2*z3)/5248800 -
      (3*z2*z3)/20 - (180347263*z5)/2916000 + (5*Lm*z5)/3 -
      (64*z2*Log[2])/15 + (Lm*z2*Log[2])/5 + (3919633*Pi^2*Log[2]^2)/510300 -
      (3925303*z2*Log[2]^2)/85050 + Log[2]^4/90 + (1693563309511*ls2*Log[3])/
       (5189184000*Sqrt[3]) - (644311*Lm*ls2*Log[3])/(7200*Sqrt[3]) +
      (644311*ls3*Log[3])/(9600*Sqrt[3]) + (644311*Pi^3*Log[3])/
       (172800*Sqrt[3]) - (644311*ls2*Log[3]^2)/(19200*Sqrt[3]) +
      (644311*ls4[Pi/3])/(48600*Sqrt[3]) + (479*T[5, 8, 1])/1080 -
      (117822259*T[5, 11, 0])/61236000 - (16655581*T[6, 9, 0])/13063680 -
      (565829*Lm*T[6, 9, 0])/194400 + (565829*T[6, 9, 1])/777600 +
      (6264379*T[6, 10, 0])/8164800 + (518039*Lm*T[6, 10, 0])/48600 -
      (518039*T[6, 10, 1])/194400 + (241451*T[6, 11, 0])/64800 +
      (73*Lm*T[6, 11, 0])/45 - (73*T[6, 11, 1])/180 -
      (67069461917*T[6, 12, 0])/8756748000 - (73*Lm*T[6, 12, 0])/15 +
      (73*T[6, 12, 1])/60 - (261519371*T[6, 13, 0])/36741600 -
      (Lm*T[6, 13, 0])/6 + T[6, 13, 1]/24 + (447*T[6, 14, 0])/32 +
      (247*T[6, 16, 1])/540 + (2505299*T[6, 17, 0])/1166400 +
      (Lm*T[6, 17, 0])/4 - T[6, 17, 1]/16 - (73881413*T[6, 18, 0])/34992000 -
      (1139*T[7, 5, 0])/1440 + (Lm*T[7, 5, 0])/6 - T[7, 5, 1]/24 -
      (73*T[7, 7, 0])/2880 - (Lm*T[7, 7, 0])/12 + T[7, 7, 1]/48 +
      (283*T[7, 8, 0])/1440 - (Lm*T[7, 8, 0])/6 + T[7, 8, 1]/24 -
      (221*T[7, 9, 0])/360 + (101*T[7, 12, 0])/720 -
      (1245529*T[7, 13, 0])/1080000 - T[7, 16, 0]/180 - T[8, 5, 0]/12 +
      T3L61[1]/180) + cf^3*(3061900536416138257/3910952263680000 +
      (12*a4)/5 - (246497*a5)/1575 - (29595491*c4)/3175200 -
      (82442081639*Lm)/470292480 + (4*c4*Lm)/45 + (13*Lm^2)/120 +
      (5714701099210027*ls2)/(14082647040000*Sqrt[3]) +
      (107027693*Lm*ls2)/(453600*Sqrt[3]) - (8*Sqrt[3]*Lm^2*ls2)/5 -
      (921414889*ls2^2)/71442000 - (1466531*Lm*ls2^2)/48600 +
      (3*Lm^2*ls2^2)/5 - (7545099670067*ls3)/(195592320000*Sqrt[3]) +
      (25172687*Lm*ls3)/(226800*Sqrt[3]) - (9*Sqrt[3]*Lm^2*ls3)/10 -
      (25172687*ls4)/(453600*Sqrt[3]) + (9*Sqrt[3]*Lm*ls4)/10 -
      (27*Sqrt[3]*ls5)/80 - (81*Sqrt[3]*ls5p)/160 + (27*Sqrt[3]*ls4p*Pi)/40 -
      (96996301144679011*Pi^2)/39924304358400000 + (24153437771*Lm*Pi^2)/
       1763596800 - (91*Lm^2*Pi^2)/1080 - (25172687*ls2*Pi^2)/
       (8164800*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/20 -
      (21*Sqrt[3]*ls3*Pi^2)/80 - (7545099670067*Pi^3)/
       (3520661760000*Sqrt[3]) + (25172687*Lm*Pi^3)/(4082400*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/20 - (273646427214091*Pi^4)/271593907200000 +
      (1398142993*Lm*Pi^4)/4408992000 - (19*Lm^2*Pi^4)/1350 -
      Pi^5/(45*Sqrt[3]) - (16141*Pi^6)/2332800 + (631*z2)/120 +
      (Pi^2*z2)/16 - (86670646571136827*z3)/285173602560000 +
      (479453753*Lm*z3)/220449600 + (371*Lm^2*z3)/270 + (Sqrt[3]*ls2*z3)/20 +
      (578971801*Pi*z3)/(12247200*Sqrt[3]) - (23*Lm*Pi*z3)/(10*Sqrt[3]) +
      (17367070541*Pi^2*z3)/37035532800 - (131*Lm*Pi^2*z3)/1080 +
      (3*z2*z3)/40 - (103*z3^2)/4860 + (21493460211341*z5)/205752960000 -
      (1371*Lm*z5)/100 - (246497*a4*Log[2])/7875 + (246497*c4*Log[2])/
       189000 - (17071141*Pi^4*Log[2])/9072000 - (659*z2*Log[2])/60 -
      (Pi^2*z2*Log[2])/10 + (29595491*Pi^2*Log[2]^2)/3175200 -
      (4*Lm*Pi^2*Log[2]^2)/45 - (29913011*z2*Log[2]^2)/529200 +
      (8*Lm*z2*Log[2]^2)/15 - (246497*Pi^2*Log[2]^3)/113400 +
      (246497*z2*Log[2]^3)/31500 + Log[2]^4/10 + (7545099670067*ls2*Log[3])/
       (195592320000*Sqrt[3]) - (25172687*Lm*ls2*Log[3])/(226800*Sqrt[3]) +
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/10 + (25172687*ls3*Log[3])/
       (302400*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/20 +
      (27*Sqrt[3]*ls4*Log[3])/40 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/80 +
      (25172687*Pi^3*Log[3])/(5443200*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/
       40 - (23*Sqrt[3]*Pi*z3*Log[3])/40 - (25172687*ls2*Log[3]^2)/
       (604800*Sqrt[3]) + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/40 -
      (81*Sqrt[3]*ls3*Log[3]^2)/160 - (9*Sqrt[3]*Pi^3*Log[3]^2)/320 +
      (27*Sqrt[3]*ls2*Log[3]^3)/160 + (25172687*ls4[Pi/3])/
       (1530900*Sqrt[3]) - (4*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(40*Sqrt[3]) +
      (14940218663*T[5, 8, 1])/13716864000 + (Lm*T[5, 8, 1])/40 -
      T[5, 8, 2]/160 + (23357887633*T[5, 11, 0])/82301184000 -
      (2964539*Lm*T[5, 11, 0])/3061800 + (2964539*T[5, 11, 1])/12247200 -
      (623239802807*T[6, 9, 0])/180033840000 - (37*Lm*T[6, 9, 0])/56700 +
      (37*T[6, 9, 1])/226800 + (484876051547*T[6, 10, 0])/45008460000 -
      (77731*Lm*T[6, 10, 0])/28350 + (77731*T[6, 10, 1])/113400 -
      (11332922603*T[6, 11, 0])/10287648000 + (2259*Lm*T[6, 11, 0])/2800 -
      (Lm^2*T[6, 11, 0])/30 - (2259*T[6, 11, 1])/11200 +
      (Lm*T[6, 11, 1])/60 - T[6, 11, 2]/240 + (2091624065231*T[6, 12, 0])/
       226328256000 - (19678747*Lm*T[6, 12, 0])/6123600 +
      (Lm^2*T[6, 12, 0])/10 + (19678747*T[6, 12, 1])/24494400 -
      (Lm*T[6, 12, 1])/20 + T[6, 12, 2]/80 + (1575572267273*T[6, 13, 0])/
       360067680000 + (2999*Lm*T[6, 13, 0])/8400 - (Lm^2*T[6, 13, 0])/15 -
      (2999*T[6, 13, 1])/33600 + (Lm*T[6, 13, 1])/30 - T[6, 13, 2]/120 -
      (1318442887*T[6, 14, 0])/63504000 + (12563*Lm*T[6, 14, 0])/16800 +
      (Lm^2*T[6, 14, 0])/10 - (12563*T[6, 14, 1])/67200 -
      (Lm*T[6, 14, 1])/20 + T[6, 14, 2]/80 + T[6, 15, 2]/240 +
      (46207193*T[6, 16, 1])/762048000 - (Lm*T[6, 16, 1])/120 +
      T[6, 16, 2]/480 + (3057663359*T[6, 17, 0])/1143072000 -
      (13*Lm*T[6, 17, 0])/10 + (13*T[6, 17, 1])/40 -
      (809339327563*T[6, 18, 0])/360067680000 - (4*Lm*T[6, 18, 0])/45 +
      T[6, 18, 1]/45 + (102649*T[7, 5, 0])/100800 - (13*Lm*T[7, 5, 0])/15 +
      (13*T[7, 5, 1])/60 - (13*T[7, 6, 1])/240 - (300413*T[7, 7, 0])/403200 +
      (13*Lm*T[7, 7, 0])/30 - (13*T[7, 7, 1])/120 - (22999*T[7, 8, 0])/
       14400 + (19*Lm*T[7, 8, 0])/20 - (19*T[7, 8, 1])/80 +
      (16553*T[7, 9, 0])/50400 + (Lm*T[7, 9, 0])/15 - T[7, 9, 1]/60 -
      (331392199*T[7, 10, 0])/1524096000 + (1363*Lm*T[7, 10, 0])/50400 +
      (Lm^2*T[7, 10, 0])/30 - (1363*T[7, 10, 1])/201600 -
      (Lm*T[7, 10, 1])/60 + T[7, 10, 2]/240 + (618732679*T[7, 11, 0])/
       1524096000 - (1363*Lm*T[7, 11, 0])/50400 - (Lm^2*T[7, 11, 0])/30 +
      (1363*T[7, 11, 1])/201600 + (Lm*T[7, 11, 1])/60 - T[7, 11, 2]/240 +
      (5129*T[7, 14, 1])/33600 - (Lm*T[7, 14, 1])/24 + T[7, 14, 2]/96 +
      (2*T[7, 15, 1])/15 + (39*T[7, 16, 0])/140 - (Lm*T[7, 16, 0])/30 +
      T[7, 16, 1]/120 + (59*T[8, 2, 0])/30 + (29*T[8, 4, 0])/240 +
      T[8, 6, 0]/120 - (95*T[8, 7, 0])/96 + (617*T[8, 10, 0])/25200 -
      (289487*T[9, 3, 0])/2721600 - (20623*T[9, 4, 0])/100800 -
      T[9, 5, 0]/120 + T[9, 6, 0]/240 + T[9, 7, 0]/120 - (3*T3L61[1])/40 +
      (13*T4LT2[2])/360 + T4LT4[2]/1080 + (73*T4LVB6[1])/120 - T4LVB7[1]) +
    ca^2*cf*(222514750126220803/1216740704256000 - (11*a4)/15 -
      (175937*a5)/3150 - (835303837*c4)/95256000 +
      (7391732701*Lm)/104509440 - (592309*Lm^2)/155520 +
      (98371502281517*ls2)/(4023613440000*Sqrt[3]) +
      (236200933*Lm*ls2)/(10886400*Sqrt[3]) - (2*Sqrt[3]*Lm^2*ls2)/5 +
      (29909687417*ls2^2)/1524096000 - (1153*Lm*ls2^2)/140 +
      (3*Lm^2*ls2^2)/5 - (27608809267619*ls3)/(391184640000*Sqrt[3]) +
      (142747*Lm*ls3)/(6720*Sqrt[3]) - (9*Sqrt[3]*Lm^2*ls3)/20 -
      (142747*ls4)/(13440*Sqrt[3]) + (9*Sqrt[3]*Lm*ls4)/20 -
      (27*Sqrt[3]*ls5)/160 - (81*Sqrt[3]*ls5p)/320 +
      (27*Sqrt[3]*ls4p*Pi)/80 - (1126859890268183*Pi^2)/253487646720000 +
      (828195019*Lm*Pi^2)/130636800 - (4523*Lm^2*Pi^2)/25920 -
      (142747*ls2*Pi^2)/(241920*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/40 -
      (21*Sqrt[3]*ls3*Pi^2)/160 - (27608809267619*Pi^3)/
       (7041323520000*Sqrt[3]) + (142747*Lm*Pi^3)/(120960*Sqrt[3]) -
      (Sqrt[3]*Lm^2*Pi^3)/40 + (22874773740411827*Pi^4)/11406944102400000 +
      (10083779*Lm*Pi^4)/46656000 - (37*Lm^2*Pi^4)/2160 - Pi^5/(90*Sqrt[3]) -
      (58937*Pi^6)/16329600 + (391*z2)/576 + (11*Lm*z2)/60 -
      (29779818642135767*z3)/190115735040000 - (44159453*Lm*z3)/1360800 +
      (254*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/40 + (3283181*Pi*z3)/
       (362880*Sqrt[3]) - (23*Lm*Pi*z3)/(20*Sqrt[3]) +
      (3019405*Pi^2*z3)/15676416 + (83*Lm*Pi^2*z3)/1080 - (153*z2*z3)/160 +
      (1889*z3^2)/155520 + (3741176783*z5)/62208000 - (14587*Lm*z5)/2400 -
      (175937*a4*Log[2])/15750 + (175937*c4*Log[2])/378000 -
      (12273061*Pi^4*Log[2])/18144000 + (23*z2*Log[2])/12 -
      (11*Lm*z2*Log[2])/20 + (835303837*Pi^2*Log[2]^2)/95256000 -
      (841125037*z2*Log[2]^2)/15876000 - (175937*Pi^2*Log[2]^3)/226800 +
      (175937*z2*Log[2]^3)/63000 - (11*Log[2]^4)/360 +
      (27608809267619*ls2*Log[3])/(391184640000*Sqrt[3]) -
      (142747*Lm*ls2*Log[3])/(6720*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/
       20 + (142747*ls3*Log[3])/(8960*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/
       40 + (27*Sqrt[3]*ls4*Log[3])/80 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/160 +
      (142747*Pi^3*Log[3])/(161280*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/80 -
      (23*Sqrt[3]*Pi*z3*Log[3])/80 - (142747*ls2*Log[3]^2)/(17920*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/80 - (81*Sqrt[3]*ls3*Log[3]^2)/320 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/640 + (27*Sqrt[3]*ls2*Log[3]^3)/320 +
      (142747*ls4[Pi/3])/(45360*Sqrt[3]) - (2*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (Sqrt[3]*Log[3]*ls4[Pi/3])/10 + (49*ls5[Pi/3])/(80*Sqrt[3]) +
      (31140617*T[5, 8, 1])/87091200 - (29*Lm*T[5, 8, 1])/480 +
      (29*T[5, 8, 2])/1920 - (10166540527*T[5, 11, 0])/7838208000 +
      (263*Lm*T[5, 11, 0])/2880 - (263*T[5, 11, 1])/11520 -
      (1338892853*T[6, 9, 0])/480090240000 - (62437*Lm*T[6, 9, 0])/129600 +
      (62437*T[6, 9, 1])/518400 - (142858753931*T[6, 10, 0])/60011280000 +
      (42277*Lm*T[6, 10, 0])/32400 - (42277*T[6, 10, 1])/129600 -
      (141347203*T[6, 11, 0])/254016000 + (19211*Lm*T[6, 11, 0])/50400 -
      (Lm^2*T[6, 11, 0])/60 - (19211*T[6, 11, 1])/201600 +
      (Lm*T[6, 11, 1])/120 - T[6, 11, 2]/480 + (118824063917*T[6, 12, 0])/
       30177100800 - (57913*Lm*T[6, 12, 0])/50400 + (Lm^2*T[6, 12, 0])/20 +
      (57913*T[6, 12, 1])/201600 - (Lm*T[6, 12, 1])/40 + T[6, 12, 2]/160 -
      (158709434239*T[6, 13, 0])/80015040000 + (19973*Lm*T[6, 13, 0])/50400 -
      (Lm^2*T[6, 13, 0])/10 - (19973*T[6, 13, 1])/201600 +
      (Lm*T[6, 13, 1])/20 - T[6, 13, 2]/80 + (227912669*T[6, 14, 0])/
       127008000 - (7093*Lm*T[6, 14, 0])/33600 + (3*Lm^2*T[6, 14, 0])/20 +
      (7093*T[6, 14, 1])/134400 - (3*Lm*T[6, 14, 1])/40 +
      (3*T[6, 14, 2])/160 - T[6, 15, 2]/160 + (5988919*T[6, 16, 1])/
       43545600 + (18471443*T[6, 17, 0])/21772800 - (Lm*T[6, 17, 0])/2 +
      T[6, 17, 1]/8 - (4548457597*T[6, 18, 0])/2939328000 -
      (Lm*T[6, 18, 0])/45 + T[6, 18, 1]/180 - T[6, 19, 2]/160 +
      (3529*T[7, 5, 0])/12600 - (13*Lm*T[7, 5, 0])/40 + (13*T[7, 5, 1])/160 -
      (13*T[7, 6, 1])/960 - (37949*T[7, 7, 0])/161280 +
      (7*Lm*T[7, 7, 0])/40 - (7*T[7, 7, 1])/160 - (14261*T[7, 8, 0])/28800 +
      (43*Lm*T[7, 8, 0])/120 - (43*T[7, 8, 1])/480 +
      (10897*T[7, 9, 0])/100800 + (Lm*T[7, 9, 0])/60 - T[7, 9, 1]/240 -
      (4113973*T[7, 10, 0])/762048000 - (19133*Lm*T[7, 10, 0])/100800 +
      (Lm^2*T[7, 10, 0])/20 + (19133*T[7, 10, 1])/403200 -
      (Lm*T[7, 10, 1])/40 + T[7, 10, 2]/160 + (65168533*T[7, 11, 0])/
       762048000 + (19133*Lm*T[7, 11, 0])/100800 - (Lm^2*T[7, 11, 0])/20 -
      (19133*T[7, 11, 1])/403200 + (Lm*T[7, 11, 1])/40 - T[7, 11, 2]/160 -
      (173*T[7, 14, 1])/2240 + (Lm*T[7, 14, 1])/48 - T[7, 14, 2]/192 +
      (13*T[7, 15, 1])/480 + (13*T[7, 16, 0])/720 - (9*T[8, 2, 0])/40 +
      (29*T[8, 4, 0])/480 + (107*T[8, 7, 0])/960 + T[8, 9, 0]/480 -
      (39*T[8, 10, 0])/800 + (Lm*T[8, 10, 0])/60 - T[8, 10, 1]/240 -
      (289487*T[9, 3, 0])/5443200 - (20623*T[9, 4, 0])/201600 -
      T[9, 5, 0]/240 + T[9, 6, 0]/480 + T[9, 7, 0]/480 - (11*T3L61[1])/720 +
      (13*T4LT2[2])/960 + (7*T4LT4[2])/2160 - T4LVB6[1]/80 +
      (11*T4LVB7[1])/96) + ca*cf^2*(-5871233115258040987/7821904527360000 +
      (4*a4)/15 + (199457*a5)/1050 + (2114540039*c4)/95256000 -
      (263859707303*Lm)/4702924800 - (2*c4*Lm)/45 + (1873*Lm^2)/240 -
      (1418380426230253*ls2)/(5633058816000*Sqrt[3]) -
      (125481013*Lm*ls2)/(777600*Sqrt[3]) + (8*Sqrt[3]*Lm^2*ls2)/5 -
      (74986424027*ls2^2)/2286144000 + (21472877*Lm*ls2^2)/680400 -
      (3*Lm^2*ls2^2)/2 + (154969674581*ls3)/(965888000*Sqrt[3]) -
      (1587269*Lm*ls3)/(16200*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls3)/20 +
      (1587269*ls4)/(32400*Sqrt[3]) - (27*Sqrt[3]*Lm*ls4)/20 +
      (81*Sqrt[3]*ls5)/160 + (243*Sqrt[3]*ls5p)/320 -
      (81*Sqrt[3]*ls4p*Pi)/80 + (4968365352827743*Pi^2)/456277764096000 -
      (2428459819759*Lm*Pi^2)/123451776000 + (173*Lm^2*Pi^2)/432 +
      (1587269*ls2*Pi^2)/(583200*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/40 +
      (63*Sqrt[3]*ls3*Pi^2)/160 + (154969674581*Pi^3)/(17385984000*Sqrt[3]) -
      (1587269*Lm*Pi^3)/(291600*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/40 -
      (39921082642776943*Pi^4)/11406944102400000 - (41486891*Lm*Pi^4)/
       70543872 + (223*Lm^2*Pi^4)/5400 + Pi^5/(30*Sqrt[3]) +
      (32279*Pi^6)/3628800 - (415*z2)/288 - (11*Lm*z2)/16 - (Pi^2*z2)/60 +
      (263425116403328549*z3)/570347205120000 + (28235499847*Lm*z3)/
       440899200 - (89*Lm^2*z3)/20 - (3*Sqrt[3]*ls2*z3)/40 -
      (36507187*Pi*z3)/(874800*Sqrt[3]) + (23*Sqrt[3]*Lm*Pi*z3)/20 -
      (52801744991*Pi^2*z3)/74071065600 - (67*Lm*Pi^2*z3)/720 +
      (57*z2*z3)/40 + (1969*z3^2)/8640 - (70253817349631*z5)/411505920000 +
      (22813*Lm*z5)/1200 + (199457*a4*Log[2])/5250 -
      (199457*c4*Log[2])/126000 + (13872421*Pi^4*Log[2])/6048000 +
      (199*z2*Log[2])/120 + (11*Lm*z2*Log[2])/10 + (Pi^2*z2*Log[2])/20 -
      (2114540039*Pi^2*Log[2]^2)/95256000 + (2*Lm*Pi^2*Log[2]^2)/45 +
      (2130945239*z2*Log[2]^2)/15876000 - (4*Lm*z2*Log[2]^2)/15 +
      (199457*Pi^2*Log[2]^3)/75600 - (199457*z2*Log[2]^3)/21000 +
      Log[2]^4/90 - (154969674581*ls2*Log[3])/(965888000*Sqrt[3]) +
      (1587269*Lm*ls2*Log[3])/(16200*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls2*Log[3])/
       20 - (1587269*ls3*Log[3])/(21600*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3*Log[3])/
       40 - (81*Sqrt[3]*ls4*Log[3])/80 - (9*Sqrt[3]*ls2*Pi^2*Log[3])/160 -
      (1587269*Pi^3*Log[3])/(388800*Sqrt[3]) + (9*Sqrt[3]*Lm*Pi^3*Log[3])/
       80 + (69*Sqrt[3]*Pi*z3*Log[3])/80 + (1587269*ls2*Log[3]^2)/
       (43200*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3]^2)/80 +
      (243*Sqrt[3]*ls3*Log[3]^2)/320 + (27*Sqrt[3]*Pi^3*Log[3]^2)/640 -
      (81*Sqrt[3]*ls2*Log[3]^3)/320 - (1587269*ls4[Pi/3])/(109350*Sqrt[3]) +
      (2*Sqrt[3]*Lm*ls4[Pi/3])/5 + (3*Sqrt[3]*Log[3]*ls4[Pi/3])/10 -
      (49*Sqrt[3]*ls5[Pi/3])/80 - (34558807373*T[5, 8, 1])/27433728000 +
      (13*Lm*T[5, 8, 1])/120 - (13*T[5, 8, 2])/480 +
      (403636814501*T[5, 11, 0])/164602368000 + (3692263*Lm*T[5, 11, 0])/
       12247200 - (3692263*T[5, 11, 1])/48988800 + (1250496284173*T[6, 9, 0])/
       720135360000 + (437207*Lm*T[6, 9, 0])/453600 -
      (437207*T[6, 9, 1])/1814400 - (28149894877*T[6, 10, 0])/45008460000 -
      (140477*Lm*T[6, 10, 0])/113400 + (140477*T[6, 10, 1])/453600 +
      (34231169489*T[6, 11, 0])/20575296000 - (58753*Lm*T[6, 11, 0])/50400 +
      (Lm^2*T[6, 11, 0])/20 + (58753*T[6, 11, 1])/201600 -
      (Lm*T[6, 11, 1])/40 + T[6, 11, 2]/160 - (5656345982741*T[6, 12, 0])/
       452656512000 + (9564893*Lm*T[6, 12, 0])/2449440 -
      (3*Lm^2*T[6, 12, 0])/20 - (9564893*T[6, 12, 1])/9797760 +
      (3*Lm*T[6, 12, 1])/40 - (3*T[6, 12, 2])/160 +
      (1281197549029*T[6, 13, 0])/720135360000 - (48943*Lm*T[6, 13, 0])/
       50400 + (7*Lm^2*T[6, 13, 0])/30 + (48943*T[6, 13, 1])/201600 -
      (7*Lm*T[6, 13, 1])/60 + (7*T[6, 13, 2])/240 + (287539183*T[6, 14, 0])/
       42336000 + (541*Lm*T[6, 14, 0])/11200 - (7*Lm^2*T[6, 14, 0])/20 -
      (541*T[6, 14, 1])/44800 + (7*Lm*T[6, 14, 1])/40 - (7*T[6, 14, 2])/160 +
      (7*T[6, 15, 2])/480 - (155143841*T[6, 16, 1])/508032000 +
      (Lm*T[6, 16, 1])/240 - T[6, 16, 2]/960 - (6936666389*T[6, 17, 0])/
       2286144000 + (33*Lm*T[6, 17, 0])/20 - (33*T[6, 17, 1])/80 +
      (3038083550093*T[6, 18, 0])/720135360000 + (4*Lm*T[6, 18, 0])/45 -
      T[6, 18, 1]/45 + T[6, 19, 2]/96 - (23953*T[7, 5, 0])/22400 +
      (13*Lm*T[7, 5, 0])/12 - (13*T[7, 5, 1])/48 + (13*T[7, 6, 1])/240 +
      (97129*T[7, 7, 0])/115200 - (17*Lm*T[7, 7, 0])/30 +
      (17*T[7, 7, 1])/120 + (51521*T[7, 8, 0])/28800 -
      (143*Lm*T[7, 8, 0])/120 + (143*T[7, 8, 1])/480 -
      (38347*T[7, 9, 0])/100800 - (Lm*T[7, 9, 0])/15 + T[7, 9, 1]/60 +
      (121434661*T[7, 10, 0])/1016064000 + (12301*Lm*T[7, 10, 0])/33600 -
      (7*Lm^2*T[7, 10, 0])/60 - (12301*T[7, 10, 1])/134400 +
      (7*Lm*T[7, 10, 1])/120 - (7*T[7, 10, 2])/480 -
      (380026981*T[7, 11, 0])/1016064000 - (12301*Lm*T[7, 11, 0])/33600 +
      (7*Lm^2*T[7, 11, 0])/60 + (12301*T[7, 11, 1])/134400 -
      (7*Lm*T[7, 11, 1])/120 + (7*T[7, 11, 2])/480 +
      (5251*T[7, 14, 1])/67200 - (Lm*T[7, 14, 1])/48 + T[7, 14, 2]/192 -
      (29*T[7, 15, 1])/240 - (221*T[7, 16, 0])/1260 + (Lm*T[7, 16, 0])/60 -
      T[7, 16, 1]/240 - (8*T[8, 2, 0])/15 - (29*T[8, 4, 0])/160 -
      T[8, 6, 0]/240 + (263*T[8, 7, 0])/960 - T[8, 8, 0]/240 -
      T[8, 9, 0]/240 + (4297*T[8, 10, 0])/50400 - (Lm*T[8, 10, 0])/30 +
      T[8, 10, 1]/120 + (289487*T[9, 3, 0])/1814400 +
      (20623*T[9, 4, 0])/67200 + T[9, 5, 0]/80 - T[9, 6, 0]/160 -
      T[9, 7, 0]/120 + (49*T3L61[1])/720 - (13*T4LT2[2])/288 - T4LT4[2]/120 -
      (67*T4LVB6[1])/240 + (13*T4LVB7[1])/48)

c["v", "MS", 1] = cf*nl^2*tf^2*(8953/31104 + (197*Lm)/2592 - (53*Lm^2)/432 +
      Lm^3/36 - (1199*Pi^2)/38880 - (17*Lm*Pi^2)/1944 + (Lm^2*Pi^2)/108 +
      (19*Pi^4)/3240 - (40*z3)/81 + (2*Lm*z3)/9) +
    cf*nh^2*tf^2*(4448089/155520 + (3029*Lm)/2592 - (53*Lm^2)/432 + Lm^3/36 +
      (249161*ls2)/(720*Sqrt[3]) + (139*Lm*ls2)/(12*Sqrt[3]) +
      (823*ls3)/(8*Sqrt[3]) + (109757*Pi^2)/7776 + (Lm^2*Pi^2)/108 +
      (823*Pi^3)/(144*Sqrt[3]) - (3707*Pi^4)/19440 - (62359*z3)/3888 -
      (388*Lm*z3)/81 - (823*ls2*Log[3])/(8*Sqrt[3]) - (581*T[6, 9, 0])/216 +
      (115*T[6, 10, 0])/27) +
    (cf^2*nh*tf*(27247/192 - (5383*ls2)/(48*Sqrt[3]) - (119*ls2^2)/8 -
       (65*ls3)/Sqrt[3] + (67337*Pi^2)/15552 - (65*Pi^3)/(18*Sqrt[3]) -
       (13373*Pi^4)/38880 + (1267*z3)/864 + (65*ls2*Log[3])/Sqrt[3] -
       (139*T[5, 11, 0])/72 - (209*T[6, 9, 0])/432 + (49*T[6, 10, 0])/54 -
       (47*T[6, 11, 0])/36 + (143*T[6, 12, 0])/72))/((d-1)*ep) +
    (ca*cf*nl*tf*(-89/16 - (9*Sqrt[3]*ls2)/2 - (27*ls2^2)/8 - (31*Pi^2)/144 -
       (13*Pi^4)/240 + (131*z3)/72 + T[6, 13, 0]/2 - (3*T[6, 14, 0])/4))/
     ((d-1)*ep) + (cf^2*nl*tf*(89/8 + 9*Sqrt[3]*ls2 + (27*ls2^2)/4 +
       (31*Pi^2)/72 + (13*Pi^4)/120 - (131*z3)/36 - T[6, 13, 0] +
       (3*T[6, 14, 0])/2))/((d-1)*ep) + cf*nh*nl*tf^2*
     (-5384483/77760 + (1613*Lm)/1296 - (53*Lm^2)/216 + Lm^3/18 +
      (120311*ls2)/(720*Sqrt[3]) + (139*Lm*ls2)/(12*Sqrt[3]) +
      (139*ls3)/(4*Sqrt[3]) + (193543*Pi^2)/116640 - (17*Lm*Pi^2)/1944 +
      (Lm^2*Pi^2)/54 + (139*Pi^3)/(72*Sqrt[3]) - (151*Pi^4)/1944 +
      (389*z3)/54 - (370*Lm*z3)/81 - (139*ls2*Log[3])/(4*Sqrt[3]) -
      (109*T[6, 13, 0])/54 + (47*T[6, 14, 0])/27) +
    (ca*cf*nh*tf*(-52082513/55296 + (125567*ls2)/(384*Sqrt[3]) -
       (225*ls2^2)/32 + (12365*ls3)/(64*Sqrt[3]) - (1207927*Pi^2)/124416 +
       (12365*Pi^3)/(1152*Sqrt[3]) + (32857*Pi^4)/77760 + (894239*z3)/5184 -
       (55*z5)/24 - (12365*ls2*Log[3])/(64*Sqrt[3]) + (1865*T[6, 9, 0])/432 -
       (1829*T[6, 10, 0])/108 + (59*T[6, 11, 0])/48 - (59*T[6, 12, 0])/16 +
       (11*T[6, 13, 0])/48 - (11*T[6, 17, 0])/32 - (11*T[7, 5, 0])/48 +
       (11*T[7, 7, 0])/96 + (11*T[7, 8, 0])/48))/((d-1)*ep) +
    (ca^2*cf*(-2829/128 - (9*Sqrt[3]*ls2)/4 + (27*ls2^2)/8 -
       (81*Sqrt[3]*ls3)/32 - (129*Pi^2)/128 - (9*Sqrt[3]*Pi^3)/64 -
       (37*Pi^4)/384 + (127*z3)/12 + (81*Sqrt[3]*ls2*Log[3])/32 -
       (3*T[6, 11, 0])/32 + (9*T[6, 12, 0])/32 - (9*T[6, 13, 0])/16 +
       (27*T[6, 14, 0])/32 + (9*T[7, 10, 0])/32 - (9*T[7, 11, 0])/32))/
     ((d-1)*ep^2) + (cf^3*(39/64 - 9*Sqrt[3]*ls2 + (27*ls2^2)/8 -
       (81*Sqrt[3]*ls3)/16 - (91*Pi^2)/192 - (9*Sqrt[3]*Pi^3)/32 -
       (19*Pi^4)/240 + (371*z3)/48 + (81*Sqrt[3]*ls2*Log[3])/16 -
       (3*T[6, 11, 0])/16 + (9*T[6, 12, 0])/16 - (3*T[6, 13, 0])/8 +
       (9*T[6, 14, 0])/16 + (3*T[7, 10, 0])/16 - (3*T[7, 11, 0])/16))/
     ((d-1)*ep^2) + (ca*cf^2*(5619/128 + 9*Sqrt[3]*ls2 - (135*ls2^2)/16 +
       (243*Sqrt[3]*ls3)/32 + (865*Pi^2)/384 + (27*Sqrt[3]*Pi^3)/64 +
       (223*Pi^4)/960 - (801*z3)/32 - (243*Sqrt[3]*ls2*Log[3])/32 +
       (9*T[6, 11, 0])/32 - (27*T[6, 12, 0])/32 + (21*T[6, 13, 0])/16 -
       (63*T[6, 14, 0])/32 - (21*T[7, 10, 0])/32 + (21*T[7, 11, 0])/32))/
     ((d-1)*ep^2) + (cf^3*(-85566253/221184 - c4 - (39*Lm)/16 -
       (110293*ls2)/(384*Sqrt[3]) + 36*Sqrt[3]*Lm*ls2 - (6327*ls2^2)/128 -
       (27*Lm*ls2^2)/2 - (1709*ls3)/(32*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/4 -
       (81*Sqrt[3]*ls4)/8 + (6998039*Pi^2)/497664 + (91*Lm*Pi^2)/48 -
       (9*Sqrt[3]*ls2*Pi^2)/16 - (1709*Pi^3)/(576*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/8 + (164317*Pi^4)/1244160 + (19*Lm*Pi^4)/60 +
       (171389*z3)/2304 - (371*Lm*z3)/12 + (69*Sqrt[3]*Pi*z3)/8 +
       (131*Pi^2*z3)/96 + (9817*z5)/240 + Pi^2*Log[2]^2 - 6*z2*Log[2]^2 +
       (1709*ls2*Log[3])/(32*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3])/4 +
       (243*Sqrt[3]*ls3*Log[3])/16 + (27*Sqrt[3]*Pi^3*Log[3])/32 -
       (243*Sqrt[3]*ls2*Log[3]^2)/32 + 3*Sqrt[3]*ls4[Pi/3] -
       (9*T[5, 8, 1])/32 + (79*T[5, 11, 0])/36 + (251*T[6, 9, 0])/108 -
       (2641*T[6, 10, 0])/216 + (397*T[6, 11, 0])/576 +
       (3*Lm*T[6, 11, 0])/4 - (3*T[6, 11, 1])/16 - (1061*T[6, 12, 0])/576 -
       (9*Lm*T[6, 12, 0])/4 + (9*T[6, 12, 1])/16 + (737*T[6, 13, 0])/192 +
       (3*Lm*T[6, 13, 0])/2 - (3*T[6, 13, 1])/8 - (409*T[6, 14, 0])/128 -
       (9*Lm*T[6, 14, 0])/4 + (9*T[6, 14, 1])/16 + (3*T[6, 16, 1])/32 -
       (19*T[6, 17, 0])/8 + T[6, 18, 0] - (19*T[7, 5, 0])/12 +
       (19*T[7, 7, 0])/24 + (31*T[7, 8, 0])/48 - (3*T[7, 9, 0])/4 -
       (2153*T[7, 10, 0])/1152 - (3*Lm*T[7, 10, 0])/4 + (3*T[7, 10, 1])/16 +
       (2153*T[7, 11, 0])/1152 + (3*Lm*T[7, 11, 0])/4 - (3*T[7, 11, 1])/16 +
       (15*T[7, 14, 1])/32 + (3*T[7, 16, 0])/8))/((d-1)*ep) +
    (ca^2*cf*(12313333/147456 + (2829*Lm)/32 - (312595*ls2)/(3072*Sqrt[3]) +
       9*Sqrt[3]*Lm*ls2 + (2277*ls2^2)/256 - (27*Lm*ls2^2)/2 -
       (1747*ls3)/(32*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/8 -
       (81*Sqrt[3]*ls4)/16 + (9890369*Pi^2)/995328 + (129*Lm*Pi^2)/32 -
       (9*Sqrt[3]*ls2*Pi^2)/32 - (1747*Pi^3)/(576*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/16 + (1146043*Pi^4)/2488320 + (37*Lm*Pi^4)/96 -
       (512563*z3)/41472 - (127*Lm*z3)/3 + (69*Sqrt[3]*Pi*z3)/16 -
       (83*Pi^2*z3)/96 + (16561*z5)/640 + (1747*ls2*Log[3])/(32*Sqrt[3]) -
       (81*Sqrt[3]*Lm*ls2*Log[3])/8 + (243*Sqrt[3]*ls3*Log[3])/32 +
       (27*Sqrt[3]*Pi^3*Log[3])/64 - (243*Sqrt[3]*ls2*Log[3]^2)/64 +
       (3*Sqrt[3]*ls4[Pi/3])/2 + (87*T[5, 8, 1])/128 -
       (263*T[5, 11, 0])/256 + (3953*T[6, 9, 0])/3456 -
       (281*T[6, 10, 0])/54 + (67*T[6, 11, 0])/1152 + (3*Lm*T[6, 11, 0])/8 -
       (3*T[6, 11, 1])/32 - (43*T[6, 12, 0])/384 - (9*Lm*T[6, 12, 0])/8 +
       (9*T[6, 12, 1])/32 + (231*T[6, 13, 0])/128 + (9*Lm*T[6, 13, 0])/4 -
       (9*T[6, 13, 1])/16 - (165*T[6, 14, 0])/256 - (27*Lm*T[6, 14, 0])/8 +
       (27*T[6, 14, 1])/32 - (3*T[6, 17, 0])/4 + T[6, 18, 0]/4 -
       (19*T[7, 5, 0])/32 + (5*T[7, 7, 0])/32 + (7*T[7, 8, 0])/32 -
       (3*T[7, 9, 0])/16 - (3353*T[7, 10, 0])/2304 - (9*Lm*T[7, 10, 0])/8 +
       (9*T[7, 10, 1])/32 + (3353*T[7, 11, 0])/2304 + (9*Lm*T[7, 11, 0])/8 -
       (9*T[7, 11, 1])/32 - (15*T[7, 14, 1])/64 - (3*T[8, 10, 0])/16))/
     ((d-1)*ep) + (ca*cf^2*(11686255/442368 + c4/2 - (5619*Lm)/32 +
       (177727*ls2)/(512*Sqrt[3]) - 36*Sqrt[3]*Lm*ls2 + (1773*ls2^2)/256 +
       (135*Lm*ls2^2)/4 + (2899*Sqrt[3]*ls3)/64 - (243*Sqrt[3]*Lm*ls3)/8 +
       (243*Sqrt[3]*ls4)/16 - (8926259*Pi^2)/331776 - (865*Lm*Pi^2)/96 +
       (27*Sqrt[3]*ls2*Pi^2)/32 + (2899*Pi^3)/(384*Sqrt[3]) -
       (27*Sqrt[3]*Lm*Pi^3)/16 - (818801*Pi^4)/829440 - (223*Lm*Pi^4)/240 -
       (517375*z3)/41472 + (801*Lm*z3)/8 - (207*Sqrt[3]*Pi*z3)/16 +
       (67*Pi^2*z3)/64 - (69317*z5)/960 - (Pi^2*Log[2]^2)/2 + 3*z2*Log[2]^2 -
       (2899*Sqrt[3]*ls2*Log[3])/64 + (243*Sqrt[3]*Lm*ls2*Log[3])/8 -
       (729*Sqrt[3]*ls3*Log[3])/32 - (81*Sqrt[3]*Pi^3*Log[3])/64 +
       (729*Sqrt[3]*ls2*Log[3]^2)/64 - (9*Sqrt[3]*ls4[Pi/3])/2 -
       (39*T[5, 8, 1])/32 + (1103*T[5, 11, 0])/1152 - (1987*T[6, 9, 0])/576 +
       (793*T[6, 10, 0])/48 - (59*T[6, 11, 0])/128 - (9*Lm*T[6, 11, 0])/8 +
       (9*T[6, 11, 1])/32 + (1319*T[6, 12, 0])/1152 + (27*Lm*T[6, 12, 0])/8 -
       (27*T[6, 12, 1])/32 - (2123*T[6, 13, 0])/384 - (21*Lm*T[6, 13, 0])/4 +
       (21*T[6, 13, 1])/16 + (739*T[6, 14, 0])/256 + (63*Lm*T[6, 14, 0])/8 -
       (63*T[6, 14, 1])/32 - (3*T[6, 16, 1])/64 + (43*T[6, 17, 0])/16 -
       T[6, 18, 0] + (95*T[7, 5, 0])/48 - (17*T[7, 7, 0])/24 -
       (73*T[7, 8, 0])/96 + (3*T[7, 9, 0])/4 + (2953*T[7, 10, 0])/768 +
       (21*Lm*T[7, 10, 0])/8 - (21*T[7, 10, 1])/32 - (2953*T[7, 11, 0])/768 -
       (21*Lm*T[7, 11, 0])/8 + (21*T[7, 11, 1])/32 + (15*T[7, 14, 1])/64 -
       (3*T[7, 16, 0])/16 + (3*T[8, 10, 0])/8))/((d-1)*ep) +
    cf^2*nl*tf*(88335709/1866240 - (64*c4)/243 - (844073*Lm)/62208 -
      (71*Lm^2)/64 + (3*Lm^3)/16 - (150781*ls2)/(2880*Sqrt[3]) -
      (1973*Lm*ls2)/(48*Sqrt[3]) - (7*ls2^2)/8 - (27*Lm*ls2^2)/4 -
      (245*ls3)/(16*Sqrt[3]) - (9983533*Pi^2)/6998400 -
      (145411*Lm*Pi^2)/233280 + (Lm^2*Pi^2)/16 - (245*Pi^3)/(288*Sqrt[3]) +
      (7*Pi^4)/40 - (317*Lm*Pi^4)/2160 - (107699*z3)/9720 + (463*Lm*z3)/72 -
      (163*Pi^2*z3)/324 - (1169*z5)/90 + (64*Pi^2*Log[2]^2)/243 -
      (128*z2*Log[2]^2)/81 + (245*ls2*Log[3])/(16*Sqrt[3]) +
      (275*T[6, 13, 0])/216 + (4*Lm*T[6, 13, 0])/3 - T[6, 13, 1]/3 -
      (37*T[6, 14, 0])/108 - 2*Lm*T[6, 14, 0] + T[6, 14, 1]/2 - T3L61[1]/6) +
    cf^2*nh*tf*(705029140523/1567641600 - (728*c4)/243 -
      (11539097*Lm)/62208 - (71*Lm^2)/64 + (3*Lm^3)/16 -
      (6691127*ls2)/(6400*Sqrt[3]) + (12275*Lm*ls2)/(72*Sqrt[3]) +
      (27761*ls2^2)/864 + (265*Lm*ls2^2)/12 - (4352177*ls3)/(10080*Sqrt[3]) +
      (260*Lm*ls3)/(3*Sqrt[3]) - (130*ls4)/(3*Sqrt[3]) -
      (321249881*Pi^2)/11197440 - (1353641*Lm*Pi^2)/233280 + (Lm^2*Pi^2)/16 -
      (65*ls2*Pi^2)/(27*Sqrt[3]) - (4352177*Pi^3)/(181440*Sqrt[3]) +
      (130*Lm*Pi^3)/(27*Sqrt[3]) + (9387433*Pi^4)/10886400 +
      (26611*Lm*Pi^4)/58320 - (1270118833*z3)/9797760 - (944*Lm*z3)/81 +
      (2990*Pi*z3)/(81*Sqrt[3]) + (17233*Pi^2*z3)/34992 +
      (1329101*z5)/38880 + (728*Pi^2*Log[2]^2)/243 - (1456*z2*Log[2]^2)/81 +
      (4352177*ls2*Log[3])/(10080*Sqrt[3]) - (260*Lm*ls2*Log[3])/
       (3*Sqrt[3]) + (65*ls3*Log[3])/Sqrt[3] + (65*Pi^3*Log[3])/
       (18*Sqrt[3]) - (65*ls2*Log[3]^2)/(2*Sqrt[3]) +
      (1040*ls4[Pi/3])/(81*Sqrt[3]) - (587*T[5, 8, 1])/864 +
      (13135*T[5, 11, 0])/5184 + (139*Lm*T[5, 11, 0])/54 -
      (139*T[5, 11, 1])/216 + (381797*T[6, 9, 0])/77760 +
      (209*Lm*T[6, 9, 0])/324 - (209*T[6, 9, 1])/1296 -
      (100067*T[6, 10, 0])/19440 - (98*Lm*T[6, 10, 0])/81 +
      (49*T[6, 10, 1])/162 - (3019*T[6, 11, 0])/3888 +
      (47*Lm*T[6, 11, 0])/27 - (47*T[6, 11, 1])/108 +
      (11797*T[6, 12, 0])/18144 - (143*Lm*T[6, 12, 0])/54 +
      (143*T[6, 12, 1])/216 + (1223*T[6, 13, 0])/486 - (85*T[6, 14, 0])/108 +
      (37*T[6, 16, 1])/144 + (1541*T[6, 17, 0])/972 -
      (74647*T[6, 18, 0])/38880 - (59*T[7, 5, 0])/108 + T[7, 16, 0]/6 -
      T3L61[1]/6) + ca*cf*nl*tf*(-2927839/124416 + (32*c4)/243 +
      (712015*Lm)/124416 + (211*Lm^2)/216 - (11*Lm^3)/72 +
      (150781*ls2)/(5760*Sqrt[3]) + (1973*Lm*ls2)/(96*Sqrt[3]) +
      (7*ls2^2)/16 + (27*Lm*ls2^2)/8 + (245*ls3)/(32*Sqrt[3]) +
      (53135*Pi^2)/93312 + (44209*Lm*Pi^2)/93312 - (11*Lm^2*Pi^2)/216 +
      (245*Pi^3)/(576*Sqrt[3]) - (7781*Pi^4)/77760 + (19*Lm*Pi^4)/288 +
      (360311*z3)/38880 - (5677*Lm*z3)/1296 + (95*Pi^2*z3)/324 +
      (1663*z5)/360 - (32*Pi^2*Log[2]^2)/243 + (64*z2*Log[2]^2)/81 -
      (245*ls2*Log[3])/(32*Sqrt[3]) - (275*T[6, 13, 0])/432 -
      (2*Lm*T[6, 13, 0])/3 + T[6, 13, 1]/6 + (37*T[6, 14, 0])/216 +
      Lm*T[6, 14, 0] - T[6, 14, 1]/4 + T3L61[1]/12) +
    ca*cf*nh*tf*(-83854644649/376233984 + (158*c4)/243 +
      (77831489*Lm)/62208 + (211*Lm^2)/216 - (11*Lm^3)/72 +
      (12774223*ls2)/(13824*Sqrt[3]) - (67003*Lm*ls2)/(144*Sqrt[3]) -
      (102157*ls2^2)/3456 + (33*Lm*ls2^2)/4 + (28912543*ls3)/
       (80640*Sqrt[3]) - (12365*Lm*ls3)/(48*Sqrt[3]) +
      (12365*ls4)/(96*Sqrt[3]) + (563328649*Pi^2)/22394880 +
      (305777*Lm*Pi^2)/23328 - (11*Lm^2*Pi^2)/216 +
      (12365*ls2*Pi^2)/(1728*Sqrt[3]) + (28912543*Pi^3)/(1451520*Sqrt[3]) -
      (12365*Lm*Pi^3)/(864*Sqrt[3]) - (3094849*Pi^4)/4082400 -
      (66443*Lm*Pi^4)/116640 + (2490080653*z3)/19595520 -
      (424123*Lm*z3)/1944 - (284395*Pi*z3)/(2592*Sqrt[3]) +
      (3511*Pi^2*z3)/17496 - (84565*z5)/1944 + (55*Lm*z5)/18 -
      (158*Pi^2*Log[2]^2)/243 + (316*z2*Log[2]^2)/81 -
      (28912543*ls2*Log[3])/(80640*Sqrt[3]) + (12365*Lm*ls2*Log[3])/
       (48*Sqrt[3]) - (12365*ls3*Log[3])/(64*Sqrt[3]) -
      (12365*Pi^3*Log[3])/(1152*Sqrt[3]) + (12365*ls2*Log[3]^2)/
       (128*Sqrt[3]) - (12365*ls4[Pi/3])/(324*Sqrt[3]) -
      (1451*T[5, 8, 1])/2592 - (117*T[5, 11, 0])/32 -
      (53291*T[6, 9, 0])/7776 - (1865*Lm*T[6, 9, 0])/324 +
      (1865*T[6, 9, 1])/1296 + (75815*T[6, 10, 0])/7776 +
      (1829*Lm*T[6, 10, 0])/81 - (1829*T[6, 10, 1])/324 -
      (28411*T[6, 11, 0])/15552 - (59*Lm*T[6, 11, 0])/36 +
      (59*T[6, 11, 1])/144 + (1539983*T[6, 12, 0])/181440 +
      (59*Lm*T[6, 12, 0])/12 - (59*T[6, 12, 1])/48 -
      (100133*T[6, 13, 0])/15552 - (11*Lm*T[6, 13, 0])/36 +
      (11*T[6, 13, 1])/144 + (1619*T[6, 14, 0])/432 + (97*T[6, 16, 1])/162 +
      (5057*T[6, 17, 0])/10368 + (11*Lm*T[6, 17, 0])/24 -
      (11*T[6, 17, 1])/96 - (4141*T[6, 18, 0])/972 + (631*T[7, 5, 0])/1728 +
      (11*Lm*T[7, 5, 0])/36 - (11*T[7, 5, 1])/144 - (601*T[7, 7, 0])/3456 -
      (11*Lm*T[7, 7, 0])/72 + (11*T[7, 7, 1])/288 - (289*T[7, 8, 0])/1728 -
      (11*Lm*T[7, 8, 0])/36 + (11*T[7, 8, 1])/144 - (179*T[7, 9, 0])/432 +
      (19*T[7, 12, 0])/144 - (307*T[7, 13, 0])/288 - T[7, 16, 0]/12 -
      (11*T[8, 5, 0])/72 + T3L61[1]/12) +
    ca*cf^2*(263518616452757/150493593600 - (1039*a5)/2 - (151159*c4)/2880 -
      (43732595*Lm)/995328 - (2*c4*Lm)/3 + (30983*Lm^2)/256 - (33*Lm^3)/64 +
      (4624349363*ls2)/(3686400*Sqrt[3]) - (42533*Lm*ls2)/(96*Sqrt[3]) +
      24*Sqrt[3]*Lm^2*ls2 + (17401*ls2^2)/15360 - (1149*Lm*ls2^2)/64 -
      (45*Lm^2*ls2^2)/2 + (61254583*ls3)/(107520*Sqrt[3]) -
      (2899*Lm*ls3)/(16*Sqrt[3]) + (81*Sqrt[3]*Lm^2*ls3)/4 +
      (2899*ls4)/(32*Sqrt[3]) - (81*Sqrt[3]*Lm*ls4)/4 +
      (243*Sqrt[3]*ls5)/32 + (729*Sqrt[3]*ls5p)/64 -
      (243*Sqrt[3]*ls4p*Pi)/16 - (636019921*Pi^2)/74649600 +
      (135758219*Lm*Pi^2)/3732480 + (3361*Lm^2*Pi^2)/576 +
      (2899*ls2*Pi^2)/(576*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Pi^2)/8 +
      (189*Sqrt[3]*ls3*Pi^2)/32 + (61254583*Pi^3)/(1935360*Sqrt[3]) -
      (2899*Lm*Pi^3)/(288*Sqrt[3]) + (9*Sqrt[3]*Lm^2*Pi^3)/8 +
      (443480317453*Pi^4)/31352832000 + (814013*Lm*Pi^4)/622080 +
      (223*Lm^2*Pi^4)/360 + Pi^5/(2*Sqrt[3]) + (263311*Pi^6)/2177280 -
      (2735800699319*z3)/1567641600 + (447733*Lm*z3)/31104 -
      (267*Lm^2*z3)/4 - (9*Sqrt[3]*ls2*z3)/8 - (66677*Pi*z3)/(864*Sqrt[3]) +
      (69*Sqrt[3]*Lm*Pi*z3)/4 - (2122925*Pi^2*z3)/248832 -
      (67*Lm*Pi^2*z3)/48 + (12281*z3^2)/5184 + (2139728977*z5)/4147200 +
      (69317*Lm*z5)/720 - (1039*a4*Log[2])/10 + (1039*c4*Log[2])/240 -
      (69547*Pi^4*Log[2])/11520 + (151159*Pi^2*Log[2]^2)/2880 +
      (2*Lm*Pi^2*Log[2]^2)/3 - (151159*z2*Log[2]^2)/480 - 4*Lm*z2*Log[2]^2 -
      (1039*Pi^2*Log[2]^3)/144 + (1039*z2*Log[2]^3)/40 -
      (61254583*ls2*Log[3])/(107520*Sqrt[3]) + (2899*Lm*ls2*Log[3])/
       (16*Sqrt[3]) - (81*Sqrt[3]*Lm^2*ls2*Log[3])/4 -
      (2899*Sqrt[3]*ls3*Log[3])/64 + (243*Sqrt[3]*Lm*ls3*Log[3])/8 -
      (243*Sqrt[3]*ls4*Log[3])/16 - (27*Sqrt[3]*ls2*Pi^2*Log[3])/32 -
      (2899*Pi^3*Log[3])/(384*Sqrt[3]) + (27*Sqrt[3]*Lm*Pi^3*Log[3])/16 +
      (207*Sqrt[3]*Pi*z3*Log[3])/16 + (2899*Sqrt[3]*ls2*Log[3]^2)/128 -
      (243*Sqrt[3]*Lm*ls2*Log[3]^2)/16 + (729*Sqrt[3]*ls3*Log[3]^2)/64 +
      (81*Sqrt[3]*Pi^3*Log[3]^2)/128 - (243*Sqrt[3]*ls2*Log[3]^3)/64 -
      (2899*ls4[Pi/3])/(108*Sqrt[3]) + 6*Sqrt[3]*Lm*ls4[Pi/3] +
      (9*Sqrt[3]*Log[3]*ls4[Pi/3])/2 - (147*Sqrt[3]*ls5[Pi/3])/16 +
      (447833*T[5, 8, 1])/829440 + (13*Lm*T[5, 8, 1])/8 -
      (13*T[5, 8, 2])/32 + (1432525*T[5, 11, 0])/331776 -
      (1103*Lm*T[5, 11, 0])/864 + (1103*T[5, 11, 1])/3456 +
      (1243357*T[6, 9, 0])/1036800 + (1987*Lm*T[6, 9, 0])/432 -
      (1987*T[6, 9, 1])/1728 + (1438703*T[6, 10, 0])/259200 -
      (793*Lm*T[6, 10, 0])/36 + (793*T[6, 10, 1])/144 +
      (1191821*T[6, 11, 0])/622080 + (59*Lm*T[6, 11, 0])/96 +
      (3*Lm^2*T[6, 11, 0])/4 - (59*T[6, 11, 1])/384 - (3*Lm*T[6, 11, 1])/8 +
      (3*T[6, 11, 2])/32 - (18031397*T[6, 12, 0])/2903040 -
      (1319*Lm*T[6, 12, 0])/864 - (9*Lm^2*T[6, 12, 0])/4 +
      (1319*T[6, 12, 1])/3456 + (9*Lm*T[6, 12, 1])/8 - (9*T[6, 12, 2])/32 +
      (831653*T[6, 13, 0])/194400 + (2123*Lm*T[6, 13, 0])/288 +
      (7*Lm^2*T[6, 13, 0])/2 - (2123*T[6, 13, 1])/1152 -
      (7*Lm*T[6, 13, 1])/4 + (7*T[6, 13, 2])/16 - (3020371*T[6, 14, 0])/
       414720 - (739*Lm*T[6, 14, 0])/192 - (21*Lm^2*T[6, 14, 0])/4 +
      (739*T[6, 14, 1])/768 + (21*Lm*T[6, 14, 1])/8 - (21*T[6, 14, 2])/32 +
      (7*T[6, 15, 2])/32 - (20093*T[6, 16, 1])/414720 + (Lm*T[6, 16, 1])/16 -
      T[6, 16, 2]/64 + (121477*T[6, 17, 0])/207360 - (43*Lm*T[6, 17, 0])/12 +
      (43*T[6, 17, 1])/48 + (450947*T[6, 18, 0])/1036800 +
      (4*Lm*T[6, 18, 0])/3 - T[6, 18, 1]/3 + (5*T[6, 19, 2])/32 -
      (191*T[7, 5, 0])/1728 - (95*Lm*T[7, 5, 0])/36 + (95*T[7, 5, 1])/144 -
      (19*T[7, 6, 1])/144 + (17567*T[7, 7, 0])/13824 +
      (17*Lm*T[7, 7, 0])/18 - (17*T[7, 7, 1])/72 + (895*T[7, 8, 0])/1152 +
      (73*Lm*T[7, 8, 0])/72 - (73*T[7, 8, 1])/288 + (889*T[7, 9, 0])/864 -
      Lm*T[7, 9, 0] + T[7, 9, 1]/4 - (535063*T[7, 10, 0])/138240 -
      (2953*Lm*T[7, 10, 0])/576 - (7*Lm^2*T[7, 10, 0])/4 +
      (2953*T[7, 10, 1])/2304 + (7*Lm*T[7, 10, 1])/8 - (7*T[7, 10, 2])/32 +
      (105181*T[7, 11, 0])/46080 + (2953*Lm*T[7, 11, 0])/576 +
      (7*Lm^2*T[7, 11, 0])/4 - (2953*T[7, 11, 1])/2304 -
      (7*Lm*T[7, 11, 1])/8 + (7*T[7, 11, 2])/32 - (59*T[7, 14, 1])/6912 -
      (5*Lm*T[7, 14, 1])/16 + (5*T[7, 14, 2])/64 + (11*T[7, 15, 1])/144 -
      (235*T[7, 16, 0])/432 + (Lm*T[7, 16, 0])/4 - T[7, 16, 1]/16 +
      (53*T[8, 2, 0])/36 + (11*T[8, 4, 0])/96 - T[8, 6, 0]/16 -
      (409*T[8, 7, 0])/576 - T[8, 8, 0]/16 - T[8, 9, 0]/16 -
      (115*T[8, 10, 0])/864 - (Lm*T[8, 10, 0])/2 + T[8, 10, 1]/8 +
      (1607*T[9, 3, 0])/3456 + (221*T[9, 4, 0])/384 + (3*T[9, 5, 0])/16 -
      (3*T[9, 6, 0])/32 - (17*T[9, 7, 0])/72 + (31*T3L61[1])/48 +
      (95*T4LT2[2])/864 - T4LT4[2]/8 + T4LVB6[1]/2 - (85*T4LVB7[1])/144) +
    ca^2*cf*(-53917378545827/75246796800 + (2957*a5)/18 +
      (1275079*c4)/77760 - (106811599*Lm)/995328 - (418397*Lm^2)/6912 +
      (121*Lm^3)/576 - (4464634799*ls2)/(11059200*Sqrt[3]) +
      (296425*Lm*ls2)/(2304*Sqrt[3]) - 6*Sqrt[3]*Lm^2*ls2 -
      (2333717*ls2^2)/138240 - (561*Lm*ls2^2)/64 + 9*Lm^2*ls2^2 -
      (74903501*ls3)/(403200*Sqrt[3]) + (1747*Lm*ls3)/(24*Sqrt[3]) -
      (27*Sqrt[3]*Lm^2*ls3)/4 - (1747*ls4)/(48*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls4)/4 - (81*Sqrt[3]*ls5)/32 - (243*Sqrt[3]*ls5p)/64 +
      (81*Sqrt[3]*ls4p*Pi)/16 - (5385755983*Pi^2)/1791590400 -
      (1133015*Lm*Pi^2)/82944 - (4523*Lm^2*Pi^2)/1728 -
      (1747*ls2*Pi^2)/(864*Sqrt[3]) + (3*Sqrt[3]*Lm*ls2*Pi^2)/8 -
      (63*Sqrt[3]*ls3*Pi^2)/32 - (74903501*Pi^3)/(7257600*Sqrt[3]) +
      (1747*Lm*Pi^3)/(432*Sqrt[3]) - (3*Sqrt[3]*Lm^2*Pi^3)/8 -
      (163873255487*Pi^4)/31352832000 - (1113967*Lm*Pi^4)/1866240 -
      (37*Lm^2*Pi^4)/144 - Pi^5/(6*Sqrt[3]) - (54857*Pi^6)/1088640 +
      (6980198867*z3)/12247200 + (563317*Lm*z3)/31104 + (254*Lm^2*z3)/9 +
      (3*Sqrt[3]*ls2*z3)/8 + (40181*Pi*z3)/(1296*Sqrt[3]) -
      (23*Sqrt[3]*Lm*Pi*z3)/4 + (6640447*Pi^2*z3)/2239488 +
      (83*Lm*Pi^2*z3)/72 + (5153*z3^2)/10368 - (377498521*z5)/2488320 -
      (16561*Lm*z5)/480 + (2957*a4*Log[2])/90 - (2957*c4*Log[2])/2160 +
      (197761*Pi^4*Log[2])/103680 - (1275079*Pi^2*Log[2]^2)/77760 +
      (1275079*z2*Log[2]^2)/12960 + (2957*Pi^2*Log[2]^3)/1296 -
      (2957*z2*Log[2]^3)/360 + (74903501*ls2*Log[3])/(403200*Sqrt[3]) -
      (1747*Lm*ls2*Log[3])/(24*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls2*Log[3])/4 +
      (1747*ls3*Log[3])/(32*Sqrt[3]) - (81*Sqrt[3]*Lm*ls3*Log[3])/8 +
      (81*Sqrt[3]*ls4*Log[3])/16 + (9*Sqrt[3]*ls2*Pi^2*Log[3])/32 +
      (1747*Pi^3*Log[3])/(576*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/16 -
      (69*Sqrt[3]*Pi*z3*Log[3])/16 - (1747*ls2*Log[3]^2)/(64*Sqrt[3]) +
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/16 - (243*Sqrt[3]*ls3*Log[3]^2)/64 -
      (27*Sqrt[3]*Pi^3*Log[3]^2)/128 + (81*Sqrt[3]*ls2*Log[3]^3)/64 +
      (1747*ls4[Pi/3])/(162*Sqrt[3]) - 2*Sqrt[3]*Lm*ls4[Pi/3] -
      (3*Sqrt[3]*Log[3]*ls4[Pi/3])/2 + (49*Sqrt[3]*ls5[Pi/3])/16 -
      (149243*T[5, 8, 1])/165888 - (29*Lm*T[5, 8, 1])/32 +
      (29*T[5, 8, 2])/128 - (189403*T[5, 11, 0])/331776 +
      (263*Lm*T[5, 11, 0])/192 - (263*T[5, 11, 1])/768 -
      (8532811*T[6, 9, 0])/12441600 - (3953*Lm*T[6, 9, 0])/2592 +
      (3953*T[6, 9, 1])/10368 - (2298869*T[6, 10, 0])/3110400 +
      (562*Lm*T[6, 10, 0])/81 - (281*T[6, 10, 1])/162 -
      (371417*T[6, 11, 0])/622080 - (67*Lm*T[6, 11, 0])/864 -
      (Lm^2*T[6, 11, 0])/4 + (67*T[6, 11, 1])/3456 + (Lm*T[6, 11, 1])/8 -
      T[6, 11, 2]/32 + (1066463*T[6, 12, 0])/580608 +
      (43*Lm*T[6, 12, 0])/288 + (3*Lm^2*T[6, 12, 0])/4 -
      (43*T[6, 12, 1])/1152 - (3*Lm*T[6, 12, 1])/8 + (3*T[6, 12, 2])/32 -
      (1219489*T[6, 13, 0])/1036800 - (77*Lm*T[6, 13, 0])/32 -
      (3*Lm^2*T[6, 13, 0])/2 + (77*T[6, 13, 1])/128 + (3*Lm*T[6, 13, 1])/4 -
      (3*T[6, 13, 2])/16 + (10943*T[6, 14, 0])/9216 +
      (55*Lm*T[6, 14, 0])/64 + (9*Lm^2*T[6, 14, 0])/4 -
      (55*T[6, 14, 1])/256 - (9*Lm*T[6, 14, 1])/8 + (9*T[6, 14, 2])/32 -
      (3*T[6, 15, 2])/32 + (5207*T[6, 16, 1])/82944 -
      (823*T[6, 17, 0])/10368 + Lm*T[6, 17, 0] - T[6, 17, 1]/4 -
      (5395*T[6, 18, 0])/82944 - (Lm*T[6, 18, 0])/3 + T[6, 18, 1]/12 -
      (3*T[6, 19, 2])/32 + (139*T[7, 5, 0])/6912 + (19*Lm*T[7, 5, 0])/24 -
      (19*T[7, 5, 1])/96 + (19*T[7, 6, 1])/576 - (1547*T[7, 7, 0])/4608 -
      (5*Lm*T[7, 7, 0])/24 + (5*T[7, 7, 1])/96 - (481*T[7, 8, 0])/1728 -
      (7*Lm*T[7, 8, 0])/24 + (7*T[7, 8, 1])/96 - (485*T[7, 9, 0])/1728 +
      (Lm*T[7, 9, 0])/4 - T[7, 9, 1]/16 + (635353*T[7, 10, 0])/414720 +
      (3353*Lm*T[7, 10, 0])/1728 + (3*Lm^2*T[7, 10, 0])/4 -
      (3353*T[7, 10, 1])/6912 - (3*Lm*T[7, 10, 1])/8 + (3*T[7, 10, 2])/32 -
      (397753*T[7, 11, 0])/414720 - (3353*Lm*T[7, 11, 0])/1728 -
      (3*Lm^2*T[7, 11, 0])/4 + (3353*T[7, 11, 1])/6912 +
      (3*Lm*T[7, 11, 1])/8 - (3*T[7, 11, 2])/32 + (863*T[7, 14, 1])/2304 +
      (5*Lm*T[7, 14, 1])/16 - (5*T[7, 14, 2])/64 - (19*T[7, 15, 1])/288 +
      (133*T[7, 16, 0])/1152 - (2*T[8, 2, 0])/9 - (11*T[8, 4, 0])/288 +
      (7*T[8, 7, 0])/64 + T[8, 9, 0]/32 + (19*T[8, 10, 0])/384 +
      (Lm*T[8, 10, 0])/4 - T[8, 10, 1]/16 - (1607*T[9, 3, 0])/10368 -
      (221*T[9, 4, 0])/1152 - T[9, 5, 0]/16 + T[9, 6, 0]/32 +
      (17*T[9, 7, 0])/288 - (11*T3L61[1])/48 - (19*T4LT2[2])/576 +
      (7*T4LT4[2])/144 - (29*T4LVB6[1])/288 + (37*T4LVB7[1])/288) +
    cf^3*(-15148169735003/25082265600 + (3437*a5)/9 + (306227*c4)/7776 +
      (86386627*Lm)/165888 + (4*c4*Lm)/3 - (59*Lm^2)/128 + (9*Lm^3)/32 -
      (4943778491*ls2)/(5529600*Sqrt[3]) + (213971*Lm*ls2)/(576*Sqrt[3]) -
      24*Sqrt[3]*Lm^2*ls2 + (902165*ls2^2)/13824 + (2271*Lm*ls2^2)/32 +
      9*Lm^2*ls2^2 - (319590737*ls3)/(806400*Sqrt[3]) +
      (1709*Lm*ls3)/(24*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls3)/2 -
      (1709*ls4)/(48*Sqrt[3]) + (27*Sqrt[3]*Lm*ls4)/2 - (81*Sqrt[3]*ls5)/16 -
      (243*Sqrt[3]*ls5p)/32 + (81*Sqrt[3]*ls4p*Pi)/8 +
      (94806491299*Pi^2)/2239488000 - (35201893*Lm*Pi^2)/1866240 -
      (337*Lm^2*Pi^2)/288 - (1709*ls2*Pi^2)/(864*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls2*Pi^2)/4 - (63*Sqrt[3]*ls3*Pi^2)/16 -
      (319590737*Pi^3)/(14515200*Sqrt[3]) + (1709*Lm*Pi^3)/(432*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*Pi^3)/4 - (35688892693*Pi^4)/5225472000 -
      (169177*Lm*Pi^4)/933120 - (19*Lm^2*Pi^4)/90 - Pi^5/(3*Sqrt[3]) -
      (102107*Pi^6)/1088640 + (296019212749*z3)/261273600 -
      (170111*Lm*z3)/1728 + (371*Lm^2*z3)/18 + (3*Sqrt[3]*ls2*z3)/4 +
      (39307*Pi*z3)/(1296*Sqrt[3]) - (23*Sqrt[3]*Lm*Pi*z3)/2 +
      (2695591*Pi^2*z3)/1119744 - (131*Lm*Pi^2*z3)/72 + (169*z3^2)/324 -
      (2354410361*z5)/6220800 - (9817*Lm*z5)/180 + (3437*a4*Log[2])/45 -
      (3437*c4*Log[2])/1080 + (230401*Pi^4*Log[2])/51840 -
      (306227*Pi^2*Log[2]^2)/7776 - (4*Lm*Pi^2*Log[2]^2)/3 +
      (306227*z2*Log[2]^2)/1296 + 8*Lm*z2*Log[2]^2 +
      (3437*Pi^2*Log[2]^3)/648 - (3437*z2*Log[2]^3)/180 +
      (319590737*ls2*Log[3])/(806400*Sqrt[3]) - (1709*Lm*ls2*Log[3])/
       (24*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls2*Log[3])/2 +
      (1709*ls3*Log[3])/(32*Sqrt[3]) - (81*Sqrt[3]*Lm*ls3*Log[3])/4 +
      (81*Sqrt[3]*ls4*Log[3])/8 + (9*Sqrt[3]*ls2*Pi^2*Log[3])/16 +
      (1709*Pi^3*Log[3])/(576*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/8 -
      (69*Sqrt[3]*Pi*z3*Log[3])/8 - (1709*ls2*Log[3]^2)/(64*Sqrt[3]) +
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/8 - (243*Sqrt[3]*ls3*Log[3]^2)/32 -
      (27*Sqrt[3]*Pi^3*Log[3]^2)/64 + (81*Sqrt[3]*ls2*Log[3]^3)/32 +
      (1709*ls4[Pi/3])/(162*Sqrt[3]) - 4*Sqrt[3]*Lm*ls4[Pi/3] -
      3*Sqrt[3]*Log[3]*ls4[Pi/3] + (49*Sqrt[3]*ls5[Pi/3])/8 +
      (348199*T[5, 8, 1])/138240 + (3*Lm*T[5, 8, 1])/8 - (3*T[5, 8, 2])/32 -
      (1053719*T[5, 11, 0])/165888 - (79*Lm*T[5, 11, 0])/27 +
      (79*T[5, 11, 1])/108 + (1072669*T[6, 9, 0])/3110400 -
      (251*Lm*T[6, 9, 0])/81 + (251*T[6, 9, 1])/324 -
      (6333349*T[6, 10, 0])/777600 + (2641*Lm*T[6, 10, 0])/162 -
      (2641*T[6, 10, 1])/648 - (448987*T[6, 11, 0])/311040 -
      (397*Lm*T[6, 11, 0])/432 - (Lm^2*T[6, 11, 0])/2 +
      (397*T[6, 11, 1])/1728 + (Lm*T[6, 11, 1])/4 - T[6, 11, 2]/16 +
      (2455589*T[6, 12, 0])/483840 + (1061*Lm*T[6, 12, 0])/432 +
      (3*Lm^2*T[6, 12, 0])/2 - (1061*T[6, 12, 1])/1728 -
      (3*Lm*T[6, 12, 1])/4 + (3*T[6, 12, 2])/16 - (2994757*T[6, 13, 0])/
       777600 - (737*Lm*T[6, 13, 0])/144 - Lm^2*T[6, 13, 0] +
      (737*T[6, 13, 1])/576 + (Lm*T[6, 13, 1])/2 - T[6, 13, 2]/8 +
      (2035501*T[6, 14, 0])/207360 + (409*Lm*T[6, 14, 0])/96 +
      (3*Lm^2*T[6, 14, 0])/2 - (409*T[6, 14, 1])/384 - (3*Lm*T[6, 14, 1])/4 +
      (3*T[6, 14, 2])/16 + T[6, 15, 2]/16 - (3553*T[6, 16, 1])/23040 -
      (Lm*T[6, 16, 1])/8 + T[6, 16, 2]/32 - (29519*T[6, 17, 0])/34560 +
      (19*Lm*T[6, 17, 0])/6 - (19*T[6, 17, 1])/24 - (39509*T[6, 18, 0])/
       64800 - (4*Lm*T[6, 18, 0])/3 + T[6, 18, 1]/3 + (9*T[7, 5, 0])/64 +
      (19*Lm*T[7, 5, 0])/9 - (19*T[7, 5, 1])/36 + (19*T[7, 6, 1])/144 -
      (8285*T[7, 7, 0])/6912 - (19*Lm*T[7, 7, 0])/18 + (19*T[7, 7, 1])/72 -
      (761*T[7, 8, 0])/1728 - (31*Lm*T[7, 8, 0])/36 + (31*T[7, 8, 1])/144 -
      (101*T[7, 9, 0])/108 + Lm*T[7, 9, 0] - T[7, 9, 1]/4 +
      (334483*T[7, 10, 0])/207360 + (2153*Lm*T[7, 10, 0])/864 +
      (Lm^2*T[7, 10, 0])/2 - (2153*T[7, 10, 1])/3456 - (Lm*T[7, 10, 1])/4 +
      T[7, 10, 2]/16 - (151123*T[7, 11, 0])/207360 -
      (2153*Lm*T[7, 11, 0])/864 - (Lm^2*T[7, 11, 0])/2 +
      (2153*T[7, 11, 1])/3456 + (Lm*T[7, 11, 1])/4 - T[7, 11, 2]/16 -
      (5119*T[7, 14, 1])/3456 - (5*Lm*T[7, 14, 1])/8 + (5*T[7, 14, 2])/32 +
      T[7, 15, 1]/9 + (541*T[7, 16, 0])/864 - (Lm*T[7, 16, 0])/2 +
      T[7, 16, 1]/8 - (37*T[8, 2, 0])/18 - (11*T[8, 4, 0])/144 +
      T[8, 6, 0]/8 + (301*T[8, 7, 0])/288 + (59*T[8, 10, 0])/864 -
      (1607*T[9, 3, 0])/5184 - (221*T[9, 4, 0])/576 - T[9, 5, 0]/8 +
      T[9, 6, 0]/16 + (17*T[9, 7, 0])/72 - (3*T3L61[1])/8 -
      (19*T4LT2[2])/216 + T4LT4[2]/72 - (43*T4LVB6[1])/72 + (2*T4LVB7[1])/3)

c["v", "MS", 2] = cf*nl^2*tf^2*(14513/194400 + (763*Lm)/9720 -
      (53*Lm^2)/810 + (2*Lm^3)/135 - (5131*Pi^2)/729000 - (7*Lm*Pi^2)/12150 +
      (Lm^2*Pi^2)/405 + (19*Pi^4)/12150 - (434*z3)/2025 + (8*Lm*z3)/135) +
    cf*nh^2*tf^2*(-42716381/324000 + (21481*Lm)/24300 - (53*Lm^2)/810 +
      (2*Lm^3)/135 + (1996463*ls2)/(4500*Sqrt[3]) +
      (382*Lm*ls2)/(25*Sqrt[3]) + (23593*ls3)/(150*Sqrt[3]) +
      (95195*Pi^2)/5832 + (Lm^2*Pi^2)/405 + (23593*Pi^3)/(2700*Sqrt[3]) -
      (69113*Pi^4)/364500 + (237223*z3)/8100 - (2336*Lm*z3)/405 -
      (23593*ls2*Log[3])/(150*Sqrt[3]) - (10667*T[6, 9, 0])/4050 +
      (4204*T[6, 10, 0])/2025) +
    (cf^2*nh*tf*(798197/10800 + (22873*ls2)/(300*Sqrt[3]) - (868*ls2^2)/25 +
       (347*ls3)/(100*Sqrt[3]) + (559303*Pi^2)/97200 +
       (347*Pi^3)/(1800*Sqrt[3]) - (93667*Pi^4)/243000 - (1011*z3)/200 -
       (347*ls2*Log[3])/(100*Sqrt[3]) - (191*T[5, 11, 0])/75 -
       (2551*T[6, 9, 0])/2700 + (1156*T[6, 10, 0])/675 -
       (34*T[6, 11, 0])/45 - (7*T[6, 12, 0])/25))/((d-1)*ep) +
    (ca*cf*nl*tf*(-89/60 - (6*Sqrt[3]*ls2)/5 - (9*ls2^2)/10 - (31*Pi^2)/540 -
       (13*Pi^4)/900 + (131*z3)/270 + (2*T[6, 13, 0])/15 - T[6, 14, 0]/5))/
     ((d-1)*ep) + (cf^2*nl*tf*(89/30 + (12*Sqrt[3]*ls2)/5 + (9*ls2^2)/5 +
       (31*Pi^2)/270 + (13*Pi^4)/450 - (131*z3)/135 - (4*T[6, 13, 0])/15 +
       (2*T[6, 14, 0])/5))/((d-1)*ep) + cf*nh*nl*tf^2*
     (-48957779/486000 + (46777*Lm)/48600 - (53*Lm^2)/405 + (4*Lm^3)/135 +
      (13927*Sqrt[3]*ls2)/250 + (382*Lm*ls2)/(25*Sqrt[3]) +
      (382*Sqrt[3]*ls3)/25 + (3841*Pi^2)/2250 - (7*Lm*Pi^2)/12150 +
      (2*Lm^2*Pi^2)/405 + (191*Pi^3)/(75*Sqrt[3]) - (3319*Pi^4)/18225 +
      (360484*z3)/18225 - (2312*Lm*z3)/405 - (382*Sqrt[3]*ls2*Log[3])/25 -
      (3652*T[6, 13, 0])/2025 + (136*T[6, 14, 0])/135) +
    (ca*cf*nh*tf*(-20100757/25600 + (12631*Sqrt[3]*ls2)/160 - (63*ls2^2)/16 +
       (76857*Sqrt[3]*ls3)/1600 - (139603*Pi^2)/17280 +
       (25619*Pi^3)/(3200*Sqrt[3]) + (11363*Pi^4)/36000 +
       (13258703*z3)/86400 - (7*z5)/4 - (76857*Sqrt[3]*ls2*Log[3])/1600 +
       (5983*T[6, 9, 0])/1600 - (17699*T[6, 10, 0])/1200 +
       (11*T[6, 11, 0])/15 - (11*T[6, 12, 0])/5 + (7*T[6, 13, 0])/40 -
       (21*T[6, 17, 0])/80 - (7*T[7, 5, 0])/40 + (7*T[7, 7, 0])/80 +
       (7*T[7, 8, 0])/40))/((d-1)*ep) +
    (ca^2*cf*(-943/160 - (3*Sqrt[3]*ls2)/5 + (9*ls2^2)/10 -
       (27*Sqrt[3]*ls3)/40 - (43*Pi^2)/160 - (3*Sqrt[3]*Pi^3)/80 -
       (37*Pi^4)/1440 + (127*z3)/45 + (27*Sqrt[3]*ls2*Log[3])/40 -
       T[6, 11, 0]/40 + (3*T[6, 12, 0])/40 - (3*T[6, 13, 0])/20 +
       (9*T[6, 14, 0])/40 + (3*T[7, 10, 0])/40 - (3*T[7, 11, 0])/40))/
     ((d-1)*ep^2) + (cf^3*(13/80 - (12*Sqrt[3]*ls2)/5 + (9*ls2^2)/10 -
       (27*Sqrt[3]*ls3)/20 - (91*Pi^2)/720 - (3*Sqrt[3]*Pi^3)/40 -
       (19*Pi^4)/900 + (371*z3)/180 + (27*Sqrt[3]*ls2*Log[3])/20 -
       T[6, 11, 0]/20 + (3*T[6, 12, 0])/20 - T[6, 13, 0]/10 +
       (3*T[6, 14, 0])/20 + T[7, 10, 0]/20 - T[7, 11, 0]/20))/
     ((d-1)*ep^2) + (ca*cf^2*(1873/160 + (12*Sqrt[3]*ls2)/5 - (9*ls2^2)/4 +
       (81*Sqrt[3]*ls3)/40 + (173*Pi^2)/288 + (9*Sqrt[3]*Pi^3)/80 +
       (223*Pi^4)/3600 - (267*z3)/40 - (81*Sqrt[3]*ls2*Log[3])/40 +
       (3*T[6, 11, 0])/40 - (9*T[6, 12, 0])/40 + (7*T[6, 13, 0])/20 -
       (21*T[6, 14, 0])/40 - (7*T[7, 10, 0])/40 + (7*T[7, 11, 0])/40))/
     ((d-1)*ep^2) + (cf^3*(-246113051/1382400 - (4*c4)/15 - (13*Lm)/20 -
       (685157*ls2)/(2880*Sqrt[3]) + (48*Sqrt[3]*Lm*ls2)/5 +
       (144929*ls2^2)/9600 - (18*Lm*ls2^2)/5 - (363179*ls3)/(4800*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls3)/5 - (27*Sqrt[3]*ls4)/10 - (951563*Pi^2)/9331200 +
       (91*Lm*Pi^2)/180 - (3*Sqrt[3]*ls2*Pi^2)/20 -
       (363179*Pi^3)/(86400*Sqrt[3]) + (3*Sqrt[3]*Lm*Pi^3)/10 +
       (5451587*Pi^4)/93312000 + (19*Lm*Pi^4)/225 + (97950521*z3)/1555200 -
       (371*Lm*z3)/45 + (23*Sqrt[3]*Pi*z3)/10 + (131*Pi^2*z3)/360 +
       (3139*z5)/300 + (4*Pi^2*Log[2]^2)/15 - (8*z2*Log[2]^2)/5 +
       (363179*ls2*Log[3])/(4800*Sqrt[3]) - (27*Sqrt[3]*Lm*ls2*Log[3])/5 +
       (81*Sqrt[3]*ls3*Log[3])/20 + (9*Sqrt[3]*Pi^3*Log[3])/40 -
       (81*Sqrt[3]*ls2*Log[3]^2)/40 + (4*Sqrt[3]*ls4[Pi/3])/5 -
       (3*T[5, 8, 1])/40 + (10057*T[5, 11, 0])/10800 +
       (45143*T[6, 9, 0])/25920 - (42281*T[6, 10, 0])/6480 -
       (1619*T[6, 11, 0])/3600 + (Lm*T[6, 11, 0])/5 - T[6, 11, 1]/20 +
       (9479*T[6, 12, 0])/5400 - (3*Lm*T[6, 12, 0])/5 + (3*T[6, 12, 1])/20 -
       (1999*T[6, 13, 0])/4800 + (2*Lm*T[6, 13, 0])/5 - T[6, 13, 1]/10 +
       (4399*T[6, 14, 0])/3200 - (3*Lm*T[6, 14, 0])/5 + (3*T[6, 14, 1])/20 +
       T[6, 16, 1]/40 - (7*T[6, 17, 0])/10 + (4*T[6, 18, 0])/15 -
       (7*T[7, 5, 0])/15 + (7*T[7, 7, 0])/30 + (13*T[7, 8, 0])/60 -
       T[7, 9, 0]/5 - (3047*T[7, 10, 0])/28800 - (Lm*T[7, 10, 0])/5 +
       T[7, 10, 1]/20 + (3047*T[7, 11, 0])/28800 + (Lm*T[7, 11, 0])/5 -
       T[7, 11, 1]/20 + T[7, 14, 1]/8 + T[7, 16, 0]/10))/((d-1)*ep) +
    (ca^2*cf*(-279903251/2764800 + (943*Lm)/40 - (106607*ls2)/
        (1440*Sqrt[3]) + (12*Sqrt[3]*Lm*ls2)/5 + (95327*ls2^2)/6400 -
       (18*Lm*ls2^2)/5 - (701233*ls3)/(19200*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls3)/10 - (27*Sqrt[3]*ls4)/20 -
       (9285763*Pi^2)/9331200 + (43*Lm*Pi^2)/40 - (3*Sqrt[3]*ls2*Pi^2)/40 -
       (701233*Pi^3)/(345600*Sqrt[3]) + (3*Sqrt[3]*Lm*Pi^3)/20 -
       (8428189*Pi^4)/186624000 + (37*Lm*Pi^4)/360 + (65003687*z3)/1555200 -
       (508*Lm*z3)/45 + (23*Sqrt[3]*Pi*z3)/20 - (83*Pi^2*z3)/360 +
       (5387*z5)/800 + (701233*ls2*Log[3])/(19200*Sqrt[3]) -
       (27*Sqrt[3]*Lm*ls2*Log[3])/10 + (81*Sqrt[3]*ls3*Log[3])/40 +
       (9*Sqrt[3]*Pi^3*Log[3])/80 - (81*Sqrt[3]*ls2*Log[3]^2)/80 +
       (2*Sqrt[3]*ls4[Pi/3])/5 + (29*T[5, 8, 1])/160 -
       (263*T[5, 11, 0])/960 + (485471*T[6, 9, 0])/518400 -
       (460361*T[6, 10, 0])/129600 - (2399*T[6, 11, 0])/7200 +
       (Lm*T[6, 11, 0])/10 - T[6, 11, 1]/40 + (813*T[6, 12, 0])/800 -
       (3*Lm*T[6, 12, 0])/10 + (3*T[6, 12, 1])/40 - (7751*T[6, 13, 0])/9600 +
       (3*Lm*T[6, 13, 0])/5 - (3*T[6, 13, 1])/20 + (11431*T[6, 14, 0])/6400 -
       (9*Lm*T[6, 14, 0])/10 + (9*T[6, 14, 1])/40 - (9*T[6, 17, 0])/40 +
       T[6, 18, 0]/15 - (7*T[7, 5, 0])/40 + T[7, 7, 0]/20 +
       (3*T[7, 8, 0])/40 - T[7, 9, 0]/20 + (12889*T[7, 10, 0])/57600 -
       (3*Lm*T[7, 10, 0])/10 + (3*T[7, 10, 1])/40 - (12889*T[7, 11, 0])/
        57600 + (3*Lm*T[7, 11, 0])/10 - (3*T[7, 11, 1])/40 - T[7, 14, 1]/16 -
       T[8, 10, 0]/20))/((d-1)*ep) +
    (ca*cf^2*(89546617/307200 + (2*c4)/15 - (1873*Lm)/40 +
       (512671*ls2)/(1920*Sqrt[3]) - (48*Sqrt[3]*Lm*ls2)/5 -
       (716891*ls2^2)/19200 + 9*Lm*ls2^2 + (29567*Sqrt[3]*ls3)/800 -
       (81*Sqrt[3]*Lm*ls3)/10 + (81*Sqrt[3]*ls4)/20 + (846547*Pi^2)/414720 -
       (173*Lm*Pi^2)/72 + (9*Sqrt[3]*ls2*Pi^2)/40 +
       (29567*Pi^3)/(4800*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3)/20 +
       (1267199*Pi^4)/20736000 - (223*Lm*Pi^4)/900 - (357965269*z3)/3110400 +
       (267*Lm*z3)/10 - (69*Sqrt[3]*Pi*z3)/20 + (67*Pi^2*z3)/240 -
       (22439*z5)/1200 - (2*Pi^2*Log[2]^2)/15 + (4*z2*Log[2]^2)/5 -
       (29567*Sqrt[3]*ls2*Log[3])/800 + (81*Sqrt[3]*Lm*ls2*Log[3])/10 -
       (243*Sqrt[3]*ls3*Log[3])/40 - (27*Sqrt[3]*Pi^3*Log[3])/80 +
       (243*Sqrt[3]*ls2*Log[3]^2)/80 - (6*Sqrt[3]*ls4[Pi/3])/5 -
       (13*T[5, 8, 1])/40 + (889*T[5, 11, 0])/10800 -
       (118531*T[6, 9, 0])/43200 + (111961*T[6, 10, 0])/10800 +
       (713*T[6, 11, 0])/800 - (3*Lm*T[6, 11, 0])/10 + (3*T[6, 11, 1])/40 -
       (3143*T[6, 12, 0])/1080 + (9*Lm*T[6, 12, 0])/10 - (9*T[6, 12, 1])/40 +
       (17501*T[6, 13, 0])/9600 - (7*Lm*T[6, 13, 0])/5 + (7*T[6, 13, 1])/20 -
       (27261*T[6, 14, 0])/6400 + (21*Lm*T[6, 14, 0])/10 -
       (21*T[6, 14, 1])/40 - T[6, 16, 1]/80 + (4*T[6, 17, 0])/5 -
       (4*T[6, 18, 0])/15 + (7*T[7, 5, 0])/12 - (13*T[7, 7, 0])/60 -
       (31*T[7, 8, 0])/120 + T[7, 9, 0]/5 - (7577*T[7, 10, 0])/19200 +
       (7*Lm*T[7, 10, 0])/10 - (7*T[7, 10, 1])/40 + (7577*T[7, 11, 0])/
        19200 - (7*Lm*T[7, 11, 0])/10 + (7*T[7, 11, 1])/40 + T[7, 14, 1]/16 -
       T[7, 16, 0]/20 + T[8, 10, 0]/10))/((d-1)*ep) +
    cf^2*nl*tf*(400622177/11664000 - (416*c4)/2025 - (205271*Lm)/77760 -
      (19*Lm^2)/20 + Lm^3/5 - (1642867*ls2)/(216000*Sqrt[3]) -
      (23467*Lm*ls2)/(1800*Sqrt[3]) + (83*ls2^2)/25 - (9*Lm*ls2^2)/5 -
      (6187*ls3)/(600*Sqrt[3]) - (980159*Pi^2)/6480000 -
      (73531*Lm*Pi^2)/364500 + (Lm^2*Pi^2)/30 - (6187*Pi^3)/(10800*Sqrt[3]) +
      (1495429*Pi^4)/8748000 - (317*Lm*Pi^4)/8100 - (26335711*z3)/2187000 +
      (3707*Lm*z3)/1350 - (163*Pi^2*z3)/1215 - (2338*z5)/675 +
      (416*Pi^2*Log[2]^2)/2025 - (832*z2*Log[2]^2)/675 +
      (6187*ls2*Log[3])/(600*Sqrt[3]) - (883*T[6, 13, 0])/4860 +
      (16*Lm*T[6, 13, 0])/45 - (4*T[6, 13, 1])/45 + (829*T[6, 14, 0])/900 -
      (8*Lm*T[6, 14, 0])/15 + (2*T[6, 14, 1])/15 - (2*T3L61[1])/45) +
    cf^2*nh*tf*(7631562853279/23094720000 - (4832*c4)/2025 -
      (36392599*Lm)/388800 - (19*Lm^2)/20 + Lm^3/5 -
      (23088130843*ls2)/(35640000*Sqrt[3]) - (7267*Lm*ls2)/(200*Sqrt[3]) +
      (19969*ls2^2)/9000 + (3517*Lm*ls2^2)/75 - (45942361*ls3)/
       (237600*Sqrt[3]) - (347*Lm*ls3)/(75*Sqrt[3]) +
      (347*ls4)/(150*Sqrt[3]) - (2649683183*Pi^2)/384912000 -
      (312589*Lm*Pi^2)/40500 + (Lm^2*Pi^2)/30 + (347*ls2*Pi^2)/
       (2700*Sqrt[3]) - (45942361*Pi^3)/(4276800*Sqrt[3]) -
      (347*Lm*Pi^3)/(1350*Sqrt[3]) + (189672749*Pi^4)/144342000 +
      (187109*Lm*Pi^4)/364500 - (6117443003*z3)/64152000 -
      (36511*Lm*z3)/2025 - (7981*Pi*z3)/(4050*Sqrt[3]) +
      (8606*Pi^2*z3)/54675 + (6530489*z5)/121500 + (4832*Pi^2*Log[2]^2)/
       2025 - (9664*z2*Log[2]^2)/675 + (45942361*ls2*Log[3])/
       (237600*Sqrt[3]) + (347*Lm*ls2*Log[3])/(75*Sqrt[3]) -
      (347*ls3*Log[3])/(100*Sqrt[3]) - (347*Pi^3*Log[3])/(1800*Sqrt[3]) +
      (347*ls2*Log[3]^2)/(200*Sqrt[3]) - (1388*ls4[Pi/3])/(2025*Sqrt[3]) -
      (11251*T[5, 8, 1])/8100 - (56*T[5, 11, 0])/30375 +
      (764*Lm*T[5, 11, 0])/225 - (191*T[5, 11, 1])/225 +
      (2092609*T[6, 9, 0])/583200 + (2551*Lm*T[6, 9, 0])/2025 -
      (2551*T[6, 9, 1])/8100 - (834373*T[6, 10, 0])/145800 -
      (4624*Lm*T[6, 10, 0])/2025 + (1156*T[6, 10, 1])/2025 -
      (5107*T[6, 11, 0])/8100 + (136*Lm*T[6, 11, 0])/135 -
      (34*T[6, 11, 1])/135 + (341039*T[6, 12, 0])/2138400 +
      (28*Lm*T[6, 12, 0])/75 - (7*T[6, 12, 1])/75 + (9737*T[6, 13, 0])/4860 +
      (128*T[6, 14, 0])/135 + (167*T[6, 16, 1])/810 +
      (11873*T[6, 17, 0])/14580 - (80141*T[6, 18, 0])/30375 - T[7, 5, 0]/5 +
      (2*T[7, 16, 0])/45 - (2*T3L61[1])/45) +
    ca*cf*nl*tf*(-3148563373/186624000 + (208*c4)/2025 + (14839*Lm)/16200 +
      (211*Lm^2)/405 - (11*Lm^3)/135 + (1642867*ls2)/(432000*Sqrt[3]) +
      (23467*Lm*ls2)/(3600*Sqrt[3]) - (83*ls2^2)/50 + (9*Lm*ls2^2)/10 +
      (6187*ls3)/(1200*Sqrt[3]) + (211673*Pi^2)/8640000 +
      (408217*Lm*Pi^2)/2916000 - (11*Lm^2*Pi^2)/810 +
      (6187*Pi^3)/(21600*Sqrt[3]) - (78551*Pi^4)/874800 + (19*Lm*Pi^4)/1080 +
      (129859843*z3)/17496000 - (2357*Lm*z3)/1350 + (19*Pi^2*z3)/243 +
      (1663*z5)/1350 - (208*Pi^2*Log[2]^2)/2025 + (416*z2*Log[2]^2)/675 -
      (6187*ls2*Log[3])/(1200*Sqrt[3]) + (883*T[6, 13, 0])/9720 -
      (8*Lm*T[6, 13, 0])/45 + (2*T[6, 13, 1])/45 - (829*T[6, 14, 0])/1800 +
      (4*Lm*T[6, 14, 0])/15 - T[6, 14, 1]/15 + T3L61[1]/45) +
    ca*cf*nh*tf*(-108001602050327/161663040000 - (7091*c4)/12150 +
      (36068113*Lm)/34560 + (211*Lm^2)/405 - (11*Lm^3)/135 +
      (65494062169*ls2)/(71280000*Sqrt[3]) - (51275*Lm*ls2)/(144*Sqrt[3]) -
      (404983*ls2^2)/14400 + (99*Lm*ls2^2)/20 + (21632360543*ls3)/
       (66528000*Sqrt[3]) - (25619*Sqrt[3]*Lm*ls3)/400 +
      (25619*Sqrt[3]*ls4)/800 + (89409996427*Pi^2)/9237888000 +
      (987221*Lm*Pi^2)/91125 - (11*Lm^2*Pi^2)/810 +
      (25619*ls2*Pi^2)/(4800*Sqrt[3]) + (21632360543*Pi^3)/
       (1197504000*Sqrt[3]) - (25619*Lm*Pi^3)/(2400*Sqrt[3]) -
      (41097563957*Pi^4)/80831520000 - (1426*Lm*Pi^4)/3375 +
      (1784343055513*z3)/10777536000 - (4097173*Lm*z3)/21600 -
      (589237*Pi*z3)/(7200*Sqrt[3]) + (14381*Pi^2*z3)/48600 -
      (4445851*z5)/108000 + (7*Lm*z5)/3 + (7091*Pi^2*Log[2]^2)/12150 -
      (7091*z2*Log[2]^2)/2025 - (21632360543*ls2*Log[3])/(66528000*Sqrt[3]) +
      (25619*Sqrt[3]*Lm*ls2*Log[3])/400 - (76857*Sqrt[3]*ls3*Log[3])/1600 -
      (25619*Pi^3*Log[3])/(3200*Sqrt[3]) + (76857*Sqrt[3]*ls2*Log[3]^2)/
       3200 - (25619*ls4[Pi/3])/(900*Sqrt[3]) - (5449*T[5, 8, 1])/12960 -
      (6056651*T[5, 11, 0])/1944000 - (79156499*T[6, 9, 0])/23328000 -
      (5983*Lm*T[6, 9, 0])/1200 + (5983*T[6, 9, 1])/4800 +
      (47231*T[6, 10, 0])/1458000 + (17699*Lm*T[6, 10, 0])/900 -
      (17699*T[6, 10, 1])/3600 - (70787*T[6, 11, 0])/64800 -
      (44*Lm*T[6, 11, 0])/45 + (11*T[6, 11, 1])/45 +
      (822695411*T[6, 12, 0])/149688000 + (44*Lm*T[6, 12, 0])/15 -
      (11*T[6, 12, 1])/15 - (1184897*T[6, 13, 0])/194400 -
      (7*Lm*T[6, 13, 0])/30 + (7*T[6, 13, 1])/120 + (1067*T[6, 14, 0])/360 +
      (3559*T[6, 16, 1])/6480 + (263563*T[6, 17, 0])/388800 +
      (7*Lm*T[6, 17, 0])/20 - (7*T[6, 17, 1])/80 - (3350033*T[6, 18, 0])/
       972000 + (731*T[7, 5, 0])/7200 + (7*Lm*T[7, 5, 0])/30 -
      (7*T[7, 5, 1])/120 - (1201*T[7, 7, 0])/14400 - (7*Lm*T[7, 7, 0])/60 +
      (7*T[7, 7, 1])/240 + (193*T[7, 8, 0])/2400 - (7*Lm*T[7, 8, 0])/30 +
      (7*T[7, 8, 1])/120 - (49*T[7, 9, 0])/90 + (7*T[7, 12, 0])/48 -
      (30347*T[7, 13, 0])/27000 - T[7, 16, 0]/45 - (7*T[8, 5, 0])/60 +
      T3L61[1]/45) + cf^3*(-12811689595741937/28217548800000 +
      (26431*a5)/225 + (59949047*c4)/2916000 + (251065991*Lm)/1036800 +
      (16*c4*Lm)/45 - (71*Lm^2)/30 + (3*Lm^3)/5 + (209009506709*ls2)/
       (2073600000*Sqrt[3]) + (203671*Lm*ls2)/(675*Sqrt[3]) -
      (32*Sqrt[3]*Lm^2*ls2)/5 - (107343479*ls2^2)/2592000 -
      (125489*Lm*ls2^2)/7200 + (12*Lm^2*ls2^2)/5 -
      (183537041*ls3)/(2240000*Sqrt[3]) + (363179*Lm*ls3)/(3600*Sqrt[3]) -
      (18*Sqrt[3]*Lm^2*ls3)/5 - (363179*ls4)/(7200*Sqrt[3]) +
      (18*Sqrt[3]*Lm*ls4)/5 - (27*Sqrt[3]*ls5)/20 - (81*Sqrt[3]*ls5p)/40 +
      (27*Sqrt[3]*ls4p*Pi)/10 + (5292949458107*Pi^2)/167961600000 -
      (1910537*Lm*Pi^2)/34992000 - (32*Lm^2*Pi^2)/135 -
      (363179*ls2*Pi^2)/(129600*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/5 -
      (21*Sqrt[3]*ls3*Pi^2)/20 - (183537041*Pi^3)/(40320000*Sqrt[3]) +
      (363179*Lm*Pi^3)/(64800*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/5 -
      (2765368289597*Pi^4)/391910400000 - (5645987*Lm*Pi^4)/69984000 -
      (38*Lm^2*Pi^4)/675 - (4*Pi^5)/(45*Sqrt[3]) - (101947*Pi^6)/4082400 +
      (11547893626811*z3)/19595520000 - (18765589*Lm*z3)/233280 +
      (742*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/5 + (8353117*Pi*z3)/
       (194400*Sqrt[3]) - (46*Lm*Pi*z3)/(5*Sqrt[3]) +
      (171762023*Pi^2*z3)/83980800 - (131*Lm*Pi^2*z3)/270 + (173*z3^2)/1215 -
      (50013221533*z5)/466560000 - (3139*Lm*z5)/225 +
      (26431*a4*Log[2])/1125 - (26431*c4*Log[2])/27000 +
      (1760843*Pi^4*Log[2])/1296000 - (59949047*Pi^2*Log[2]^2)/2916000 -
      (16*Lm*Pi^2*Log[2]^2)/45 + (59949047*z2*Log[2]^2)/486000 +
      (32*Lm*z2*Log[2]^2)/15 + (26431*Pi^2*Log[2]^3)/16200 -
      (26431*z2*Log[2]^3)/4500 + (183537041*ls2*Log[3])/(2240000*Sqrt[3]) -
      (363179*Lm*ls2*Log[3])/(3600*Sqrt[3]) + (18*Sqrt[3]*Lm^2*ls2*Log[3])/
       5 + (363179*ls3*Log[3])/(4800*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/
       5 + (27*Sqrt[3]*ls4*Log[3])/10 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/20 +
      (363179*Pi^3*Log[3])/(86400*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/10 -
      (23*Sqrt[3]*Pi*z3*Log[3])/10 - (363179*ls2*Log[3]^2)/(9600*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/10 - (81*Sqrt[3]*ls3*Log[3]^2)/40 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/80 + (27*Sqrt[3]*ls2*Log[3]^3)/40 +
      (363179*ls4[Pi/3])/(24300*Sqrt[3]) - (16*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (4*Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(10*Sqrt[3]) +
      (22886321*T[5, 8, 1])/31104000 + (Lm*T[5, 8, 1])/10 - T[5, 8, 2]/40 +
      (58490681*T[5, 11, 0])/62208000 - (10057*Lm*T[5, 11, 0])/8100 +
      (10057*T[5, 11, 1])/32400 - (1908109*T[6, 9, 0])/972000 -
      (45143*Lm*T[6, 9, 0])/19440 + (45143*T[6, 9, 1])/77760 -
      (52699*T[6, 10, 0])/388800 + (42281*Lm*T[6, 10, 0])/4860 -
      (42281*T[6, 10, 1])/19440 - (711913*T[6, 11, 0])/972000 +
      (1619*Lm*T[6, 11, 0])/2700 - (2*Lm^2*T[6, 11, 0])/15 -
      (1619*T[6, 11, 1])/10800 + (Lm*T[6, 11, 1])/15 - T[6, 11, 2]/60 +
      (313190051*T[6, 12, 0])/45360000 - (9479*Lm*T[6, 12, 0])/4050 +
      (2*Lm^2*T[6, 12, 0])/5 + (9479*T[6, 12, 1])/16200 -
      (Lm*T[6, 12, 1])/5 + T[6, 12, 2]/20 + (82902989*T[6, 13, 0])/38880000 +
      (1999*Lm*T[6, 13, 0])/3600 - (4*Lm^2*T[6, 13, 0])/15 -
      (1999*T[6, 13, 1])/14400 + (2*Lm*T[6, 13, 1])/15 - T[6, 13, 2]/30 -
      (61113343*T[6, 14, 0])/5184000 - (4399*Lm*T[6, 14, 0])/2400 +
      (2*Lm^2*T[6, 14, 0])/5 + (4399*T[6, 14, 1])/9600 - (Lm*T[6, 14, 1])/5 +
      T[6, 14, 2]/20 + T[6, 15, 2]/60 + (1334899*T[6, 16, 1])/15552000 -
      (Lm*T[6, 16, 1])/30 + T[6, 16, 2]/120 - (683453*T[6, 17, 0])/7776000 +
      (14*Lm*T[6, 17, 0])/15 - (7*T[6, 17, 1])/30 - (7477793*T[6, 18, 0])/
       4860000 - (16*Lm*T[6, 18, 0])/45 + (4*T[6, 18, 1])/45 -
      (11429*T[7, 5, 0])/43200 + (28*Lm*T[7, 5, 0])/45 - (7*T[7, 5, 1])/45 +
      (7*T[7, 6, 1])/180 - (84431*T[7, 7, 0])/172800 -
      (14*Lm*T[7, 7, 0])/45 + (7*T[7, 7, 1])/90 - (19703*T[7, 8, 0])/21600 -
      (13*Lm*T[7, 8, 0])/45 + (13*T[7, 8, 1])/180 - (1841*T[7, 9, 0])/3600 +
      (4*Lm*T[7, 9, 0])/15 - T[7, 9, 1]/15 - (14094187*T[7, 10, 0])/
       15552000 + (3047*Lm*T[7, 10, 0])/21600 + (2*Lm^2*T[7, 10, 0])/15 -
      (3047*T[7, 10, 1])/86400 - (Lm*T[7, 10, 1])/15 + T[7, 10, 2]/60 +
      (19501387*T[7, 11, 0])/15552000 - (3047*Lm*T[7, 11, 0])/21600 -
      (2*Lm^2*T[7, 11, 0])/15 + (3047*T[7, 11, 1])/86400 +
      (Lm*T[7, 11, 1])/15 - T[7, 11, 2]/60 + (19877*T[7, 14, 1])/86400 -
      (Lm*T[7, 14, 1])/6 + T[7, 14, 2]/24 + T[7, 15, 1]/45 +
      (947*T[7, 16, 0])/1350 - (2*Lm*T[7, 16, 0])/15 + T[7, 16, 1]/30 +
      (16*T[8, 2, 0])/15 - T[8, 4, 0]/36 + T[8, 6, 0]/30 -
      (19*T[8, 7, 0])/40 + (133*T[8, 10, 0])/5400 - (63799*T[9, 3, 0])/
       388800 - (2431*T[9, 4, 0])/14400 - T[9, 5, 0]/30 + T[9, 6, 0]/60 +
      (7*T[9, 7, 0])/60 - T3L61[1]/5 - (7*T4LT2[2])/270 + T4LT4[2]/270 +
      (19*T4LVB6[1])/72 - (41*T4LVB7[1])/60) +
    ca^2*cf*(-144132263770277/8062156800000 + (22591*a5)/450 +
      (21744863*c4)/5832000 + (853995329*Lm)/6220800 - (214709*Lm^2)/12960 +
      (121*Lm^3)/1080 - (447267364727*ls2)/(4147200000*Sqrt[3]) +
      (4060109*Lm*ls2)/(43200*Sqrt[3]) - (8*Sqrt[3]*Lm^2*ls2)/5 +
      (40817243*ls2^2)/2592000 - (91367*Lm*ls2^2)/4800 + (12*Lm^2*ls2^2)/5 -
      (2258142007*ls3)/(17280000*Sqrt[3]) + (701233*Lm*ls3)/(14400*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/5 - (701233*ls4)/(28800*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/5 - (27*Sqrt[3]*ls5)/40 - (81*Sqrt[3]*ls5p)/80 +
      (27*Sqrt[3]*ls4p*Pi)/20 + (86229662273*Pi^2)/10497600000 +
      (20407957*Lm*Pi^2)/17496000 - (4523*Lm^2*Pi^2)/6480 -
      (701233*ls2*Pi^2)/(518400*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/10 -
      (21*Sqrt[3]*ls3*Pi^2)/40 - (2258142007*Pi^3)/(311040000*Sqrt[3]) +
      (701233*Lm*Pi^3)/(259200*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/10 -
      (321220790537*Pi^4)/335923200000 + (9069709*Lm*Pi^4)/139968000 -
      (37*Lm^2*Pi^4)/540 - (2*Pi^5)/(45*Sqrt[3]) - (54797*Pi^6)/4082400 +
      (1059910129*z3)/7680000 - (12656851*Lm*z3)/233280 +
      (1016*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/10 + (16128359*Pi*z3)/
       (777600*Sqrt[3]) - (23*Lm*Pi*z3)/(5*Sqrt[3]) +
      (15938899*Pi^2*z3)/33592320 + (83*Lm*Pi^2*z3)/270 + (5201*z3^2)/38880 -
      (23411801197*z5)/933120000 - (5387*Lm*z5)/600 +
      (22591*a4*Log[2])/2250 - (22591*c4*Log[2])/54000 +
      (1499723*Pi^4*Log[2])/2592000 - (21744863*Pi^2*Log[2]^2)/5832000 +
      (21744863*z2*Log[2]^2)/972000 + (22591*Pi^2*Log[2]^3)/32400 -
      (22591*z2*Log[2]^3)/9000 + (2258142007*ls2*Log[3])/(17280000*Sqrt[3]) -
      (701233*Lm*ls2*Log[3])/(14400*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/
       5 + (701233*ls3*Log[3])/(19200*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/
       10 + (27*Sqrt[3]*ls4*Log[3])/20 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/40 +
      (701233*Pi^3*Log[3])/(345600*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/20 -
      (23*Sqrt[3]*Pi*z3*Log[3])/20 - (701233*ls2*Log[3]^2)/(38400*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/20 - (81*Sqrt[3]*ls3*Log[3]^2)/80 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/160 + (27*Sqrt[3]*ls2*Log[3]^3)/80 +
      (701233*ls4[Pi/3])/(97200*Sqrt[3]) - (8*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (2*Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(20*Sqrt[3]) +
      (42258929*T[5, 8, 1])/62208000 - (29*Lm*T[5, 8, 1])/120 +
      (29*T[5, 8, 2])/480 - (253564679*T[5, 11, 0])/124416000 +
      (263*Lm*T[5, 11, 0])/720 - (263*T[5, 11, 1])/2880 -
      (22068419*T[6, 9, 0])/58320000 - (485471*Lm*T[6, 9, 0])/388800 +
      (485471*T[6, 9, 1])/1555200 - (262996793*T[6, 10, 0])/116640000 +
      (460361*Lm*T[6, 10, 0])/97200 - (460361*T[6, 10, 1])/388800 -
      (1065779*T[6, 11, 0])/2592000 + (2399*Lm*T[6, 11, 0])/5400 -
      (Lm^2*T[6, 11, 0])/15 - (2399*T[6, 11, 1])/21600 +
      (Lm*T[6, 11, 1])/30 - T[6, 11, 2]/120 + (432856021*T[6, 12, 0])/
       155520000 - (271*Lm*T[6, 12, 0])/200 + (Lm^2*T[6, 12, 0])/5 +
      (271*T[6, 12, 1])/800 - (Lm*T[6, 12, 1])/10 + T[6, 12, 2]/40 -
      (53245819*T[6, 13, 0])/38880000 + (7751*Lm*T[6, 13, 0])/7200 -
      (2*Lm^2*T[6, 13, 0])/5 - (7751*T[6, 13, 1])/28800 +
      (Lm*T[6, 13, 1])/5 - T[6, 13, 2]/20 + (4342681*T[6, 14, 0])/2073600 -
      (11431*Lm*T[6, 14, 0])/4800 + (3*Lm^2*T[6, 14, 0])/5 +
      (11431*T[6, 14, 1])/19200 - (3*Lm*T[6, 14, 1])/10 +
      (3*T[6, 14, 2])/40 - T[6, 15, 2]/40 + (4048051*T[6, 16, 1])/31104000 +
      (171347*T[6, 17, 0])/5184000 + (3*Lm*T[6, 17, 0])/10 -
      (3*T[6, 17, 1])/40 - (70858091*T[6, 18, 0])/77760000 -
      (4*Lm*T[6, 18, 0])/45 + T[6, 18, 1]/45 - T[6, 19, 2]/40 -
      (4507*T[7, 5, 0])/28800 + (7*Lm*T[7, 5, 0])/30 - (7*T[7, 5, 1])/120 +
      (7*T[7, 6, 1])/720 - (13147*T[7, 7, 0])/69120 - (Lm*T[7, 7, 0])/15 +
      T[7, 7, 1]/60 - (199*T[7, 8, 0])/600 - (Lm*T[7, 8, 0])/10 +
      T[7, 8, 1]/40 - (583*T[7, 9, 0])/4800 + (Lm*T[7, 9, 0])/15 -
      T[7, 9, 1]/60 - (17034811*T[7, 10, 0])/31104000 -
      (12889*Lm*T[7, 10, 0])/43200 + (Lm^2*T[7, 10, 0])/5 +
      (12889*T[7, 10, 1])/172800 - (Lm*T[7, 10, 1])/10 + T[7, 10, 2]/40 +
      (21749371*T[7, 11, 0])/31104000 + (12889*Lm*T[7, 11, 0])/43200 -
      (Lm^2*T[7, 11, 0])/5 - (12889*T[7, 11, 1])/172800 +
      (Lm*T[7, 11, 1])/10 - T[7, 11, 2]/40 - (28187*T[7, 14, 1])/172800 +
      (Lm*T[7, 14, 1])/12 - T[7, 14, 2]/48 - (7*T[7, 15, 1])/360 +
      (2587*T[7, 16, 0])/43200 - (109*T[8, 2, 0])/720 - T[8, 4, 0]/72 +
      (59*T[8, 7, 0])/720 + T[8, 9, 0]/120 - (4741*T[8, 10, 0])/43200 +
      (Lm*T[8, 10, 0])/15 - T[8, 10, 1]/60 - (63799*T[9, 3, 0])/777600 -
      (2431*T[9, 4, 0])/28800 - T[9, 5, 0]/60 + T[9, 6, 0]/120 +
      (7*T[9, 7, 0])/240 - (11*T3L61[1])/180 - (7*T4LT2[2])/720 +
      (7*T4LT4[2])/540 - (71*T4LVB6[1])/1440 + (53*T4LVB7[1])/720) +
    ca*cf^2*(1003925771422201/3762339840000 - (7957*a5)/50 -
      (11493197*c4)/648000 - (2459926687*Lm)/6220800 - (8*c4*Lm)/45 +
      (104*Lm^2)/3 - (11*Lm^3)/20 + (137105044549*ls2)/(829440000*Sqrt[3]) -
      (162641*Lm*ls2)/(480*Sqrt[3]) + (32*Sqrt[3]*Lm^2*ls2)/5 -
      (18641831*ls2^2)/1728000 + (673691*Lm*ls2^2)/14400 - 6*Lm^2*ls2^2 +
      (7313897641*ls3)/(24192000*Sqrt[3]) - (29567*Lm*ls3)/(200*Sqrt[3]) +
      (27*Sqrt[3]*Lm^2*ls3)/5 + (29567*ls4)/(400*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls4)/5 + (81*Sqrt[3]*ls5)/40 + (243*Sqrt[3]*ls5p)/80 -
      (81*Sqrt[3]*ls4p*Pi)/20 - (10201016449963*Pi^2)/335923200000 -
      (53750797*Lm*Pi^2)/23328000 + (1631*Lm^2*Pi^2)/1080 +
      (29567*ls2*Pi^2)/(7200*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/10 +
      (63*Sqrt[3]*ls3*Pi^2)/40 + (7313897641*Pi^3)/(435456000*Sqrt[3]) -
      (29567*Lm*Pi^3)/(3600*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/10 +
      (12974602672309*Pi^4)/2351462400000 - (1357439*Lm*Pi^4)/15552000 +
      (223*Lm^2*Pi^4)/1350 + (2*Pi^5)/(15*Sqrt[3]) + (87637*Pi^6)/2721600 -
      (912705904193*z3)/1567641600 + (347299333*Lm*z3)/2332800 -
      (89*Lm^2*z3)/5 - (3*Sqrt[3]*ls2*z3)/10 - (680041*Pi*z3)/
       (10800*Sqrt[3]) + (23*Sqrt[3]*Lm*Pi*z3)/5 - (43749757*Pi^2*z3)/
       18662400 - (67*Lm*Pi^2*z3)/180 + (4067*z3^2)/6480 +
      (11414875903*z5)/103680000 + (22439*Lm*z5)/900 - (7957*a4*Log[2])/250 +
      (7957*c4*Log[2])/6000 - (58769*Pi^4*Log[2])/32000 +
      (11493197*Pi^2*Log[2]^2)/648000 + (8*Lm*Pi^2*Log[2]^2)/45 -
      (11493197*z2*Log[2]^2)/108000 - (16*Lm*z2*Log[2]^2)/15 -
      (7957*Pi^2*Log[2]^3)/3600 + (7957*z2*Log[2]^3)/1000 -
      (7313897641*ls2*Log[3])/(24192000*Sqrt[3]) + (29567*Lm*ls2*Log[3])/
       (200*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls2*Log[3])/5 -
      (29567*Sqrt[3]*ls3*Log[3])/800 + (81*Sqrt[3]*Lm*ls3*Log[3])/10 -
      (81*Sqrt[3]*ls4*Log[3])/20 - (9*Sqrt[3]*ls2*Pi^2*Log[3])/40 -
      (29567*Pi^3*Log[3])/(4800*Sqrt[3]) + (9*Sqrt[3]*Lm*Pi^3*Log[3])/20 +
      (69*Sqrt[3]*Pi*z3*Log[3])/20 + (29567*Sqrt[3]*ls2*Log[3]^2)/1600 -
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/20 + (243*Sqrt[3]*ls3*Log[3]^2)/80 +
      (27*Sqrt[3]*Pi^3*Log[3]^2)/160 - (81*Sqrt[3]*ls2*Log[3]^3)/80 -
      (29567*ls4[Pi/3])/(1350*Sqrt[3]) + (8*Sqrt[3]*Lm*ls4[Pi/3])/5 +
      (6*Sqrt[3]*Log[3]*ls4[Pi/3])/5 - (49*Sqrt[3]*ls5[Pi/3])/20 -
      (35801393*T[5, 8, 1])/20736000 + (13*Lm*T[5, 8, 1])/30 -
      (13*T[5, 8, 2])/120 + (448638677*T[5, 11, 0])/124416000 -
      (889*Lm*T[5, 11, 0])/8100 + (889*T[5, 11, 1])/32400 +
      (25345027*T[6, 9, 0])/14580000 + (118531*Lm*T[6, 9, 0])/32400 -
      (118531*T[6, 9, 1])/129600 + (133474609*T[6, 10, 0])/29160000 -
      (111961*Lm*T[6, 10, 0])/8100 + (111961*T[6, 10, 1])/32400 +
      (4621163*T[6, 11, 0])/3888000 - (713*Lm*T[6, 11, 0])/600 +
      (Lm^2*T[6, 11, 0])/5 + (713*T[6, 11, 1])/2400 - (Lm*T[6, 11, 1])/10 +
      T[6, 11, 2]/40 - (4909132453*T[6, 12, 0])/544320000 +
      (3143*Lm*T[6, 12, 0])/810 - (3*Lm^2*T[6, 12, 0])/5 -
      (3143*T[6, 12, 1])/3240 + (3*Lm*T[6, 12, 1])/10 - (3*T[6, 12, 2])/40 +
      (130080287*T[6, 13, 0])/77760000 - (17501*Lm*T[6, 13, 0])/7200 +
      (14*Lm^2*T[6, 13, 0])/15 + (17501*T[6, 13, 1])/28800 -
      (7*Lm*T[6, 13, 1])/15 + (7*T[6, 13, 2])/60 + (5895511*T[6, 14, 0])/
       3456000 + (9087*Lm*T[6, 14, 0])/1600 - (7*Lm^2*T[6, 14, 0])/5 -
      (9087*T[6, 14, 1])/6400 + (7*Lm*T[6, 14, 1])/10 - (7*T[6, 14, 2])/40 +
      (7*T[6, 15, 2])/120 - (1047889*T[6, 16, 1])/3456000 +
      (Lm*T[6, 16, 1])/60 - T[6, 16, 2]/240 - (344629*T[6, 17, 0])/15552000 -
      (16*Lm*T[6, 17, 0])/15 + (4*T[6, 17, 1])/15 + (100769263*T[6, 18, 0])/
       38880000 + (16*Lm*T[6, 18, 0])/45 - (4*T[6, 18, 1])/45 +
      T[6, 19, 2]/24 + (38471*T[7, 5, 0])/86400 - (7*Lm*T[7, 5, 0])/9 +
      (7*T[7, 5, 1])/36 - (7*T[7, 6, 1])/180 + (23989*T[7, 7, 0])/38400 +
      (13*Lm*T[7, 7, 0])/45 - (13*T[7, 7, 1])/180 + (48359*T[7, 8, 0])/
       43200 + (31*Lm*T[7, 8, 0])/90 - (31*T[7, 8, 1])/360 +
      (359*T[7, 9, 0])/720 - (4*Lm*T[7, 9, 0])/15 + T[7, 9, 1]/15 +
      (16054603*T[7, 10, 0])/10368000 + (7577*Lm*T[7, 10, 0])/14400 -
      (7*Lm^2*T[7, 10, 0])/15 - (7577*T[7, 10, 1])/57600 +
      (7*Lm*T[7, 10, 1])/30 - (7*T[7, 10, 2])/120 - (21000043*T[7, 11, 0])/
       10368000 - (7577*Lm*T[7, 11, 0])/14400 + (7*Lm^2*T[7, 11, 0])/15 +
      (7577*T[7, 11, 1])/57600 - (7*Lm*T[7, 11, 1])/30 +
      (7*T[7, 11, 2])/120 + (36497*T[7, 14, 1])/172800 -
      (Lm*T[7, 14, 1])/12 + T[7, 14, 2]/48 + T[7, 15, 1]/36 -
      (10163*T[7, 16, 0])/21600 + (Lm*T[7, 16, 0])/15 - T[7, 16, 1]/60 -
      (83*T[8, 2, 0])/360 + T[8, 4, 0]/24 - T[8, 6, 0]/60 +
      (59*T[8, 7, 0])/720 - T[8, 8, 0]/60 - T[8, 9, 0]/60 +
      (179*T[8, 10, 0])/864 - (2*Lm*T[8, 10, 0])/15 + T[8, 10, 1]/30 +
      (63799*T[9, 3, 0])/259200 + (2431*T[9, 4, 0])/9600 + T[9, 5, 0]/20 -
      T[9, 6, 0]/40 - (7*T[9, 7, 0])/60 + (2*T3L61[1])/9 + (7*T4LT2[2])/216 -
      T4LT4[2]/30 - T4LVB6[1]/30 + (7*T4LVB7[1])/36)

c["v", "MS", 3] = cf*nl^2*tf^2*(82783/4199040 + (22289*Lm)/349920 -
      (313*Lm^2)/7290 + Lm^3/108 - (3173*Pi^2)/816480 + (Lm*Pi^2)/648 +
      (Lm^2*Pi^2)/972 + (19*Pi^4)/29160 - z3/9 + (2*Lm*z3)/81) +
    cf*nh^2*tf^2*(-98722751161/244944000 + (972641*Lm)/1749600 -
      (313*Lm^2)/7290 + Lm^3/108 + (14238667727*ls2)/(30618000*Sqrt[3]) +
      (1400461*Lm*ls2)/(72900*Sqrt[3]) + (122377*ls3)/(600*Sqrt[3]) +
      (110377*Pi^2)/7776 + (Lm^2*Pi^2)/972 + (122377*Pi^3)/(10800*Sqrt[3]) -
      (174857*Pi^4)/1458000 + (31634503*z3)/291600 - (8204*Lm*z3)/1215 -
      (122377*ls2*Log[3])/(600*Sqrt[3]) - (23563*T[6, 9, 0])/16200 -
      (6461*T[6, 10, 0])/2025) +
    (cf^2*nh*tf*(-107527919/2099520 + (9172667*ls2)/(32400*Sqrt[3]) -
       (2694841*ls2^2)/48600 + (658687*ls3)/(8100*Sqrt[3]) +
       (208484441*Pi^2)/31492800 + (658687*Pi^3)/(145800*Sqrt[3]) -
       (33061253*Pi^4)/78732000 + (16156547*z3)/15746400 -
       (658687*ls2*Log[3])/(8100*Sqrt[3]) - (1400461*T[5, 11, 0])/437400 -
       (111257*T[6, 9, 0])/97200 + (17221*T[6, 10, 0])/12150 -
       (109*T[6, 11, 0])/540 - (1135591*T[6, 12, 0])/437400))/((d-1)*ep) +
    (ca*cf*nl*tf*(-89/144 - (Sqrt[3]*ls2)/2 - (3*ls2^2)/8 - (31*Pi^2)/1296 -
       (13*Pi^4)/2160 + (131*z3)/648 + T[6, 13, 0]/18 - T[6, 14, 0]/12))/
     ((d-1)*ep) + (cf^2*nl*tf*(89/72 + Sqrt[3]*ls2 + (3*ls2^2)/4 +
       (31*Pi^2)/648 + (13*Pi^4)/1080 - (131*z3)/324 - T[6, 13, 0]/9 +
       T[6, 14, 0]/6))/((d-1)*ep) + cf*nh*nl*tf^2*
     (-146562186721/1102248000 + (60227*Lm)/97200 - (313*Lm^2)/3645 +
      Lm^3/54 + (5344497701*ls2)/(30618000*Sqrt[3]) +
      (1400461*Lm*ls2)/(72900*Sqrt[3]) + (1400461*ls3)/(24300*Sqrt[3]) +
      (8787809053*Pi^2)/4960116000 + (Lm*Pi^2)/648 + (Lm^2*Pi^2)/486 +
      (1400461*Pi^3)/(437400*Sqrt[3]) - (10238203*Pi^4)/35429400 +
      (267241297*z3)/8857350 - (8174*Lm*z3)/1215 - (1400461*ls2*Log[3])/
       (24300*Sqrt[3]) - (1577041*T[6, 13, 0])/984150 +
      (109*T[6, 14, 0])/405) + (ca*cf*nh*tf*(-20180982529/31104000 +
       (12174547*ls2)/(86400*Sqrt[3]) + (43*ls2^2)/100 +
       (13971397*ls3)/(144000*Sqrt[3]) - (38382463*Pi^2)/5598720 +
       (13971397*Pi^3)/(2592000*Sqrt[3]) + (41274179*Pi^4)/174960000 +
       (3209934173*z3)/23328000 - (17*z5)/12 - (13971397*ls2*Log[3])/
        (144000*Sqrt[3]) + (12917857*T[6, 9, 0])/3888000 -
       (12664867*T[6, 10, 0])/972000 + (17*T[6, 11, 0])/60 -
       (17*T[6, 12, 0])/20 + (17*T[6, 13, 0])/120 - (17*T[6, 17, 0])/80 -
       (17*T[7, 5, 0])/120 + (17*T[7, 7, 0])/240 + (17*T[7, 8, 0])/120))/
     ((d-1)*ep) + (ca^2*cf*(-943/384 - (Sqrt[3]*ls2)/4 + (3*ls2^2)/8 -
       (9*Sqrt[3]*ls3)/32 - (43*Pi^2)/384 - (Sqrt[3]*Pi^3)/64 -
       (37*Pi^4)/3456 + (127*z3)/108 + (9*Sqrt[3]*ls2*Log[3])/32 -
       T[6, 11, 0]/96 + T[6, 12, 0]/32 - T[6, 13, 0]/16 +
       (3*T[6, 14, 0])/32 + T[7, 10, 0]/32 - T[7, 11, 0]/32))/
     ((d-1)*ep^2) + (cf^3*(13/192 - Sqrt[3]*ls2 + (3*ls2^2)/8 -
       (9*Sqrt[3]*ls3)/16 - (91*Pi^2)/1728 - (Sqrt[3]*Pi^3)/32 -
       (19*Pi^4)/2160 + (371*z3)/432 + (9*Sqrt[3]*ls2*Log[3])/16 -
       T[6, 11, 0]/48 + T[6, 12, 0]/16 - T[6, 13, 0]/24 + T[6, 14, 0]/16 +
       T[7, 10, 0]/48 - T[7, 11, 0]/48))/((d-1)*ep^2) +
    (ca*cf^2*(1873/384 + Sqrt[3]*ls2 - (15*ls2^2)/16 + (27*Sqrt[3]*ls3)/32 +
       (865*Pi^2)/3456 + (3*Sqrt[3]*Pi^3)/64 + (223*Pi^4)/8640 - (89*z3)/32 -
       (27*Sqrt[3]*ls2*Log[3])/32 + T[6, 11, 0]/32 - (3*T[6, 12, 0])/32 +
       (7*T[6, 13, 0])/48 - (7*T[6, 14, 0])/32 - (7*T[7, 10, 0])/96 +
       (7*T[7, 11, 0])/96))/((d-1)*ep^2) +
    (cf^3*(-1992618753571/6718464000 - c4/9 - (13*Lm)/48 -
       (162181819*ls2)/(1296000*Sqrt[3]) + 4*Sqrt[3]*Lm*ls2 -
       (1001263*ls2^2)/1944000 - (3*Lm*ls2^2)/2 - (6097237*ls3)/
        (648000*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/4 - (9*Sqrt[3]*ls4)/8 +
       (43854056747*Pi^2)/5038848000 + (91*Lm*Pi^2)/432 -
       (Sqrt[3]*ls2*Pi^2)/16 - (6097237*Pi^3)/(11664000*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/8 + (3517724191*Pi^4)/12597120000 +
       (19*Lm*Pi^4)/540 + (9001183207*z3)/125971200 - (371*Lm*z3)/108 +
       (23*Pi*z3)/(8*Sqrt[3]) + (131*Pi^2*z3)/864 - (1007*z5)/240 +
       (Pi^2*Log[2]^2)/9 - (2*z2*Log[2]^2)/3 + (6097237*ls2*Log[3])/
        (648000*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/4 +
       (27*Sqrt[3]*ls3*Log[3])/16 + (3*Sqrt[3]*Pi^3*Log[3])/32 -
       (27*Sqrt[3]*ls2*Log[3]^2)/32 + ls4[Pi/3]/Sqrt[3] - T[5, 8, 1]/32 +
       (1413601*T[5, 11, 0])/8748000 + (321583*T[6, 9, 0])/162000 -
       (726371*T[6, 10, 0])/81000 - (643*T[6, 11, 0])/4800 +
       (Lm*T[6, 11, 0])/12 - T[6, 11, 1]/48 + (6031157*T[6, 12, 0])/
        17496000 - (Lm*T[6, 12, 0])/4 + T[6, 12, 1]/16 +
       (1057*T[6, 13, 0])/4800 + (Lm*T[6, 13, 0])/6 - T[6, 13, 1]/24 +
       (12149*T[6, 14, 0])/9600 - (Lm*T[6, 14, 0])/4 + T[6, 14, 1]/16 +
       T[6, 16, 1]/96 - (63*T[6, 17, 0])/40 + T[6, 18, 0]/9 -
       (21*T[7, 5, 0])/20 + (21*T[7, 7, 0])/40 + (227*T[7, 8, 0])/240 -
       T[7, 9, 0]/12 + (989*T[7, 10, 0])/28800 - (Lm*T[7, 10, 0])/12 +
       T[7, 10, 1]/48 - (989*T[7, 11, 0])/28800 + (Lm*T[7, 11, 0])/12 -
       T[7, 11, 1]/48 + (5*T[7, 14, 1])/96 + T[7, 16, 0]/24))/((d-1)*ep) +
    (ca^2*cf*(-56573986253/497664000 + (943*Lm)/96 -
       (3032761*ls2)/(46080*Sqrt[3]) + Sqrt[3]*Lm*ls2 + (2291*ls2^2)/320 -
       (3*Lm*ls2^2)/2 - (1649489*ls3)/(96000*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/8 - (9*Sqrt[3]*ls4)/16 + (167723647*Pi^2)/
        74649600 + (43*Lm*Pi^2)/96 - (Sqrt[3]*ls2*Pi^2)/32 -
       (1649489*Pi^3)/(1728000*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/16 +
       (38915011*Pi^4)/933120000 + (37*Lm*Pi^4)/864 +
       (269205337*z3)/7776000 - (127*Lm*z3)/27 + (23*Pi*z3)/(16*Sqrt[3]) -
       (83*Pi^2*z3)/864 - (773*z5)/1920 + (1649489*ls2*Log[3])/
        (96000*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/8 +
       (27*Sqrt[3]*ls3*Log[3])/32 + (3*Sqrt[3]*Pi^3*Log[3])/64 -
       (27*Sqrt[3]*ls2*Log[3]^2)/64 + ls4[Pi/3]/(2*Sqrt[3]) +
       (29*T[5, 8, 1])/384 - (263*T[5, 11, 0])/2304 +
       (2158501*T[6, 9, 0])/2592000 - (2275861*T[6, 10, 0])/648000 -
       (4529*T[6, 11, 0])/28800 + (Lm*T[6, 11, 0])/24 - T[6, 11, 1]/96 +
       (13787*T[6, 12, 0])/28800 - (Lm*T[6, 12, 0])/8 + T[6, 12, 1]/32 -
       (10589*T[6, 13, 0])/28800 + (Lm*T[6, 13, 0])/4 - T[6, 13, 1]/16 +
       (8143*T[6, 14, 0])/6400 - (3*Lm*T[6, 14, 0])/8 + (3*T[6, 14, 1])/32 -
       (23*T[6, 17, 0])/40 + T[6, 18, 0]/36 - (63*T[7, 5, 0])/160 +
       (29*T[7, 7, 0])/160 + (169*T[7, 8, 0])/480 - T[7, 9, 0]/48 +
       (14029*T[7, 10, 0])/57600 - (Lm*T[7, 10, 0])/8 + T[7, 10, 1]/32 -
       (14029*T[7, 11, 0])/57600 + (Lm*T[7, 11, 0])/8 - T[7, 11, 1]/32 -
       (5*T[7, 14, 1])/192 - T[8, 10, 0]/48))/((d-1)*ep) +
    (ca*cf^2*(5047614011233/13436928000 + c4/18 - (1873*Lm)/96 +
       (1006734863*ls2)/(5184000*Sqrt[3]) - 4*Sqrt[3]*Lm*ls2 -
       (54670037*ls2^2)/3888000 + (15*Lm*ls2^2)/4 +
       (316459*ls3)/(8100*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3)/8 +
       (27*Sqrt[3]*ls4)/16 - (89139441437*Pi^2)/10077696000 -
       (865*Lm*Pi^2)/864 + (3*Sqrt[3]*ls2*Pi^2)/32 +
       (316459*Pi^3)/(145800*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/16 -
       (1123826957*Pi^4)/5038848000 - (223*Lm*Pi^4)/2160 -
       (132228445223*z3)/1259712000 + (89*Lm*z3)/8 - (23*Sqrt[3]*Pi*z3)/16 +
       (67*Pi^2*z3)/576 + (929*z5)/320 - (Pi^2*Log[2]^2)/18 +
       (z2*Log[2]^2)/3 - (316459*ls2*Log[3])/(8100*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls2*Log[3])/8 - (81*Sqrt[3]*ls3*Log[3])/32 -
       (9*Sqrt[3]*Pi^3*Log[3])/64 + (81*Sqrt[3]*ls2*Log[3]^2)/64 -
       (Sqrt[3]*ls4[Pi/3])/2 - (13*T[5, 8, 1])/96 + (5161423*T[5, 11, 0])/
        34992000 - (3444833*T[6, 9, 0])/1296000 + (3728603*T[6, 10, 0])/
        324000 + (10987*T[6, 11, 0])/28800 - (Lm*T[6, 11, 0])/8 +
       T[6, 11, 1]/32 - (39533567*T[6, 12, 0])/34992000 +
       (3*Lm*T[6, 12, 0])/8 - (3*T[6, 12, 1])/32 + (18007*T[6, 13, 0])/
        28800 - (7*Lm*T[6, 13, 0])/12 + (7*T[6, 13, 1])/48 -
       (61007*T[6, 14, 0])/19200 + (7*Lm*T[6, 14, 0])/8 -
       (7*T[6, 14, 1])/32 - T[6, 16, 1]/192 + (31*T[6, 17, 0])/16 -
       T[6, 18, 0]/9 + (21*T[7, 5, 0])/16 - (5*T[7, 7, 0])/8 -
       (113*T[7, 8, 0])/96 + T[7, 9, 0]/12 - (29047*T[7, 10, 0])/57600 +
       (7*Lm*T[7, 10, 0])/24 - (7*T[7, 10, 1])/96 + (29047*T[7, 11, 0])/
        57600 - (7*Lm*T[7, 11, 0])/24 + (7*T[7, 11, 1])/96 +
       (5*T[7, 14, 1])/192 - T[7, 16, 0]/48 + T[8, 10, 0]/24))/((d-1)*ep) +
    cf^2*nl*tf*(266473965101/44089920000 - (512*c4)/6075 -
      (6445493*Lm)/17496000 - (1237*Lm^2)/1440 + (3*Lm^3)/16 +
      (15913647389*ls2)/(1224720000*Sqrt[3]) - (1484869*Lm*ls2)/
       (364500*Sqrt[3]) + (283*ls2^2)/120 - (3*Lm*ls2^2)/4 -
      (26869*ls3)/(121500*Sqrt[3]) + (157897547113*Pi^2)/1388832480000 -
      (954281*Lm*Pi^2)/10206000 + (Lm^2*Pi^2)/48 -
      (26869*Pi^3)/(2187000*Sqrt[3]) + (87590639*Pi^4)/1417176000 -
      (317*Lm*Pi^4)/19440 - (19459850521*z3)/4960116000 +
      (21629*Lm*z3)/24300 - (163*Pi^2*z3)/2916 - (1169*z5)/810 +
      (512*Pi^2*Log[2]^2)/6075 - (1024*z2*Log[2]^2)/2025 +
      (26869*ls2*Log[3])/(121500*Sqrt[3]) - (734398*T[6, 13, 0])/2460375 +
      (4*Lm*T[6, 13, 0])/27 - T[6, 13, 1]/27 + (1531*T[6, 14, 0])/2700 -
      (2*Lm*T[6, 14, 0])/9 + T[6, 14, 1]/18 - T3L61[1]/54) +
    cf^2*nh*tf*(4535243015243503/148952283480000 - (18448*c4)/54675 +
      (11477483033*Lm)/157464000 - (1237*Lm^2)/1440 + (3*Lm^3)/16 -
      (1254549774794669*ls2)/(2451889440000*Sqrt[3]) -
      (361405261*Lm*ls2)/(1458000*Sqrt[3]) - (358195259*ls2^2)/15309000 +
      (5407907*Lm*ls2^2)/72900 - (2928056909*ls3)/(162162000*Sqrt[3]) -
      (658687*Lm*ls3)/(6075*Sqrt[3]) + (658687*ls4)/(12150*Sqrt[3]) -
      (223029494032651*Pi^2)/18914575680000 - (14660265017*Lm*Pi^2)/
       1653372000 + (Lm^2*Pi^2)/48 + (658687*ls2*Pi^2)/(218700*Sqrt[3]) -
      (2928056909*Pi^3)/(2918916000*Sqrt[3]) - (658687*Lm*Pi^3)/
       (109350*Sqrt[3]) + (2376381721097*Pi^4)/1891457568000 +
      (66092131*Lm*Pi^4)/118098000 - (46818350698531*z3)/1418593176000 -
      (552244193*Lm*z3)/11809800 - (15149801*Pi*z3)/(328050*Sqrt[3]) -
      (14646179*Pi^2*z3)/70858800 + (5882986337*z5)/78732000 +
      (18448*Pi^2*Log[2]^2)/54675 - (36896*z2*Log[2]^2)/18225 +
      (2928056909*ls2*Log[3])/(162162000*Sqrt[3]) + (658687*Lm*ls2*Log[3])/
       (6075*Sqrt[3]) - (658687*ls3*Log[3])/(8100*Sqrt[3]) -
      (658687*Pi^3*Log[3])/(145800*Sqrt[3]) + (658687*ls2*Log[3]^2)/
       (16200*Sqrt[3]) - (2634748*ls4[Pi/3])/(164025*Sqrt[3]) -
      (11225269*T[5, 8, 1])/5248800 - (1707428557*T[5, 11, 0])/1102248000 +
      (1400461*Lm*T[5, 11, 0])/328050 - (1400461*T[5, 11, 1])/1312200 +
      (518309119*T[6, 9, 0])/68890500 + (111257*Lm*T[6, 9, 0])/72900 -
      (111257*T[6, 9, 1])/291600 - (1807167977*T[6, 10, 0])/137781000 -
      (34442*Lm*T[6, 10, 0])/18225 + (17221*T[6, 10, 1])/36450 -
      (18709507*T[6, 11, 0])/7873200 + (109*Lm*T[6, 11, 0])/405 -
      (109*T[6, 11, 1])/1620 - (45297593203*T[6, 12, 0])/78810732000 +
      (1135591*Lm*T[6, 12, 0])/328050 - (1135591*T[6, 12, 1])/1312200 +
      (8089489*T[6, 13, 0])/7873200 + (1747*T[6, 14, 0])/405 +
      (367*T[6, 16, 1])/2160 + (44063*T[6, 17, 0])/218700 -
      (282386759*T[6, 18, 0])/91854000 + (89*T[7, 5, 0])/540 +
      T[7, 16, 0]/54 - T3L61[1]/54) + ca*cf*nl*tf*
     (-493143608077/176359680000 + (256*c4)/6075 + (757567*Lm)/8748000 +
      (39289*Lm^2)/116640 - (11*Lm^3)/216 - (15913647389*ls2)/
       (2449440000*Sqrt[3]) + (1484869*Lm*ls2)/(729000*Sqrt[3]) -
      (283*ls2^2)/240 + (3*Lm*ls2^2)/8 + (26869*ls3)/(243000*Sqrt[3]) -
      (212841923*Pi^2)/2834352000 + (6419*Lm*Pi^2)/108000 -
      (11*Lm^2*Pi^2)/1944 + (26869*Pi^3)/(4374000*Sqrt[3]) -
      (93840599*Pi^4)/2834352000 + (19*Lm*Pi^4)/2592 +
      (13074148973*z3)/4960116000 - (30089*Lm*z3)/48600 + (95*Pi^2*z3)/2916 +
      (1663*z5)/3240 - (256*Pi^2*Log[2]^2)/6075 + (512*z2*Log[2]^2)/2025 -
      (26869*ls2*Log[3])/(243000*Sqrt[3]) + (367199*T[6, 13, 0])/2460375 -
      (2*Lm*T[6, 13, 0])/27 + T[6, 13, 1]/54 - (1531*T[6, 14, 0])/5400 +
      (Lm*T[6, 14, 0])/9 - T[6, 14, 1]/36 + T3L61[1]/108) +
    ca*cf*nh*tf*(-9857781182988419/13450364928000 - (2296283*c4)/1093500 +
      (20132201521*Lm)/23328000 + (39289*Lm^2)/116640 - (11*Lm^3)/216 +
      (47295048606277*ls2)/(50038560000*Sqrt[3]) - (701797849*Lm*ls2)/
       (2916000*Sqrt[3]) - (1569095477*ls2^2)/58320000 - (419*Lm*ls2^2)/600 +
      (2396031183653*ls3)/(8648640000*Sqrt[3]) - (13971397*Lm*ls3)/
       (108000*Sqrt[3]) + (13971397*ls4)/(216000*Sqrt[3]) +
      (4871470778530453*Pi^2)/453949816320000 + (962898343*Lm*Pi^2)/
       104976000 - (11*Lm^2*Pi^2)/1944 + (13971397*ls2*Pi^2)/
       (3888000*Sqrt[3]) + (2396031183653*Pi^3)/(155675520000*Sqrt[3]) -
      (13971397*Lm*Pi^3)/(1944000*Sqrt[3]) - (59149400554301*Pi^4)/
       283718635200000 - (5170663*Lm*Pi^4)/16402500 +
      (17690856734036807*z3)/113487454080000 - (2889983813*Lm*z3)/17496000 -
      (321342131*Pi*z3)/(5832000*Sqrt[3]) + (33721291*Pi^2*z3)/78732000 -
      (1920905369*z5)/43740000 + (17*Lm*z5)/9 + (2296283*Pi^2*Log[2]^2)/
       1093500 - (2296283*z2*Log[2]^2)/182250 - (2396031183653*ls2*Log[3])/
       (8648640000*Sqrt[3]) + (13971397*Lm*ls2*Log[3])/(108000*Sqrt[3]) -
      (13971397*ls3*Log[3])/(144000*Sqrt[3]) - (13971397*Pi^3*Log[3])/
       (2592000*Sqrt[3]) + (13971397*ls2*Log[3]^2)/(288000*Sqrt[3]) -
      (13971397*ls4[Pi/3])/(729000*Sqrt[3]) - (7969*T[5, 8, 1])/32400 -
      (186264523*T[5, 11, 0])/65610000 - (1755611569*T[6, 9, 0])/419904000 -
      (12917857*Lm*T[6, 9, 0])/2916000 + (12917857*T[6, 9, 1])/11664000 -
      (25635433*T[6, 10, 0])/52488000 + (12664867*Lm*T[6, 10, 0])/729000 -
      (12664867*T[6, 10, 1])/2916000 + (344951*T[6, 11, 0])/972000 -
      (17*Lm*T[6, 11, 0])/45 + (17*T[6, 11, 1])/180 +
      (65073482263*T[6, 12, 0])/16418902500 + (17*Lm*T[6, 12, 0])/15 -
      (17*T[6, 12, 1])/60 - (88271693*T[6, 13, 0])/15746400 -
      (17*Lm*T[6, 13, 0])/90 + (17*T[6, 13, 1])/360 +
      (5699*T[6, 14, 0])/4320 + (1697*T[6, 16, 1])/3240 +
      (16284787*T[6, 17, 0])/17496000 + (17*Lm*T[6, 17, 0])/60 -
      (17*T[6, 17, 1])/240 - (1593999149*T[6, 18, 0])/524880000 -
      (2383*T[7, 5, 0])/21600 + (17*Lm*T[7, 5, 0])/90 - (17*T[7, 5, 1])/360 -
      (2081*T[7, 7, 0])/43200 - (17*Lm*T[7, 7, 0])/180 +
      (17*T[7, 7, 1])/720 + (3539*T[7, 8, 0])/21600 - (17*Lm*T[7, 8, 0])/90 +
      (17*T[7, 8, 1])/360 - (117*T[7, 9, 0])/200 + (311*T[7, 12, 0])/2160 -
      (3713809*T[7, 13, 0])/3240000 - T[7, 16, 0]/108 - (17*T[8, 5, 0])/180 +
      T3L61[1]/108) + ca*cf^2*(27510824132697298381/16761223987200000 -
      (153259*a5)/450 - (1369825277*c4)/40824000 - (5105654558929*Lm)/
       10077696000 - (2*c4*Lm)/27 + (15467*Lm^2)/960 - (33*Lm^3)/64 +
      (37322878224181607*ls2)/(60354201600000*Sqrt[3]) -
      (602987653*Lm*ls2)/(2332800*Sqrt[3]) + (8*Lm^2*ls2)/Sqrt[3] -
      (74218388161*ls2^2)/4898880000 + (3137807*Lm*ls2^2)/182250 -
      (5*Lm^2*ls2^2)/2 + (31878120242167*ls3)/(167650560000*Sqrt[3]) -
      (316459*Lm*ls3)/(6075*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls3)/4 +
      (316459*ls4)/(12150*Sqrt[3]) - (9*Sqrt[3]*Lm*ls4)/4 +
      (27*Sqrt[3]*ls5)/32 + (81*Sqrt[3]*ls5p)/64 - (27*Sqrt[3]*ls4p*Pi)/16 -
      (166559003715150209*Pi^2)/4888690329600000 + (641411883731*Lm*Pi^2)/
       52907904000 + (3163*Lm^2*Pi^2)/5184 + (316459*ls2*Pi^2)/
       (218700*Sqrt[3]) - (Sqrt[3]*Lm*ls2*Pi^2)/8 + (21*Sqrt[3]*ls3*Pi^2)/
       32 + (31878120242167*Pi^3)/(3017710080000*Sqrt[3]) -
      (316459*Lm*Pi^3)/(109350*Sqrt[3]) + (Sqrt[3]*Lm^2*Pi^3)/8 +
      (38278189515210173*Pi^4)/4888690329600000 + (1108785257*Lm*Pi^4)/
       3779136000 + (223*Lm^2*Pi^4)/3240 + Pi^5/(18*Sqrt[3]) +
      (9053*Pi^6)/725760 - (284713335422048023*z3)/244434516480000 +
      (132197141963*Lm*z3)/944784000 - (89*Lm^2*z3)/12 - (Sqrt[3]*ls2*z3)/8 -
      (7278557*Pi*z3)/(328050*Sqrt[3]) + (23*Lm*Pi*z3)/(4*Sqrt[3]) -
      (56082340259*Pi^2*z3)/31744742400 - (67*Lm*Pi^2*z3)/432 +
      (35*z3^2)/192 + (46988424173989*z5)/176359680000 - (929*Lm*z5)/240 -
      (153259*a4*Log[2])/2250 + (153259*c4*Log[2])/54000 -
      (10372727*Pi^4*Log[2])/2592000 + (1369825277*Pi^2*Log[2]^2)/40824000 +
      (2*Lm*Pi^2*Log[2]^2)/27 - (1369825277*z2*Log[2]^2)/6804000 -
      (4*Lm*z2*Log[2]^2)/9 - (153259*Pi^2*Log[2]^3)/32400 +
      (153259*z2*Log[2]^3)/9000 - (31878120242167*ls2*Log[3])/
       (167650560000*Sqrt[3]) + (316459*Lm*ls2*Log[3])/(6075*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/4 - (316459*ls3*Log[3])/(8100*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls3*Log[3])/8 - (27*Sqrt[3]*ls4*Log[3])/16 -
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/32 - (316459*Pi^3*Log[3])/
       (145800*Sqrt[3]) + (3*Sqrt[3]*Lm*Pi^3*Log[3])/16 +
      (23*Sqrt[3]*Pi*z3*Log[3])/16 + (316459*ls2*Log[3]^2)/(16200*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/16 + (81*Sqrt[3]*ls3*Log[3]^2)/64 +
      (9*Sqrt[3]*Pi^3*Log[3]^2)/128 - (27*Sqrt[3]*ls2*Log[3]^3)/64 -
      (1265836*ls4[Pi/3])/(164025*Sqrt[3]) + (2*Lm*ls4[Pi/3])/Sqrt[3] +
      (Sqrt[3]*Log[3]*ls4[Pi/3])/2 - (49*ls5[Pi/3])/(16*Sqrt[3]) -
      (3502027217*T[5, 8, 1])/11757312000 + (13*Lm*T[5, 8, 1])/72 -
      (13*T[5, 8, 2])/288 - (130731515003*T[5, 11, 0])/352719360000 -
      (5161423*Lm*T[5, 11, 0])/26244000 + (5161423*T[5, 11, 1])/104976000 -
      (1234264387001*T[6, 9, 0])/308629440000 + (3444833*Lm*T[6, 9, 0])/
       972000 - (3444833*T[6, 9, 1])/3888000 + (448939880729*T[6, 10, 0])/
       19289340000 - (3728603*Lm*T[6, 10, 0])/243000 +
      (3728603*T[6, 10, 1])/972000 + (9694390571*T[6, 11, 0])/8817984000 -
      (10987*Lm*T[6, 11, 0])/21600 + (Lm^2*T[6, 11, 0])/12 +
      (10987*T[6, 11, 1])/86400 - (Lm*T[6, 11, 1])/24 + T[6, 11, 2]/96 -
      (3414355613191*T[6, 12, 0])/969978240000 + (39533567*Lm*T[6, 12, 0])/
       26244000 - (Lm^2*T[6, 12, 0])/4 - (39533567*T[6, 12, 1])/104976000 +
      (Lm*T[6, 12, 1])/8 - T[6, 12, 2]/32 + (310696093417*T[6, 13, 0])/
       308629440000 - (18007*Lm*T[6, 13, 0])/21600 +
      (7*Lm^2*T[6, 13, 0])/18 + (18007*T[6, 13, 1])/86400 -
      (7*Lm*T[6, 13, 1])/36 + (7*T[6, 13, 2])/144 - (200375159*T[6, 14, 0])/
       36288000 + (61007*Lm*T[6, 14, 0])/14400 - (7*Lm^2*T[6, 14, 0])/12 -
      (61007*T[6, 14, 1])/57600 + (7*Lm*T[6, 14, 1])/24 -
      (7*T[6, 14, 2])/96 + (7*T[6, 15, 2])/288 - (64843901*T[6, 16, 1])/
       217728000 + (Lm*T[6, 16, 1])/144 - T[6, 16, 2]/576 +
      (2897457583*T[6, 17, 0])/979776000 - (31*Lm*T[6, 17, 0])/12 +
      (31*T[6, 17, 1])/48 - (1921764241*T[6, 18, 0])/308629440000 +
      (4*Lm*T[6, 18, 0])/27 - T[6, 18, 1]/27 + (5*T[6, 19, 2])/288 +
      (155503*T[7, 5, 0])/86400 - (7*Lm*T[7, 5, 0])/4 + (7*T[7, 5, 1])/16 -
      (7*T[7, 6, 1])/80 - (85973*T[7, 7, 0])/345600 + (5*Lm*T[7, 7, 0])/6 -
      (5*T[7, 7, 1])/24 - (8339*T[7, 8, 0])/17280 + (113*Lm*T[7, 8, 0])/72 -
      (113*T[7, 8, 1])/288 + (34783*T[7, 9, 0])/43200 - (Lm*T[7, 9, 0])/9 +
      T[7, 9, 1]/36 + (307268251*T[7, 10, 0])/435456000 +
      (29047*Lm*T[7, 10, 0])/43200 - (7*Lm^2*T[7, 10, 0])/36 -
      (29047*T[7, 10, 1])/172800 + (7*Lm*T[7, 10, 1])/72 -
      (7*T[7, 10, 2])/288 - (384017371*T[7, 11, 0])/435456000 -
      (29047*Lm*T[7, 11, 0])/43200 + (7*Lm^2*T[7, 11, 0])/36 +
      (29047*T[7, 11, 1])/172800 - (7*Lm*T[7, 11, 1])/72 +
      (7*T[7, 11, 2])/288 + (883*T[7, 14, 1])/8640 - (5*Lm*T[7, 14, 1])/144 +
      (5*T[7, 14, 2])/576 + (37*T[7, 15, 1])/240 - (3353*T[7, 16, 0])/10800 +
      (Lm*T[7, 16, 0])/36 - T[7, 16, 1]/144 + (11*T[8, 2, 0])/30 +
      (37*T[8, 4, 0])/160 - T[8, 6, 0]/144 - (637*T[8, 7, 0])/2880 -
      T[8, 8, 0]/144 - T[8, 9, 0]/144 + (3301*T[8, 10, 0])/21600 -
      (Lm*T[8, 10, 0])/18 + T[8, 10, 1]/72 + (102251*T[9, 3, 0])/777600 +
      (3259*T[9, 4, 0])/28800 + T[9, 5, 0]/48 - T[9, 6, 0]/96 -
      (29*T[9, 7, 0])/360 + (49*T3L61[1])/432 + (7*T4LT2[2])/96 -
      T4LT4[2]/72 + (193*T4LVB6[1])/720 - (91*T4LVB7[1])/720) +
    ca^2*cf*(-6950854322915517149/13036507545600000 + (139339*a5)/1350 +
      (16582589*c4)/1512000 + (6856942999*Lm)/44789760 -
      (827623*Lm^2)/116640 + (121*Lm^3)/1728 - (880047674157683*ls2)/
       (8622028800000*Sqrt[3]) + (2044749203*Lm*ls2)/(23328000*Sqrt[3]) -
      (2*Lm^2*ls2)/Sqrt[3] + (356111083*ls2^2)/130636800 -
      (4417*Lm*ls2^2)/480 + Lm^2*ls2^2 - (146401173857*ls3)/
       (3725568000*Sqrt[3]) + (1649489*Lm*ls3)/(72000*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*ls3)/4 - (1649489*ls4)/(144000*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls4)/4 - (9*Sqrt[3]*ls5)/32 - (27*Sqrt[3]*ls5p)/64 +
      (9*Sqrt[3]*ls4p*Pi)/16 + (1149542126842651*Pi^2)/108637562880000 -
      (861953867*Lm*Pi^2)/279936000 - (4523*Lm^2*Pi^2)/15552 -
      (1649489*ls2*Pi^2)/(2592000*Sqrt[3]) + (Lm*ls2*Pi^2)/(8*Sqrt[3]) -
      (7*Sqrt[3]*ls3*Pi^2)/32 - (146401173857*Pi^3)/(67060224000*Sqrt[3]) +
      (1649489*Lm*Pi^3)/(1296000*Sqrt[3]) - (Lm^2*Pi^3)/(8*Sqrt[3]) -
      (2804509394634401*Pi^4)/977738065920000 - (37578511*Lm*Pi^4)/
       699840000 - (37*Lm^2*Pi^4)/1296 - Pi^5/(54*Sqrt[3]) -
      (10405*Pi^6)/1959552 + (10028165464824691*z3)/27159390720000 -
      (268697467*Lm*z3)/5832000 + (254*Lm^2*z3)/81 + (ls2*z3)/(8*Sqrt[3]) +
      (37938247*Pi*z3)/(3888000*Sqrt[3]) - (23*Lm*Pi*z3)/(12*Sqrt[3]) +
      (204014413*Pi^2*z3)/839808000 + (83*Lm*Pi^2*z3)/648 +
      (37093*z3^2)/466560 - (76547013319*z5)/933120000 + (773*Lm*z5)/1440 +
      (139339*a4*Log[2])/6750 - (139339*c4*Log[2])/162000 +
      (9426167*Pi^4*Log[2])/7776000 - (16582589*Pi^2*Log[2]^2)/1512000 +
      (16582589*z2*Log[2]^2)/252000 + (139339*Pi^2*Log[2]^3)/97200 -
      (139339*z2*Log[2]^3)/27000 + (146401173857*ls2*Log[3])/
       (3725568000*Sqrt[3]) - (1649489*Lm*ls2*Log[3])/(72000*Sqrt[3]) +
      (3*Sqrt[3]*Lm^2*ls2*Log[3])/4 + (1649489*ls3*Log[3])/(96000*Sqrt[3]) -
      (9*Sqrt[3]*Lm*ls3*Log[3])/8 + (9*Sqrt[3]*ls4*Log[3])/16 +
      (Sqrt[3]*ls2*Pi^2*Log[3])/32 + (1649489*Pi^3*Log[3])/
       (1728000*Sqrt[3]) - (Sqrt[3]*Lm*Pi^3*Log[3])/16 -
      (23*Pi*z3*Log[3])/(16*Sqrt[3]) - (1649489*ls2*Log[3]^2)/
       (192000*Sqrt[3]) + (9*Sqrt[3]*Lm*ls2*Log[3]^2)/16 -
      (27*Sqrt[3]*ls3*Log[3]^2)/64 - (3*Sqrt[3]*Pi^3*Log[3]^2)/128 +
      (9*Sqrt[3]*ls2*Log[3]^3)/64 + (1649489*ls4[Pi/3])/(486000*Sqrt[3]) -
      (2*Lm*ls4[Pi/3])/(3*Sqrt[3]) - (Log[3]*ls4[Pi/3])/(2*Sqrt[3]) +
      (49*ls5[Pi/3])/(48*Sqrt[3]) + (342029*T[5, 8, 1])/1492992 -
      (29*Lm*T[5, 8, 1])/288 + (29*T[5, 8, 2])/1152 -
      (1598453851*T[5, 11, 0])/3359232000 + (263*Lm*T[5, 11, 0])/1728 -
      (263*T[5, 11, 1])/6912 + (17148607663*T[6, 9, 0])/13716864000 -
      (2158501*Lm*T[6, 9, 0])/1944000 + (2158501*T[6, 9, 1])/7776000 -
      (498326939*T[6, 10, 0])/68584320 + (2275861*Lm*T[6, 10, 0])/486000 -
      (2275861*T[6, 10, 1])/1944000 - (41481049*T[6, 11, 0])/108864000 +
      (4529*Lm*T[6, 11, 0])/21600 - (Lm^2*T[6, 11, 0])/36 -
      (4529*T[6, 11, 1])/86400 + (Lm*T[6, 11, 1])/72 - T[6, 11, 2]/288 +
      (68287523167*T[6, 12, 0])/64665216000 - (13787*Lm*T[6, 12, 0])/21600 +
      (Lm^2*T[6, 12, 0])/12 + (13787*T[6, 12, 1])/86400 -
      (Lm*T[6, 12, 1])/24 + T[6, 12, 2]/96 - (636619727*T[6, 13, 0])/
       102876480000 + (10589*Lm*T[6, 13, 0])/21600 - (Lm^2*T[6, 13, 0])/6 -
      (10589*T[6, 13, 1])/86400 + (Lm*T[6, 13, 1])/12 - T[6, 13, 2]/48 +
      (7359643*T[6, 14, 0])/108864000 - (8143*Lm*T[6, 14, 0])/4800 +
      (Lm^2*T[6, 14, 0])/4 + (8143*T[6, 14, 1])/19200 - (Lm*T[6, 14, 1])/8 +
      T[6, 14, 2]/32 - T[6, 15, 2]/96 + (350279*T[6, 16, 1])/3732480 -
      (40212017*T[6, 17, 0])/46656000 + (23*Lm*T[6, 17, 0])/30 -
      (23*T[6, 17, 1])/120 + (262124179*T[6, 18, 0])/6298560000 -
      (Lm*T[6, 18, 0])/27 + T[6, 18, 1]/108 - T[6, 19, 2]/96 -
      (2689*T[7, 5, 0])/4800 + (21*Lm*T[7, 5, 0])/40 - (21*T[7, 5, 1])/160 +
      (7*T[7, 6, 1])/320 + (22771*T[7, 7, 0])/345600 -
      (29*Lm*T[7, 7, 0])/120 + (29*T[7, 7, 1])/480 +
      (12479*T[7, 8, 0])/86400 - (169*Lm*T[7, 8, 0])/360 +
      (169*T[7, 8, 1])/1440 - (2963*T[7, 9, 0])/14400 + (Lm*T[7, 9, 0])/36 -
      T[7, 9, 1]/144 - (16448101*T[7, 10, 0])/81648000 -
      (14029*Lm*T[7, 10, 0])/43200 + (Lm^2*T[7, 10, 0])/12 +
      (14029*T[7, 10, 1])/172800 - (Lm*T[7, 10, 1])/24 + T[7, 10, 2]/96 +
      (20507821*T[7, 11, 0])/81648000 + (14029*Lm*T[7, 11, 0])/43200 -
      (Lm^2*T[7, 11, 0])/12 - (14029*T[7, 11, 1])/172800 +
      (Lm*T[7, 11, 1])/24 - T[7, 11, 2]/96 - (2533*T[7, 14, 1])/28800 +
      (5*Lm*T[7, 14, 1])/144 - (5*T[7, 14, 2])/576 - (7*T[7, 15, 1])/160 +
      (413*T[7, 16, 0])/10800 + (53*T[8, 2, 0])/360 - (37*T[8, 4, 0])/480 -
      (193*T[8, 7, 0])/2880 + T[8, 9, 0]/288 - (1711*T[8, 10, 0])/21600 +
      (Lm*T[8, 10, 0])/36 - T[8, 10, 1]/144 - (102251*T[9, 3, 0])/2332800 -
      (3259*T[9, 4, 0])/86400 - T[9, 5, 0]/144 + T[9, 6, 0]/288 +
      (29*T[9, 7, 0])/1440 - (11*T3L61[1])/432 - (7*T4LT2[2])/320 +
      (7*T4LT4[2])/1296 - (7*T4LVB6[1])/360 - (113*T4LVB7[1])/1440) +
    cf^3*(-76869720967458539/67044895948800 + (181099*a5)/675 +
      (474365471*c4)/20412000 + (2016906204079*Lm)/5038848000 +
      (4*c4*Lm)/27 - (1141*Lm^2)/360 + (27*Lm^3)/32 -
      (5000442157194809*ls2)/(6035420160000*Sqrt[3]) +
      (161698177*Lm*ls2)/(972000*Sqrt[3]) - (8*Lm^2*ls2)/Sqrt[3] +
      (5938757117*ls2^2)/306180000 + (1730819*Lm*ls2^2)/729000 + Lm^2*ls2^2 -
      (18702014595037*ls3)/(83825280000*Sqrt[3]) + (6097237*Lm*ls3)/
       (486000*Sqrt[3]) - (3*Sqrt[3]*Lm^2*ls3)/2 -
      (6097237*ls4)/(972000*Sqrt[3]) + (3*Sqrt[3]*Lm*ls4)/2 -
      (9*Sqrt[3]*ls5)/16 - (27*Sqrt[3]*ls5p)/32 + (9*Sqrt[3]*ls4p*Pi)/8 +
      (93432771556491853*Pi^2)/3422083230720000 - (62636035621*Lm*Pi^2)/
       5290790400 - (121*Lm^2*Pi^2)/2592 - (6097237*ls2*Pi^2)/
       (17496000*Sqrt[3]) + (Lm*ls2*Pi^2)/(4*Sqrt[3]) -
      (7*Sqrt[3]*ls3*Pi^2)/16 - (18702014595037*Pi^3)/
       (1508855040000*Sqrt[3]) + (6097237*Lm*Pi^3)/(8748000*Sqrt[3]) -
      (Lm^2*Pi^3)/(4*Sqrt[3]) - (159789158668541*Pi^4)/38799129600000 -
      (3534126691*Lm*Pi^4)/9447840000 - (19*Lm^2*Pi^4)/810 -
      Pi^5/(27*Sqrt[3]) - (18911*Pi^6)/1959552 + (102972687412590529*z3)/
       122217258240000 - (9043068631*Lm*z3)/94478400 + (371*Lm^2*z3)/162 +
      (ls2*z3)/(4*Sqrt[3]) + (140236451*Pi*z3)/(26244000*Sqrt[3]) -
      (23*Lm*Pi*z3)/(6*Sqrt[3]) + (178646763181*Pi^2*z3)/79361856000 -
      (131*Lm*Pi^2*z3)/648 + (1789*z3^2)/14580 - (17586095867407*z5)/
       88179840000 + (1007*Lm*z5)/180 + (181099*a4*Log[2])/3375 -
      (181099*c4*Log[2])/81000 + (12265847*Pi^4*Log[2])/3888000 -
      (474365471*Pi^2*Log[2]^2)/20412000 - (4*Lm*Pi^2*Log[2]^2)/27 +
      (474365471*z2*Log[2]^2)/3402000 + (8*Lm*z2*Log[2]^2)/9 +
      (181099*Pi^2*Log[2]^3)/48600 - (181099*z2*Log[2]^3)/13500 +
      (18702014595037*ls2*Log[3])/(83825280000*Sqrt[3]) -
      (6097237*Lm*ls2*Log[3])/(486000*Sqrt[3]) + (3*Sqrt[3]*Lm^2*ls2*Log[3])/
       2 + (6097237*ls3*Log[3])/(648000*Sqrt[3]) - (9*Sqrt[3]*Lm*ls3*Log[3])/
       4 + (9*Sqrt[3]*ls4*Log[3])/8 + (Sqrt[3]*ls2*Pi^2*Log[3])/16 +
      (6097237*Pi^3*Log[3])/(11664000*Sqrt[3]) - (Sqrt[3]*Lm*Pi^3*Log[3])/8 -
      (23*Pi*z3*Log[3])/(8*Sqrt[3]) - (6097237*ls2*Log[3]^2)/
       (1296000*Sqrt[3]) + (9*Sqrt[3]*Lm*ls2*Log[3]^2)/8 -
      (27*Sqrt[3]*ls3*Log[3]^2)/32 - (3*Sqrt[3]*Pi^3*Log[3]^2)/64 +
      (9*Sqrt[3]*ls2*Log[3]^3)/32 + (6097237*ls4[Pi/3])/(3280500*Sqrt[3]) -
      (4*Lm*ls4[Pi/3])/(3*Sqrt[3]) - (Log[3]*ls4[Pi/3])/Sqrt[3] +
      (49*ls5[Pi/3])/(24*Sqrt[3]) - (1884929533*T[5, 8, 1])/5878656000 +
      (Lm*T[5, 8, 1])/24 - T[5, 8, 2]/96 + (466406823713*T[5, 11, 0])/
       176359680000 - (1413601*Lm*T[5, 11, 0])/6561000 +
      (1413601*T[5, 11, 1])/26244000 + (231288521083*T[6, 9, 0])/
       77157360000 - (321583*Lm*T[6, 9, 0])/121500 +
      (321583*T[6, 9, 1])/486000 - (337261955083*T[6, 10, 0])/19289340000 +
      (726371*Lm*T[6, 10, 0])/60750 - (726371*T[6, 10, 1])/243000 -
      (2974460633*T[6, 11, 0])/4408992000 + (643*Lm*T[6, 11, 0])/3600 -
      (Lm^2*T[6, 11, 0])/18 - (643*T[6, 11, 1])/14400 + (Lm*T[6, 11, 1])/36 -
      T[6, 11, 2]/144 + (1365729918181*T[6, 12, 0])/484989120000 -
      (6031157*Lm*T[6, 12, 0])/13122000 + (Lm^2*T[6, 12, 0])/6 +
      (6031157*T[6, 12, 1])/52488000 - (Lm*T[6, 12, 1])/12 + T[6, 12, 2]/48 -
      (61375275011*T[6, 13, 0])/30862944000 - (1057*Lm*T[6, 13, 0])/3600 -
      (Lm^2*T[6, 13, 0])/9 + (1057*T[6, 13, 1])/14400 + (Lm*T[6, 13, 1])/18 -
      T[6, 13, 2]/72 + (83772313*T[6, 14, 0])/7776000 -
      (12149*Lm*T[6, 14, 0])/7200 + (Lm^2*T[6, 14, 0])/6 +
      (12149*T[6, 14, 1])/28800 - (Lm*T[6, 14, 1])/12 + T[6, 14, 2]/48 +
      T[6, 15, 2]/144 + (71934053*T[6, 16, 1])/326592000 -
      (Lm*T[6, 16, 1])/72 + T[6, 16, 2]/288 - (1208552869*T[6, 17, 0])/
       489888000 + (21*Lm*T[6, 17, 0])/10 - (21*T[6, 17, 1])/40 -
      (23766405301*T[6, 18, 0])/154314720000 - (4*Lm*T[6, 18, 0])/27 +
      T[6, 18, 1]/27 - (58699*T[7, 5, 0])/43200 + (7*Lm*T[7, 5, 0])/5 -
      (7*T[7, 5, 1])/20 + (7*T[7, 6, 1])/80 + (13477*T[7, 7, 0])/57600 -
      (7*Lm*T[7, 7, 0])/10 + (7*T[7, 7, 1])/40 + (5579*T[7, 8, 0])/14400 -
      (227*Lm*T[7, 8, 0])/180 + (227*T[7, 8, 1])/720 -
      (3401*T[7, 9, 0])/4320 + (Lm*T[7, 9, 0])/9 - T[7, 9, 1]/36 -
      (395465521*T[7, 10, 0])/653184000 - (989*Lm*T[7, 10, 0])/21600 +
      (Lm^2*T[7, 10, 0])/18 + (989*T[7, 10, 1])/86400 - (Lm*T[7, 10, 1])/36 +
      T[7, 10, 2]/144 + (495801841*T[7, 11, 0])/653184000 +
      (989*Lm*T[7, 11, 0])/21600 - (Lm^2*T[7, 11, 0])/18 -
      (989*T[7, 11, 1])/86400 + (Lm*T[7, 11, 1])/36 - T[7, 11, 2]/144 +
      (199*T[7, 14, 1])/1350 - (5*Lm*T[7, 14, 1])/72 + (5*T[7, 14, 2])/288 -
      (2*T[7, 15, 1])/15 + (2527*T[7, 16, 0])/5400 - (Lm*T[7, 16, 0])/18 +
      T[7, 16, 1]/72 - (119*T[8, 2, 0])/90 - (37*T[8, 4, 0])/240 +
      T[8, 6, 0]/72 + (1033*T[8, 7, 0])/1440 + (121*T[8, 10, 0])/10800 -
      (102251*T[9, 3, 0])/1166400 - (3259*T[9, 4, 0])/43200 - T[9, 5, 0]/72 +
      T[9, 6, 0]/144 + (29*T[9, 7, 0])/360 - T3L61[1]/8 - (7*T4LT2[2])/120 +
      T4LT4[2]/648 - (11*T4LVB6[1])/24 + (17*T4LVB7[1])/30)

c["v", "MS", 4] = cf*nl^2*tf^2*(-137021/342921600 + (53003*Lm)/1020600 -
      (3481*Lm^2)/113400 + (2*Lm^3)/315 - (166583*Pi^2)/55566000 +
      (2263*Lm*Pi^2)/1190700 + (Lm^2*Pi^2)/1890 + (19*Pi^4)/56700 -
      (6557*z3)/99225 + (4*Lm*z3)/315) + cf*nh^2*tf^2*
     (-9537554389543/12002256000 + (1542029*Lm)/7144200 -
      (3481*Lm^2)/113400 + (2*Lm^3)/315 + (94646251811*ls2)/
       (250047000*Sqrt[3]) + (13738391*Lm*ls2)/(595350*Sqrt[3]) +
      (31028167*ls3)/(132300*Sqrt[3]) + (32746997*Pi^2)/5143824 +
      (Lm^2*Pi^2)/1890 + (31028167*Pi^3)/(2381400*Sqrt[3]) +
      (12558253*Pi^4)/321489000 + (4823492651*z3)/21432600 -
      (7288*Lm*z3)/945 - (31028167*ls2*Log[3])/(132300*Sqrt[3]) +
      (4027627*T[6, 9, 0])/3572100 - (10777762*T[6, 10, 0])/893025) +
    (cf^2*nh*tf*(-18163100663/85730400 + (130801187*ls2)/(264600*Sqrt[3]) -
       (30079331*ls2^2)/396900 + (21525577*ls3)/(132300*Sqrt[3]) +
       (1805821621*Pi^2)/257191200 + (21525577*Pi^3)/(2381400*Sqrt[3]) -
       (286588819*Pi^4)/642978000 + (2016831739*z3)/128595600 -
       (21525577*ls2*Log[3])/(132300*Sqrt[3]) - (13738391*T[5, 11, 0])/
        3572100 - (2733319*T[6, 9, 0])/2381400 + (105557*T[6, 10, 0])/
        297675 + (71*T[6, 11, 0])/210 - (17361521*T[6, 12, 0])/3572100))/
     ((d-1)*ep) + cf*nh*nl*tf^2*(-2956449654337/18003384000 +
      (38261*Lm)/142884 - (3481*Lm^2)/56700 + (4*Lm^3)/315 +
      (45986347721*ls2)/(250047000*Sqrt[3]) + (13738391*Lm*ls2)/
       (595350*Sqrt[3]) + (13738391*ls3)/(198450*Sqrt[3]) +
      (74404869773*Pi^2)/40507614000 + (2263*Lm*Pi^2)/1190700 +
      (Lm^2*Pi^2)/945 + (13738391*Pi^3)/(3572100*Sqrt[3]) -
      (113840483*Pi^4)/289340100 + (2850474827*z3)/72335025 -
      (7276*Lm*z3)/945 - (13738391*ls2*Log[3])/(198450*Sqrt[3]) -
      (11322971*T[6, 13, 0])/8037225 - (142*T[6, 14, 0])/315) +
    (ca*cf*nl*tf*(-89/280 - (9*Sqrt[3]*ls2)/35 - (27*ls2^2)/140 -
       (31*Pi^2)/2520 - (13*Pi^4)/4200 + (131*z3)/1260 + T[6, 13, 0]/35 -
       (3*T[6, 14, 0])/70))/((d-1)*ep) +
    (cf^2*nl*tf*(89/140 + (18*Sqrt[3]*ls2)/35 + (27*ls2^2)/70 +
       (31*Pi^2)/1260 + (13*Pi^4)/2100 - (131*z3)/630 - (2*T[6, 13, 0])/35 +
       (3*T[6, 14, 0])/35))/((d-1)*ep) +
    (ca*cf*nh*tf*(-11244823081/21772800 + (37046867*ls2)/(846720*Sqrt[3]) +
       (177*ls2^2)/35 + (71724587*ls3)/(1411200*Sqrt[3]) -
       (1555920931*Pi^2)/274337280 + (71724587*Pi^3)/(25401600*Sqrt[3]) +
       (142219697*Pi^4)/857304000 + (27862312063*z3)/228614400 - (25*z5)/21 -
       (71724587*ls2*Log[3])/(1411200*Sqrt[3]) + (111958907*T[6, 9, 0])/
        38102400 - (108534227*T[6, 10, 0])/9525600 - T[6, 11, 0]/7 +
       (3*T[6, 12, 0])/7 + (5*T[6, 13, 0])/42 - (5*T[6, 17, 0])/28 -
       (5*T[7, 5, 0])/42 + (5*T[7, 7, 0])/84 + (5*T[7, 8, 0])/42))/
     ((d-1)*ep) + (ca^2*cf*(-2829/2240 - (9*Sqrt[3]*ls2)/70 +
       (27*ls2^2)/140 - (81*Sqrt[3]*ls3)/560 - (129*Pi^2)/2240 -
       (9*Sqrt[3]*Pi^3)/1120 - (37*Pi^4)/6720 + (127*z3)/210 +
       (81*Sqrt[3]*ls2*Log[3])/560 - (3*T[6, 11, 0])/560 +
       (9*T[6, 12, 0])/560 - (9*T[6, 13, 0])/280 + (27*T[6, 14, 0])/560 +
       (9*T[7, 10, 0])/560 - (9*T[7, 11, 0])/560))/((d-1)*ep^2) +
    (cf^3*(39/1120 - (18*Sqrt[3]*ls2)/35 + (27*ls2^2)/140 -
       (81*Sqrt[3]*ls3)/280 - (13*Pi^2)/480 - (9*Sqrt[3]*Pi^3)/560 -
       (19*Pi^4)/4200 + (53*z3)/120 + (81*Sqrt[3]*ls2*Log[3])/280 -
       (3*T[6, 11, 0])/280 + (9*T[6, 12, 0])/280 - (3*T[6, 13, 0])/140 +
       (9*T[6, 14, 0])/280 + (3*T[7, 10, 0])/280 - (3*T[7, 11, 0])/280))/
     ((d-1)*ep^2) + (ca*cf^2*(5619/2240 + (18*Sqrt[3]*ls2)/35 -
       (27*ls2^2)/56 + (243*Sqrt[3]*ls3)/560 + (173*Pi^2)/1344 +
       (27*Sqrt[3]*Pi^3)/1120 + (223*Pi^4)/16800 - (801*z3)/560 -
       (243*Sqrt[3]*ls2*Log[3])/560 + (9*T[6, 11, 0])/560 -
       (27*T[6, 12, 0])/560 + (3*T[6, 13, 0])/40 - (9*T[6, 14, 0])/80 -
       (3*T[7, 10, 0])/80 + (3*T[7, 11, 0])/80))/((d-1)*ep^2) +
    (cf^3*(-574182810653/3657830400 - (2*c4)/35 - (39*Lm)/280 -
       (188162621*ls2)/(2116800*Sqrt[3]) + (72*Sqrt[3]*Lm*ls2)/35 +
       (11010799*ls2^2)/1058400 - (27*Lm*ls2^2)/35 -
       (459581*ls3)/(25200*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/70 -
       (81*Sqrt[3]*ls4)/140 - (191852327*Pi^2)/548674560 + (13*Lm*Pi^2)/120 -
       (9*Sqrt[3]*ls2*Pi^2)/280 - (459581*Pi^3)/(453600*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/140 + (33815413*Pi^4)/274337280 +
       (19*Lm*Pi^4)/1050 + (14830629127*z3)/342921600 - (53*Lm*z3)/30 +
       (69*Sqrt[3]*Pi*z3)/140 + (131*Pi^2*z3)/1680 + (1817*z5)/4200 +
       (2*Pi^2*Log[2]^2)/35 - (12*z2*Log[2]^2)/35 + (459581*ls2*Log[3])/
        (25200*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3])/70 +
       (243*Sqrt[3]*ls3*Log[3])/280 + (27*Sqrt[3]*Pi^3*Log[3])/560 -
       (243*Sqrt[3]*ls2*Log[3]^2)/560 + (6*Sqrt[3]*ls4[Pi/3])/35 -
       (9*T[5, 8, 1])/560 + (136009*T[5, 11, 0])/952560 +
       (12157549*T[6, 9, 0])/9525600 - (5565167*T[6, 10, 0])/1190700 -
       (194639*T[6, 11, 0])/1058400 + (3*Lm*T[6, 11, 0])/70 -
       (3*T[6, 11, 1])/280 + (113137*T[6, 12, 0])/194400 -
       (9*Lm*T[6, 12, 0])/70 + (9*T[6, 12, 1])/280 - (144791*T[6, 13, 0])/
        352800 + (3*Lm*T[6, 13, 0])/35 - (3*T[6, 13, 1])/140 +
       (246431*T[6, 14, 0])/235200 - (9*Lm*T[6, 14, 0])/70 +
       (9*T[6, 14, 1])/280 + (3*T[6, 16, 1])/560 - (59*T[6, 17, 0])/140 +
       (2*T[6, 18, 0])/35 - (59*T[7, 5, 0])/210 + (59*T[7, 7, 0])/420 +
       (191*T[7, 8, 0])/840 - (3*T[7, 9, 0])/70 + (37727*T[7, 10, 0])/
        705600 - (3*Lm*T[7, 10, 0])/70 + (3*T[7, 10, 1])/280 -
       (37727*T[7, 11, 0])/705600 + (3*Lm*T[7, 11, 0])/70 -
       (3*T[7, 11, 1])/280 + (3*T[7, 14, 1])/112 + (3*T[7, 16, 0])/140))/
     ((d-1)*ep) + (ca^2*cf*(-82596778601/812851200 + (2829*Lm)/560 -
       (24016261*ls2)/(806400*Sqrt[3]) + (18*Sqrt[3]*Lm*ls2)/35 +
       (555139*ls2^2)/78400 - (27*Lm*ls2^2)/35 - (402719*ls3)/
        (47040*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/140 - (81*Sqrt[3]*ls4)/280 -
       (1997488567*Pi^2)/1828915200 + (129*Lm*Pi^2)/560 -
       (9*Sqrt[3]*ls2*Pi^2)/560 - (402719*Pi^3)/(846720*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/280 - (4042949*Pi^4)/653184000 +
       (37*Lm*Pi^4)/1680 + (2331758987*z3)/76204800 - (254*Lm*z3)/105 +
       (69*Sqrt[3]*Pi*z3)/280 - (83*Pi^2*z3)/1680 + (1223*z5)/1600 +
       (402719*ls2*Log[3])/(47040*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3])/140 +
       (243*Sqrt[3]*ls3*Log[3])/560 + (27*Sqrt[3]*Pi^3*Log[3])/1120 -
       (243*Sqrt[3]*ls2*Log[3]^2)/1120 + (3*Sqrt[3]*ls4[Pi/3])/35 +
       (87*T[5, 8, 1])/2240 - (263*T[5, 11, 0])/4480 +
       (1071689*T[6, 9, 0])/1587600 - (8021317*T[6, 10, 0])/3175200 -
       (101303*T[6, 11, 0])/705600 + (3*Lm*T[6, 11, 0])/140 -
       (3*T[6, 11, 1])/560 + (102143*T[6, 12, 0])/235200 -
       (9*Lm*T[6, 12, 0])/140 + (9*T[6, 12, 1])/560 -
       (9229*T[6, 13, 0])/20160 + (9*Lm*T[6, 13, 0])/70 -
       (9*T[6, 13, 1])/280 + (12253*T[6, 14, 0])/13440 -
       (27*Lm*T[6, 14, 0])/140 + (27*T[6, 14, 1])/560 - (3*T[6, 17, 0])/20 +
       T[6, 18, 0]/70 - (59*T[7, 5, 0])/560 + (5*T[7, 7, 0])/112 +
       (47*T[7, 8, 0])/560 - (3*T[7, 9, 0])/280 + (267611*T[7, 10, 0])/
        1411200 - (9*Lm*T[7, 10, 0])/140 + (9*T[7, 10, 1])/560 -
       (267611*T[7, 11, 0])/1411200 + (9*Lm*T[7, 11, 0])/140 -
       (9*T[7, 11, 1])/560 - (3*T[7, 14, 1])/224 - (3*T[8, 10, 0])/280))/
     ((d-1)*ep) + (ca*cf^2*(2060924825471/7315660800 + c4/35 -
       (5619*Lm)/560 + (880666723*ls2)/(8467200*Sqrt[3]) -
       (72*Sqrt[3]*Lm*ls2)/35 - (8197661*ls2^2)/423360 + (27*Lm*ls2^2)/14 +
       (2314463*ls3)/(88200*Sqrt[3]) - (243*Sqrt[3]*Lm*ls3)/140 +
       (243*Sqrt[3]*ls4)/280 + (12944193037*Pi^2)/5486745600 -
       (173*Lm*Pi^2)/336 + (27*Sqrt[3]*ls2*Pi^2)/560 +
       (2314463*Pi^3)/(1587600*Sqrt[3]) - (27*Sqrt[3]*Lm*Pi^3)/280 -
       (675581467*Pi^4)/13716864000 - (223*Lm*Pi^4)/4200 -
       (56802290893*z3)/685843200 + (801*Lm*z3)/140 -
       (207*Sqrt[3]*Pi*z3)/280 + (67*Pi^2*z3)/1120 - (29317*z5)/16800 -
       (Pi^2*Log[2]^2)/35 + (6*z2*Log[2]^2)/35 - (2314463*ls2*Log[3])/
        (88200*Sqrt[3]) + (243*Sqrt[3]*Lm*ls2*Log[3])/140 -
       (729*Sqrt[3]*ls3*Log[3])/560 - (81*Sqrt[3]*Pi^3*Log[3])/1120 +
       (729*Sqrt[3]*ls2*Log[3]^2)/1120 - (9*Sqrt[3]*ls4[Pi/3])/35 -
       (39*T[5, 8, 1])/560 + (35069*T[5, 11, 0])/762048 -
       (1082231*T[6, 9, 0])/544320 + (1005551*T[6, 10, 0])/136080 +
       (802457*T[6, 11, 0])/2116800 - (9*Lm*T[6, 11, 0])/140 +
       (9*T[6, 11, 1])/560 - (22090879*T[6, 12, 0])/19051200 +
       (27*Lm*T[6, 12, 0])/140 - (27*T[6, 12, 1])/560 +
       (87869*T[6, 13, 0])/78400 - (3*Lm*T[6, 13, 0])/10 +
       (3*T[6, 13, 1])/40 - (368047*T[6, 14, 0])/156800 +
       (9*Lm*T[6, 14, 0])/20 - (9*T[6, 14, 1])/80 - (3*T[6, 16, 1])/1120 +
       (143*T[6, 17, 0])/280 - (2*T[6, 18, 0])/35 + (59*T[7, 5, 0])/168 -
       (67*T[7, 7, 0])/420 - (473*T[7, 8, 0])/1680 + (3*T[7, 9, 0])/70 -
       (63661*T[7, 10, 0])/156800 + (3*Lm*T[7, 10, 0])/20 -
       (3*T[7, 10, 1])/80 + (63661*T[7, 11, 0])/156800 -
       (3*Lm*T[7, 11, 0])/20 + (3*T[7, 11, 1])/80 + (3*T[7, 14, 1])/224 -
       (3*T[7, 16, 0])/280 + (3*T[8, 10, 0])/140))/((d-1)*ep) +
    cf^2*nl*tf*(1825518478519/288054144000 - (2656*c4)/33075 +
      (35087501*Lm)/97977600 - (3301*Lm^2)/4200 + (6*Lm^3)/35 +
      (557123311*ls2)/(66679200*Sqrt[3]) - (194729*Lm*ls2)/(79380*Sqrt[3]) +
      (15937*ls2^2)/9800 - (27*Lm*ls2^2)/70 - (31433*ls3)/(26460*Sqrt[3]) +
      (148161923219*Pi^2)/1890355320000 - (37529*Lm*Pi^2)/771750 +
      (Lm^2*Pi^2)/70 - (31433*Pi^3)/(476280*Sqrt[3]) +
      (25535599*Pi^4)/482233500 - (317*Lm*Pi^4)/37800 -
      (58393991389*z3)/13502538000 + (422363*Lm*z3)/595350 -
      (163*Pi^2*z3)/5670 - (167*z5)/225 + (2656*Pi^2*Log[2]^2)/33075 -
      (5312*z2*Log[2]^2)/11025 + (31433*ls2*Log[3])/(26460*Sqrt[3]) -
      (1108847*T[6, 13, 0])/5358150 + (8*Lm*T[6, 13, 0])/105 -
      (2*T[6, 13, 1])/105 + (40837*T[6, 14, 0])/99225 -
      (4*Lm*T[6, 14, 0])/35 + T[6, 14, 1]/35 - T3L61[1]/105) +
    cf^2*nh*tf*(-10663436632577521487/38926196749440000 +
      (6959048*c4)/2679075 + (586735312753*Lm)/2057529600 -
      (3301*Lm^2)/4200 + (6*Lm^3)/35 + (52774407128352803*ls2)/
       (270320810760000*Sqrt[3]) - (179329193*Lm*ls2)/(396900*Sqrt[3]) -
      (13893730628*ls2^2)/281302875 + (60235207*Lm*ls2^2)/595350 +
      (1916134923504223*ls3)/(5148967824000*Sqrt[3]) -
      (21525577*Lm*ls3)/(99225*Sqrt[3]) + (21525577*ls4)/(198450*Sqrt[3]) +
      (3480585083334511*Pi^2)/1000959344985600 - (63426071117*Lm*Pi^2)/
       6751269000 + (Lm^2*Pi^2)/70 + (21525577*ls2*Pi^2)/(3572100*Sqrt[3]) +
      (1916134923504223*Pi^3)/(92681420832000*Sqrt[3]) -
      (21525577*Lm*Pi^3)/(1786050*Sqrt[3]) + (2604018415735579*Pi^4)/
       1251199181232000 + (573050063*Lm*Pi^4)/964467000 +
      (25624738161230123*z3)/834132787488000 - (8680490653*Lm*z3)/96446700 -
      (495088271*Pi*z3)/(5358150*Sqrt[3]) - (327526807*Pi^2*z3)/578680200 +
      (61344335341*z5)/642978000 - (6959048*Pi^2*Log[2]^2)/2679075 +
      (13918096*z2*Log[2]^2)/893025 - (1916134923504223*ls2*Log[3])/
       (5148967824000*Sqrt[3]) + (21525577*Lm*ls2*Log[3])/(99225*Sqrt[3]) -
      (21525577*ls3*Log[3])/(132300*Sqrt[3]) - (21525577*Pi^3*Log[3])/
       (2381400*Sqrt[3]) + (21525577*ls2*Log[3]^2)/(264600*Sqrt[3]) -
      (86102308*ls4[Pi/3])/(2679075*Sqrt[3]) - (123444329*T[5, 8, 1])/
       42865200 - (216714585301*T[5, 11, 0])/81015228000 +
      (13738391*Lm*T[5, 11, 0])/2679075 - (13738391*T[5, 11, 1])/10716300 +
      (1108613214589*T[6, 9, 0])/194436547200 + (2733319*Lm*T[6, 9, 0])/
       1786050 - (2733319*T[6, 9, 1])/7144200 - (671408328037*T[6, 10, 0])/
       48609136800 - (422228*Lm*T[6, 10, 0])/893025 +
      (105557*T[6, 10, 1])/893025 - (32636417*T[6, 11, 0])/64297800 -
      (142*Lm*T[6, 11, 0])/315 + (71*T[6, 11, 1])/630 -
      (3858998369467*T[6, 12, 0])/579258880200 + (17361521*Lm*T[6, 12, 0])/
       2679075 - (17361521*T[6, 12, 1])/10716300 - (180309203*T[6, 13, 0])/
       144670050 + (23767*T[6, 14, 0])/1890 + (1103*T[6, 16, 1])/7560 -
      (37003*T[6, 17, 0])/102060 - (68379371987*T[6, 18, 0])/20253807000 +
      (989*T[7, 5, 0])/1890 + T[7, 16, 0]/105 - T3L61[1]/105) +
    ca*cf*nl*tf*(-871688465939/288054144000 + (1328*c4)/33075 -
      (18588713*Lm)/171460800 + (53951*Lm^2)/226800 - (11*Lm^3)/315 -
      (557123311*ls2)/(133358400*Sqrt[3]) + (194729*Lm*ls2)/
       (158760*Sqrt[3]) - (15937*ls2^2)/19600 + (27*Lm*ls2^2)/140 +
      (31433*ls3)/(52920*Sqrt[3]) - (345206742637*Pi^2)/7561421280000 +
      (15249389*Lm*Pi^2)/500094000 - (11*Lm^2*Pi^2)/3780 +
      (31433*Pi^3)/(952560*Sqrt[3]) - (53686607*Pi^4)/1928934000 +
      (19*Lm*Pi^4)/5040 + (8565507131*z3)/3375634500 -
      (134774*Lm*z3)/297675 + (19*Pi^2*z3)/1134 + (1663*z5)/6300 -
      (1328*Pi^2*Log[2]^2)/33075 + (2656*z2*Log[2]^2)/11025 -
      (31433*ls2*Log[3])/(52920*Sqrt[3]) + (1108847*T[6, 13, 0])/10716300 -
      (4*Lm*T[6, 13, 0])/105 + T[6, 13, 1]/105 - (40837*T[6, 14, 0])/198450 +
      (2*Lm*T[6, 14, 0])/35 - T[6, 14, 1]/70 + T3L61[1]/210) +
    ca*cf*nh*tf*(-2742813367844783130481/3892619674944000000 -
      (5918083*c4)/1530900 + (33686314397*Lm)/48988800 +
      (53951*Lm^2)/226800 - (11*Lm^3)/315 + (34821568455054025373*ls2)/
       (54064162152000000*Sqrt[3]) - (1158306229*Lm*ls2)/(9525600*Sqrt[3]) -
      (9109930807741*ls2^2)/375070500000 - (953*Lm*ls2^2)/140 +
      (2194824746577581*ls3)/(20595871296000*Sqrt[3]) -
      (71724587*Lm*ls3)/(1058400*Sqrt[3]) + (71724587*ls4)/
       (2116800*Sqrt[3]) + (6718322335807437077*Pi^2)/2502398362464000000 +
      (272981722813*Lm*Pi^2)/36006768000 - (11*Lm^2*Pi^2)/3780 +
      (71724587*ls2*Pi^2)/(38102400*Sqrt[3]) + (2194824746577581*Pi^3)/
       (370725683328000*Sqrt[3]) - (71724587*Lm*Pi^3)/(19051200*Sqrt[3]) -
      (672751539065131199*Pi^4)/1563998976540000000 -
      (35612333*Lm*Pi^4)/160744500 + (58010299070770878229*z3)/
       417066393744000000 - (24273765247*Lm*z3)/171460800 -
      (1649665501*Pi*z3)/(57153600*Sqrt[3]) + (27453191*Pi^2*z3)/48223350 -
      (10203972197*z5)/214326000 + (100*Lm*z5)/63 + (5918083*Pi^2*Log[2]^2)/
       1530900 - (5918083*z2*Log[2]^2)/255150 - (2194824746577581*ls2*Log[3])/
       (20595871296000*Sqrt[3]) + (71724587*Lm*ls2*Log[3])/
       (1058400*Sqrt[3]) - (71724587*ls3*Log[3])/(1411200*Sqrt[3]) -
      (71724587*Pi^3*Log[3])/(25401600*Sqrt[3]) + (71724587*ls2*Log[3]^2)/
       (2822400*Sqrt[3]) - (71724587*ls4[Pi/3])/(7144200*Sqrt[3]) -
      (433*T[5, 8, 1])/6480 - (70642834457*T[5, 11, 0])/27005076000 -
      (10282541204573*T[6, 9, 0])/3888730944000 - (111958907*Lm*T[6, 9, 0])/
       28576800 + (111958907*T[6, 9, 1])/114307200 -
      (1208453104211*T[6, 10, 0])/486091368000 + (108534227*Lm*T[6, 10, 0])/
       7144200 - (108534227*T[6, 10, 1])/28576800 - (204581*T[6, 11, 0])/
       2381400 + (4*Lm*T[6, 11, 0])/21 - T[6, 11, 1]/21 +
      (174380508917*T[6, 12, 0])/30893806944 - (4*Lm*T[6, 12, 0])/7 +
      T[6, 12, 1]/7 - (7400665567*T[6, 13, 0])/1653372000 -
      (10*Lm*T[6, 13, 0])/63 + (5*T[6, 13, 1])/126 -
      (1270259*T[6, 14, 0])/453600 + (11527*T[6, 16, 1])/22680 +
      (4890719*T[6, 17, 0])/4082400 + (5*Lm*T[6, 17, 0])/21 -
      (5*T[6, 17, 1])/84 - (225505577753*T[6, 18, 0])/81015228000 -
      (653*T[7, 5, 0])/2205 + (10*Lm*T[7, 5, 0])/63 - (5*T[7, 5, 1])/126 -
      (6253*T[7, 7, 0])/211680 - (5*Lm*T[7, 7, 0])/63 + (5*T[7, 7, 1])/252 +
      (4187*T[7, 8, 0])/21168 - (10*Lm*T[7, 8, 0])/63 + (5*T[7, 8, 1])/126 -
      (151*T[7, 9, 0])/252 + (149*T[7, 12, 0])/1080 -
      (163608689*T[7, 13, 0])/141750000 - T[7, 16, 0]/210 -
      (5*T[8, 5, 0])/63 + T3L61[1]/210) +
    cf^3*(-173489211043986517117/335364156610560000 + (473266*a5)/6615 +
      (20439408107*c4)/1500282000 + (587046405929*Lm)/2743372800 +
      (8*c4*Lm)/105 - (1303*Lm^2)/350 + (36*Lm^3)/35 +
      (286112456930472563*ls2)/(1035074557440000*Sqrt[3]) +
      (182504681*Lm*ls2)/(1587600*Sqrt[3]) - (48*Sqrt[3]*Lm^2*ls2)/35 -
      (116783252851*ls2^2)/14402707200 - (10092259*Lm*ls2^2)/793800 +
      (18*Lm^2*ls2^2)/35 + (57625317113977*ls3)/(1320248160000*Sqrt[3]) +
      (459581*Lm*ls3)/(18900*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls3)/35 -
      (459581*ls4)/(37800*Sqrt[3]) + (27*Sqrt[3]*Lm*ls4)/35 -
      (81*Sqrt[3]*ls5)/280 - (243*Sqrt[3]*ls5p)/560 +
      (81*Sqrt[3]*ls4p*Pi)/140 + (6043777293210584759*Pi^2)/
       251523117457920000 + (15318270953*Lm*Pi^2)/72013536000 +
      (17*Lm^2*Pi^2)/1260 - (459581*ls2*Pi^2)/(680400*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls2*Pi^2)/70 - (9*Sqrt[3]*ls3*Pi^2)/40 +
      (57625317113977*Pi^3)/(23764466880000*Sqrt[3]) +
      (459581*Lm*Pi^3)/(340200*Sqrt[3]) - (3*Sqrt[3]*Lm^2*Pi^3)/70 -
      (823068275790675511*Pi^4)/179659369612800000 -
      (34060357*Lm*Pi^4)/205752960 - (19*Lm^2*Pi^4)/1575 -
      (2*Pi^5)/(105*Sqrt[3]) - (32969*Pi^6)/6350400 +
      (3738817138217230717*z3)/8982968480640000 - (14491583863*Lm*z3)/
       257191200 + (53*Lm^2*z3)/45 + (3*Sqrt[3]*ls2*z3)/70 +
      (10570363*Pi*z3)/(1020600*Sqrt[3]) - (23*Sqrt[3]*Lm*Pi*z3)/35 +
      (36249469303*Pi^2*z3)/43208121600 - (131*Lm*Pi^2*z3)/1260 +
      (83*z3^2)/1890 - (17648638822121*z5)/240045120000 - (1817*Lm*z5)/3150 +
      (473266*a4*Log[2])/33075 - (236633*c4*Log[2])/396900 +
      (15973789*Pi^4*Log[2])/19051200 - (20439408107*Pi^2*Log[2]^2)/
       1500282000 - (8*Lm*Pi^2*Log[2]^2)/105 + (20439408107*z2*Log[2]^2)/
       250047000 + (16*Lm*z2*Log[2]^2)/35 + (236633*Pi^2*Log[2]^3)/238140 -
      (236633*z2*Log[2]^3)/66150 - (57625317113977*ls2*Log[3])/
       (1320248160000*Sqrt[3]) - (459581*Lm*ls2*Log[3])/(18900*Sqrt[3]) +
      (27*Sqrt[3]*Lm^2*ls2*Log[3])/35 + (459581*ls3*Log[3])/(25200*Sqrt[3]) -
      (81*Sqrt[3]*Lm*ls3*Log[3])/70 + (81*Sqrt[3]*ls4*Log[3])/140 +
      (9*Sqrt[3]*ls2*Pi^2*Log[3])/280 + (459581*Pi^3*Log[3])/
       (453600*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/140 -
      (69*Sqrt[3]*Pi*z3*Log[3])/140 - (459581*ls2*Log[3]^2)/(50400*Sqrt[3]) +
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/140 - (243*Sqrt[3]*ls3*Log[3]^2)/560 -
      (27*Sqrt[3]*Pi^3*Log[3]^2)/1120 + (81*Sqrt[3]*ls2*Log[3]^3)/560 +
      (459581*ls4[Pi/3])/(127575*Sqrt[3]) - (8*Sqrt[3]*Lm*ls4[Pi/3])/35 -
      (6*Sqrt[3]*Log[3]*ls4[Pi/3])/35 + (7*Sqrt[3]*ls5[Pi/3])/20 +
      (3914567077*T[5, 8, 1])/16003008000 + (3*Lm*T[5, 8, 1])/140 -
      (3*T[5, 8, 2])/560 + (4064275594549*T[5, 11, 0])/2592487296000 -
      (136009*Lm*T[5, 11, 0])/714420 + (136009*T[5, 11, 1])/2857680 -
      (13437180583*T[6, 9, 0])/126023688000 - (12157549*Lm*T[6, 9, 0])/
       7144200 + (12157549*T[6, 9, 1])/28576800 - (150091465691*T[6, 10, 0])/
       31505922000 + (5565167*Lm*T[6, 10, 0])/893025 -
      (5565167*T[6, 10, 1])/3572100 - (10995434423*T[6, 11, 0])/12002256000 +
      (194639*Lm*T[6, 11, 0])/793800 - (Lm^2*T[6, 11, 0])/35 -
      (194639*T[6, 11, 1])/3175200 + (Lm*T[6, 11, 1])/70 - T[6, 11, 2]/280 +
      (203326843299197*T[6, 12, 0])/31190862780000 -
      (113137*Lm*T[6, 12, 0])/145800 + (3*Lm^2*T[6, 12, 0])/35 +
      (113137*T[6, 12, 1])/583200 - (3*Lm*T[6, 12, 1])/70 +
      (3*T[6, 12, 2])/280 + (69729711193*T[6, 13, 0])/210039480000 +
      (144791*Lm*T[6, 13, 0])/264600 - (2*Lm^2*T[6, 13, 0])/35 -
      (144791*T[6, 13, 1])/1058400 + (Lm*T[6, 13, 1])/35 - T[6, 13, 2]/140 -
      (3728568919*T[6, 14, 0])/533433600 - (246431*Lm*T[6, 14, 0])/176400 +
      (3*Lm^2*T[6, 14, 0])/35 + (246431*T[6, 14, 1])/705600 -
      (3*Lm*T[6, 14, 1])/70 + (3*T[6, 14, 2])/280 + T[6, 15, 2]/280 +
      (1122742123*T[6, 16, 1])/8001504000 - (Lm*T[6, 16, 1])/140 +
      T[6, 16, 2]/560 - (6163652407*T[6, 17, 0])/12002256000 +
      (59*Lm*T[6, 17, 0])/105 - (59*T[6, 17, 1])/420 -
      (6313772933143*T[6, 18, 0])/3780710640000 - (8*Lm*T[6, 18, 0])/105 +
      (2*T[6, 18, 1])/105 - (18227*T[7, 5, 0])/39200 +
      (118*Lm*T[7, 5, 0])/315 - (59*T[7, 5, 1])/630 + (59*T[7, 6, 1])/2520 -
      (5323*T[7, 7, 0])/201600 - (59*Lm*T[7, 7, 0])/315 +
      (59*T[7, 7, 1])/1260 - (145487*T[7, 8, 0])/1058400 -
      (191*Lm*T[7, 8, 0])/630 + (191*T[7, 8, 1])/2520 -
      (83213*T[7, 9, 0])/529200 + (2*Lm*T[7, 9, 0])/35 - T[7, 9, 1]/70 -
      (3435478993*T[7, 10, 0])/8001504000 - (37727*Lm*T[7, 10, 0])/529200 +
      (Lm^2*T[7, 10, 0])/35 + (37727*T[7, 10, 1])/2116800 -
      (Lm*T[7, 10, 1])/70 + T[7, 10, 2]/280 + (4020774193*T[7, 11, 0])/
       8001504000 + (37727*Lm*T[7, 11, 0])/529200 - (Lm^2*T[7, 11, 0])/35 -
      (37727*T[7, 11, 1])/2116800 + (Lm*T[7, 11, 1])/70 - T[7, 11, 2]/280 +
      (7*T[7, 14, 1])/48 - (Lm*T[7, 14, 1])/28 + T[7, 14, 2]/112 -
      (8*T[7, 15, 1])/315 + (172247*T[7, 16, 0])/529200 -
      (Lm*T[7, 16, 0])/35 + T[7, 16, 1]/140 + (311*T[8, 2, 0])/315 -
      (13*T[8, 4, 0])/360 + T[8, 6, 0]/140 - (149*T[8, 7, 0])/336 +
      (1517*T[8, 10, 0])/264600 - (306617*T[9, 3, 0])/5715360 -
      (7817*T[9, 4, 0])/211680 - T[9, 5, 0]/140 + T[9, 6, 0]/280 +
      (79*T[9, 7, 0])/1260 - (3*T3L61[1])/35 - (59*T4LT2[2])/3780 +
      T4LT4[2]/1260 + (74*T4LVB6[1])/315 - (71*T4LVB7[1])/126) +
    ca*cf^2*(51924939580948007425081/87194680718745600000 -
      (203033*a5)/2205 - (27836145137*c4)/3000564000 -
      (83508412681*Lm)/219469824 - (4*c4*Lm)/105 + (22823*Lm^2)/2400 -
      (33*Lm^3)/70 + (291822570783726167*ls2)/(14951076940800000*Sqrt[3]) -
      (862435583*Lm*ls2)/(6350400*Sqrt[3]) + (48*Sqrt[3]*Lm^2*ls2)/35 -
      (1035946183949*ls2^2)/28805414400 + (7901687*Lm*ls2^2)/317520 -
      (9*Lm^2*ls2^2)/7 + (13352139685867183*ls3)/(120142582560000*Sqrt[3]) -
      (2314463*Lm*ls3)/(66150*Sqrt[3]) + (81*Sqrt[3]*Lm^2*ls3)/70 +
      (2314463*ls4)/(132300*Sqrt[3]) - (81*Sqrt[3]*Lm*ls4)/70 +
      (243*Sqrt[3]*ls5)/560 + (729*Sqrt[3]*ls5p)/1120 -
      (243*Sqrt[3]*ls4p*Pi)/280 - (692195538069497260237*Pi^2)/
       32698005269529600000 - (414664100183*Lm*Pi^2)/144027072000 +
      (383*Lm^2*Pi^2)/1260 + (2314463*ls2*Pi^2)/(2381400*Sqrt[3]) -
      (9*Sqrt[3]*Lm*ls2*Pi^2)/140 + (27*Sqrt[3]*ls3*Pi^2)/80 +
      (13352139685867183*Pi^3)/(2162566486080000*Sqrt[3]) -
      (2314463*Lm*Pi^3)/(1190700*Sqrt[3]) + (9*Sqrt[3]*Lm^2*Pi^3)/140 +
      (11679505444981735717*Pi^4)/4671143609932800000 +
      (646256227*Lm*Pi^4)/10287648000 + (223*Lm^2*Pi^4)/6300 +
      Pi^5/(35*Sqrt[3]) + (36473*Pi^6)/5443200 - (100142893880100415207*z3)/
       233557180496640000 + (56096126197*Lm*z3)/514382400 -
      (267*Lm^2*z3)/70 - (9*Sqrt[3]*ls2*z3)/140 - (53232649*Pi*z3)/
       (3572100*Sqrt[3]) + (69*Sqrt[3]*Lm*Pi*z3)/70 -
      (83225482957*Pi^2*z3)/86416243200 - (67*Lm*Pi^2*z3)/840 +
      (10681*z3^2)/90720 + (6214227615223*z5)/96018048000 +
      (29317*Lm*z5)/12600 - (203033*a4*Log[2])/11025 +
      (203033*c4*Log[2])/264600 - (13688989*Pi^4*Log[2])/12700800 +
      (27836145137*Pi^2*Log[2]^2)/3000564000 + (4*Lm*Pi^2*Log[2]^2)/105 -
      (27836145137*z2*Log[2]^2)/500094000 - (8*Lm*z2*Log[2]^2)/35 -
      (203033*Pi^2*Log[2]^3)/158760 + (203033*z2*Log[2]^3)/44100 -
      (13352139685867183*ls2*Log[3])/(120142582560000*Sqrt[3]) +
      (2314463*Lm*ls2*Log[3])/(66150*Sqrt[3]) - (81*Sqrt[3]*Lm^2*ls2*Log[3])/
       70 - (2314463*ls3*Log[3])/(88200*Sqrt[3]) +
      (243*Sqrt[3]*Lm*ls3*Log[3])/140 - (243*Sqrt[3]*ls4*Log[3])/280 -
      (27*Sqrt[3]*ls2*Pi^2*Log[3])/560 - (2314463*Pi^3*Log[3])/
       (1587600*Sqrt[3]) + (27*Sqrt[3]*Lm*Pi^3*Log[3])/280 +
      (207*Sqrt[3]*Pi*z3*Log[3])/280 + (2314463*ls2*Log[3]^2)/
       (176400*Sqrt[3]) - (243*Sqrt[3]*Lm*ls2*Log[3]^2)/280 +
      (729*Sqrt[3]*ls3*Log[3]^2)/1120 + (81*Sqrt[3]*Pi^3*Log[3]^2)/2240 -
      (243*Sqrt[3]*ls2*Log[3]^3)/1120 - (4628926*ls4[Pi/3])/
       (893025*Sqrt[3]) + (12*Sqrt[3]*Lm*ls4[Pi/3])/35 +
      (9*Sqrt[3]*Log[3]*ls4[Pi/3])/35 - (21*Sqrt[3]*ls5[Pi/3])/40 -
      (4821224011*T[5, 8, 1])/6401203200 + (13*Lm*T[5, 8, 1])/140 -
      (13*T[5, 8, 2])/560 + (4285295030441*T[5, 11, 0])/5184974592000 -
      (35069*Lm*T[5, 11, 0])/571536 + (35069*T[5, 11, 1])/2286144 -
      (1169401459661*T[6, 9, 0])/1080203040000 + (1082231*Lm*T[6, 9, 0])/
       408240 - (1082231*T[6, 9, 1])/1632960 + (809298290909*T[6, 10, 0])/
       67512690000 - (1005551*Lm*T[6, 10, 0])/102060 +
      (1005551*T[6, 10, 1])/408240 + (35180174249*T[6, 11, 0])/24004512000 -
      (802457*Lm*T[6, 11, 0])/1587600 + (3*Lm^2*T[6, 11, 0])/70 +
      (802457*T[6, 11, 1])/6350400 - (3*Lm*T[6, 11, 1])/140 +
      (3*T[6, 11, 2])/560 - (27509937965715377*T[6, 12, 0])/
       3243849729120000 + (22090879*Lm*T[6, 12, 0])/14288400 -
      (9*Lm^2*T[6, 12, 0])/70 - (22090879*T[6, 12, 1])/57153600 +
      (9*Lm*T[6, 12, 1])/140 - (9*T[6, 12, 2])/560 +
      (31363363336321*T[6, 13, 0])/7561421280000 - (87869*Lm*T[6, 13, 0])/
       58800 + (Lm^2*T[6, 13, 0])/5 + (87869*T[6, 13, 1])/235200 -
      (Lm*T[6, 13, 1])/10 + T[6, 13, 2]/40 - (548932819*T[6, 14, 0])/
       118540800 + (368047*Lm*T[6, 14, 0])/117600 - (3*Lm^2*T[6, 14, 0])/10 -
      (368047*T[6, 14, 1])/470400 + (3*Lm*T[6, 14, 1])/20 -
      (3*T[6, 14, 2])/80 + T[6, 15, 2]/80 - (308611559*T[6, 16, 1])/
       1066867200 + (Lm*T[6, 16, 1])/280 - T[6, 16, 2]/1120 +
      (17079260489*T[6, 17, 0])/24004512000 - (143*Lm*T[6, 17, 0])/210 +
      (143*T[6, 17, 1])/840 + (18988884049687*T[6, 18, 0])/7561421280000 +
      (8*Lm*T[6, 18, 0])/105 - (2*T[6, 18, 1])/105 + T[6, 19, 2]/112 +
      (1478063*T[7, 5, 0])/2116800 - (59*Lm*T[7, 5, 0])/126 +
      (59*T[7, 5, 1])/504 - (59*T[7, 6, 1])/2520 + (164173*T[7, 7, 0])/
       8467200 + (67*Lm*T[7, 7, 0])/315 - (67*T[7, 7, 1])/1260 +
      (150289*T[7, 8, 0])/2116800 + (473*Lm*T[7, 8, 0])/1260 -
      (473*T[7, 8, 1])/5040 + (46999*T[7, 9, 0])/352800 -
      (2*Lm*T[7, 9, 0])/35 + T[7, 9, 1]/70 + (108559747*T[7, 10, 0])/
       333396000 + (63661*Lm*T[7, 10, 0])/117600 - (Lm^2*T[7, 10, 0])/10 -
      (63661*T[7, 10, 1])/470400 + (Lm*T[7, 10, 1])/20 - T[7, 10, 2]/80 -
      (130350817*T[7, 11, 0])/333396000 - (63661*Lm*T[7, 11, 0])/117600 +
      (Lm^2*T[7, 11, 0])/10 + (63661*T[7, 11, 1])/470400 -
      (Lm*T[7, 11, 1])/20 + T[7, 11, 2]/80 + (45359*T[7, 14, 1])/529200 -
      (Lm*T[7, 14, 1])/56 + T[7, 14, 2]/224 + (13*T[7, 15, 1])/360 -
      (229991*T[7, 16, 0])/1058400 + (Lm*T[7, 16, 0])/70 - T[7, 16, 1]/280 +
      (17*T[8, 2, 0])/1260 + (13*T[8, 4, 0])/240 - T[8, 6, 0]/280 -
      (85*T[8, 7, 0])/2016 - T[8, 8, 0]/280 - T[8, 9, 0]/280 +
      (8083*T[8, 10, 0])/75600 - (Lm*T[8, 10, 0])/35 + T[8, 10, 1]/140 +
      (306617*T[9, 3, 0])/3810240 + (7817*T[9, 4, 0])/141120 +
      (3*T[9, 5, 0])/280 - (3*T[9, 6, 0])/560 - (79*T[9, 7, 0])/1260 +
      (29*T3L61[1])/420 + (59*T4LT2[2])/3024 - T4LT4[2]/140 +
      (9*T4LVB6[1])/280 + (97*T4LVB7[1])/2520) +
    ca^2*cf*(-4881463783090464930251/29064893572915200000 +
      (186233*a5)/6615 + (82185967*c4)/66679200 + (107017004879*Lm)/
       783820800 - (6808321*Lm^2)/1814400 + (121*Lm^3)/2520 -
      (10611856418767126049*ls2)/(134559692467200000*Sqrt[3]) +
      (497426221*Lm*ls2)/(12700800*Sqrt[3]) - (12*Sqrt[3]*Lm^2*ls2)/35 +
      (120075983*ls2^2)/6001128 - (68093*Lm*ls2^2)/7350 +
      (18*Lm^2*ls2^2)/35 - (10649394409702091*ls3)/(160190110080000*
        Sqrt[3]) + (402719*Lm*ls3)/(35280*Sqrt[3]) -
      (27*Sqrt[3]*Lm^2*ls3)/70 - (402719*ls4)/(70560*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls4)/70 - (81*Sqrt[3]*ls5)/560 -
      (243*Sqrt[3]*ls5p)/1120 + (81*Sqrt[3]*ls4p*Pi)/280 +
      (5189249157349833223*Pi^2)/1089933508984320000 +
      (67461732389*Lm*Pi^2)/48009024000 - (4523*Lm^2*Pi^2)/30240 -
      (402719*ls2*Pi^2)/(1270080*Sqrt[3]) + (3*Sqrt[3]*Lm*ls2*Pi^2)/140 -
      (9*Sqrt[3]*ls3*Pi^2)/80 - (10649394409702091*Pi^3)/
       (2883421981440000*Sqrt[3]) + (402719*Lm*Pi^3)/(635040*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*Pi^3)/140 - (5509088483262757*Pi^4)/57668439628800000 +
      (4524089*Lm*Pi^4)/489888000 - (37*Lm^2*Pi^4)/2520 -
      Pi^5/(105*Sqrt[3]) - (53657*Pi^6)/19051200 + (2828851111802512091*z3)/
       25950797832960000 - (462963727*Lm*z3)/11430720 + (508*Lm^2*z3)/315 +
      (3*Sqrt[3]*ls2*z3)/140 + (9262537*Pi*z3)/(1905120*Sqrt[3]) -
      (23*Sqrt[3]*Lm*Pi*z3)/70 + (6679119409*Pi^2*z3)/28805414400 +
      (83*Lm*Pi^2*z3)/1260 + (6113*z3^2)/181440 - (2127575248199*z5)/
       160030080000 - (1223*Lm*z5)/1200 + (186233*a4*Log[2])/33075 -
      (186233*c4*Log[2])/793800 + (12546589*Pi^4*Log[2])/38102400 -
      (82185967*Pi^2*Log[2]^2)/66679200 + (82185967*z2*Log[2]^2)/11113200 +
      (186233*Pi^2*Log[2]^3)/476280 - (186233*z2*Log[2]^3)/132300 +
      (10649394409702091*ls2*Log[3])/(160190110080000*Sqrt[3]) -
      (402719*Lm*ls2*Log[3])/(35280*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls2*Log[3])/
       70 + (402719*ls3*Log[3])/(47040*Sqrt[3]) - (81*Sqrt[3]*Lm*ls3*Log[3])/
       140 + (81*Sqrt[3]*ls4*Log[3])/280 + (9*Sqrt[3]*ls2*Pi^2*Log[3])/560 +
      (402719*Pi^3*Log[3])/(846720*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/
       280 - (69*Sqrt[3]*Pi*z3*Log[3])/280 - (402719*ls2*Log[3]^2)/
       (94080*Sqrt[3]) + (81*Sqrt[3]*Lm*ls2*Log[3]^2)/280 -
      (243*Sqrt[3]*ls3*Log[3]^2)/1120 - (27*Sqrt[3]*Pi^3*Log[3]^2)/2240 +
      (81*Sqrt[3]*ls2*Log[3]^3)/1120 + (402719*ls4[Pi/3])/(238140*Sqrt[3]) -
      (4*Sqrt[3]*Lm*ls4[Pi/3])/35 - (3*Sqrt[3]*Log[3]*ls4[Pi/3])/35 +
      (7*Sqrt[3]*ls5[Pi/3])/40 + (10095776489*T[5, 8, 1])/32006016000 -
      (29*Lm*T[5, 8, 1])/560 + (29*T[5, 8, 2])/2240 -
      (5679980017*T[5, 11, 0])/7054387200 + (263*Lm*T[5, 11, 0])/3360 -
      (263*T[5, 11, 1])/13440 + (8588925635117*T[6, 9, 0])/15122842560000 -
      (1071689*Lm*T[6, 9, 0])/1190700 + (1071689*T[6, 9, 1])/4762800 -
      (9078804087361*T[6, 10, 0])/1890355320000 + (8021317*Lm*T[6, 10, 0])/
       2381400 - (8021317*T[6, 10, 1])/9525600 - (1343596657*T[6, 11, 0])/
       2667168000 + (101303*Lm*T[6, 11, 0])/529200 - (Lm^2*T[6, 11, 0])/70 -
      (101303*T[6, 11, 1])/2116800 + (Lm*T[6, 11, 1])/140 - T[6, 11, 2]/560 +
      (5645647371385711*T[6, 12, 0])/2162566486080000 -
      (102143*Lm*T[6, 12, 0])/176400 + (3*Lm^2*T[6, 12, 0])/70 +
      (102143*T[6, 12, 1])/705600 - (3*Lm*T[6, 12, 1])/140 +
      (3*T[6, 12, 2])/560 - (6523699627559*T[6, 13, 0])/3024568512000 +
      (9229*Lm*T[6, 13, 0])/15120 - (3*Lm^2*T[6, 13, 0])/35 -
      (9229*T[6, 13, 1])/60480 + (3*Lm*T[6, 13, 1])/70 -
      (3*T[6, 13, 2])/280 + (123842347*T[6, 14, 0])/30481920 -
      (12253*Lm*T[6, 14, 0])/10080 + (9*Lm^2*T[6, 14, 0])/70 +
      (12253*T[6, 14, 1])/40320 - (9*Lm*T[6, 14, 1])/140 +
      (9*T[6, 14, 2])/560 - (3*T[6, 15, 2])/560 + (1753215631*T[6, 16, 1])/
       16003008000 - (5457804041*T[6, 17, 0])/24004512000 +
      (Lm*T[6, 17, 0])/5 - T[6, 17, 1]/20 - (1833783437*T[6, 18, 0])/
       2187911250 - (2*Lm*T[6, 18, 0])/105 + T[6, 18, 1]/210 -
      (3*T[6, 19, 2])/560 - (492967*T[7, 5, 0])/2116800 +
      (59*Lm*T[7, 5, 0])/420 - (59*T[7, 5, 1])/1680 + (59*T[7, 6, 1])/10080 -
      (5239*T[7, 7, 0])/1693440 - (5*Lm*T[7, 7, 0])/84 + (5*T[7, 7, 1])/336 -
      (49*T[7, 8, 0])/43200 - (47*Lm*T[7, 8, 0])/420 + (47*T[7, 8, 1])/1680 -
      (7223*T[7, 9, 0])/264600 + (Lm*T[7, 9, 0])/70 - T[7, 9, 1]/280 -
      (1775388863*T[7, 10, 0])/32006016000 - (267611*Lm*T[7, 10, 0])/
       1058400 + (3*Lm^2*T[7, 10, 0])/70 + (267611*T[7, 10, 1])/4233600 -
      (3*Lm*T[7, 10, 1])/140 + (3*T[7, 10, 2])/560 + (2236065023*T[7, 11, 0])/
       32006016000 + (267611*Lm*T[7, 11, 0])/1058400 -
      (3*Lm^2*T[7, 11, 0])/70 - (267611*T[7, 11, 1])/4233600 +
      (3*Lm*T[7, 11, 1])/140 - (3*T[7, 11, 2])/560 -
      (167893*T[7, 14, 1])/2116800 + (Lm*T[7, 14, 1])/56 - T[7, 14, 2]/224 -
      (59*T[7, 15, 1])/5040 + (401*T[7, 16, 0])/14700 - (71*T[8, 2, 0])/280 -
      (13*T[8, 4, 0])/720 + (1339*T[8, 7, 0])/10080 + T[8, 9, 0]/560 -
      (9683*T[8, 10, 0])/176400 + (Lm*T[8, 10, 0])/70 - T[8, 10, 1]/280 -
      (306617*T[9, 3, 0])/11430720 - (7817*T[9, 4, 0])/423360 -
      T[9, 5, 0]/280 + T[9, 6, 0]/560 + (79*T[9, 7, 0])/5040 -
      (11*T3L61[1])/840 - (59*T4LT2[2])/10080 + T4LT4[2]/360 -
      (377*T4LVB6[1])/5040 + (613*T4LVB7[1])/5040)

c["v", "OS", 1] = cf*nl^2*tf^2*(18365/31104 - (871*Lm)/2592 + (25*Lm^2)/432 -
      (1199*Pi^2)/38880 - (17*Lm*Pi^2)/1944 + (Lm^2*Pi^2)/108 +
      (19*Pi^4)/3240 + (13*z2)/18 - (Lm*z2)/3 - (17*z3)/162 + (2*Lm*z3)/9) +
    cf*nh^2*tf^2*(171767/5760 + (665*Lm)/2592 + (25*Lm^2)/432 +
      (249161*ls2)/(720*Sqrt[3]) + (139*Lm*ls2)/(12*Sqrt[3]) +
      (823*ls3)/(8*Sqrt[3]) + (109757*Pi^2)/7776 + (Lm^2*Pi^2)/108 +
      (823*Pi^3)/(144*Sqrt[3]) - (3707*Pi^4)/19440 - (8*z2)/45 +
      (2*Lm*z2)/3 - (64735*z3)/3888 - (388*Lm*z3)/81 -
      (823*ls2*Log[3])/(8*Sqrt[3]) - (581*T[6, 9, 0])/216 +
      (115*T[6, 10, 0])/27) +
    (cf^2*nh*tf*(27247/192 - (5383*ls2)/(48*Sqrt[3]) - (119*ls2^2)/8 -
       (65*ls3)/Sqrt[3] + (67337*Pi^2)/15552 - (65*Pi^3)/(18*Sqrt[3]) -
       (13373*Pi^4)/38880 + (1267*z3)/864 + (65*ls2*Log[3])/Sqrt[3] -
       (139*T[5, 11, 0])/72 - (209*T[6, 9, 0])/432 + (49*T[6, 10, 0])/54 -
       (47*T[6, 11, 0])/36 + (143*T[6, 12, 0])/72))/((d-1)*ep) +
    (ca*cf*nl*tf*(-89/16 - (9*Sqrt[3]*ls2)/2 - (27*ls2^2)/8 - (31*Pi^2)/144 -
       (13*Pi^4)/240 + (131*z3)/72 + T[6, 13, 0]/2 - (3*T[6, 14, 0])/4))/
     ((d-1)*ep) + (cf^2*nl*tf*(89/8 + 9*Sqrt[3]*ls2 + (27*ls2^2)/4 +
       (31*Pi^2)/72 + (13*Pi^4)/120 - (131*z3)/36 - T[6, 13, 0] +
       (3*T[6, 14, 0])/2))/((d-1)*ep) + cf*nh*nl*tf^2*
     (-585127/8640 - (103*Lm)/1296 + (25*Lm^2)/216 +
      (120311*ls2)/(720*Sqrt[3]) + (139*Lm*ls2)/(12*Sqrt[3]) +
      (139*ls3)/(4*Sqrt[3]) + (193543*Pi^2)/116640 - (17*Lm*Pi^2)/1944 +
      (Lm^2*Pi^2)/54 + (139*Pi^3)/(72*Sqrt[3]) - (151*Pi^4)/1944 -
      (13*z2)/18 + (Lm*z2)/3 + (377*z3)/54 - (370*Lm*z3)/81 -
      (139*ls2*Log[3])/(4*Sqrt[3]) - (109*T[6, 13, 0])/54 +
      (47*T[6, 14, 0])/27) + (ca*cf*nh*tf*(-52082513/55296 +
       (125567*ls2)/(384*Sqrt[3]) - (225*ls2^2)/32 +
       (12365*ls3)/(64*Sqrt[3]) - (1207927*Pi^2)/124416 +
       (12365*Pi^3)/(1152*Sqrt[3]) + (32857*Pi^4)/77760 + (894239*z3)/5184 -
       (55*z5)/24 - (12365*ls2*Log[3])/(64*Sqrt[3]) + (1865*T[6, 9, 0])/432 -
       (1829*T[6, 10, 0])/108 + (59*T[6, 11, 0])/48 - (59*T[6, 12, 0])/16 +
       (11*T[6, 13, 0])/48 - (11*T[6, 17, 0])/32 - (11*T[7, 5, 0])/48 +
       (11*T[7, 7, 0])/96 + (11*T[7, 8, 0])/48))/((d-1)*ep) +
    (ca^2*cf*(-2829/128 - (9*Sqrt[3]*ls2)/4 + (27*ls2^2)/8 -
       (81*Sqrt[3]*ls3)/32 - (129*Pi^2)/128 - (9*Sqrt[3]*Pi^3)/64 -
       (37*Pi^4)/384 + (127*z3)/12 + (81*Sqrt[3]*ls2*Log[3])/32 -
       (3*T[6, 11, 0])/32 + (9*T[6, 12, 0])/32 - (9*T[6, 13, 0])/16 +
       (27*T[6, 14, 0])/32 + (9*T[7, 10, 0])/32 - (9*T[7, 11, 0])/32))/
     ((d-1)*ep^2) + (cf^3*(39/64 - 9*Sqrt[3]*ls2 + (27*ls2^2)/8 -
       (81*Sqrt[3]*ls3)/16 - (91*Pi^2)/192 - (9*Sqrt[3]*Pi^3)/32 -
       (19*Pi^4)/240 + (371*z3)/48 + (81*Sqrt[3]*ls2*Log[3])/16 -
       (3*T[6, 11, 0])/16 + (9*T[6, 12, 0])/16 - (3*T[6, 13, 0])/8 +
       (9*T[6, 14, 0])/16 + (3*T[7, 10, 0])/16 - (3*T[7, 11, 0])/16))/
     ((d-1)*ep^2) + (ca*cf^2*(5619/128 + 9*Sqrt[3]*ls2 - (135*ls2^2)/16 +
       (243*Sqrt[3]*ls3)/32 + (865*Pi^2)/384 + (27*Sqrt[3]*Pi^3)/64 +
       (223*Pi^4)/960 - (801*z3)/32 - (243*Sqrt[3]*ls2*Log[3])/32 +
       (9*T[6, 11, 0])/32 - (27*T[6, 12, 0])/32 + (21*T[6, 13, 0])/16 -
       (63*T[6, 14, 0])/32 - (21*T[7, 10, 0])/32 + (21*T[7, 11, 0])/32))/
     ((d-1)*ep^2) + (cf^3*(-85566253/221184 - c4 - (39*Lm)/16 -
       (110293*ls2)/(384*Sqrt[3]) + 36*Sqrt[3]*Lm*ls2 - (6327*ls2^2)/128 -
       (27*Lm*ls2^2)/2 - (1709*ls3)/(32*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/4 -
       (81*Sqrt[3]*ls4)/8 + (6998039*Pi^2)/497664 + (91*Lm*Pi^2)/48 -
       (9*Sqrt[3]*ls2*Pi^2)/16 - (1709*Pi^3)/(576*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/8 + (164317*Pi^4)/1244160 + (19*Lm*Pi^4)/60 +
       (171389*z3)/2304 - (371*Lm*z3)/12 + (69*Sqrt[3]*Pi*z3)/8 +
       (131*Pi^2*z3)/96 + (9817*z5)/240 + Pi^2*Log[2]^2 - 6*z2*Log[2]^2 +
       (1709*ls2*Log[3])/(32*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3])/4 +
       (243*Sqrt[3]*ls3*Log[3])/16 + (27*Sqrt[3]*Pi^3*Log[3])/32 -
       (243*Sqrt[3]*ls2*Log[3]^2)/32 + 3*Sqrt[3]*ls4[Pi/3] -
       (9*T[5, 8, 1])/32 + (79*T[5, 11, 0])/36 + (251*T[6, 9, 0])/108 -
       (2641*T[6, 10, 0])/216 + (397*T[6, 11, 0])/576 +
       (3*Lm*T[6, 11, 0])/4 - (3*T[6, 11, 1])/16 - (1061*T[6, 12, 0])/576 -
       (9*Lm*T[6, 12, 0])/4 + (9*T[6, 12, 1])/16 + (737*T[6, 13, 0])/192 +
       (3*Lm*T[6, 13, 0])/2 - (3*T[6, 13, 1])/8 - (409*T[6, 14, 0])/128 -
       (9*Lm*T[6, 14, 0])/4 + (9*T[6, 14, 1])/16 + (3*T[6, 16, 1])/32 -
       (19*T[6, 17, 0])/8 + T[6, 18, 0] - (19*T[7, 5, 0])/12 +
       (19*T[7, 7, 0])/24 + (31*T[7, 8, 0])/48 - (3*T[7, 9, 0])/4 -
       (2153*T[7, 10, 0])/1152 - (3*Lm*T[7, 10, 0])/4 + (3*T[7, 10, 1])/16 +
       (2153*T[7, 11, 0])/1152 + (3*Lm*T[7, 11, 0])/4 - (3*T[7, 11, 1])/16 +
       (15*T[7, 14, 1])/32 + (3*T[7, 16, 0])/8))/((d-1)*ep) +
    (ca^2*cf*(12313333/147456 + (2829*Lm)/32 - (312595*ls2)/(3072*Sqrt[3]) +
       9*Sqrt[3]*Lm*ls2 + (2277*ls2^2)/256 - (27*Lm*ls2^2)/2 -
       (1747*ls3)/(32*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/8 -
       (81*Sqrt[3]*ls4)/16 + (9890369*Pi^2)/995328 + (129*Lm*Pi^2)/32 -
       (9*Sqrt[3]*ls2*Pi^2)/32 - (1747*Pi^3)/(576*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/16 + (1146043*Pi^4)/2488320 + (37*Lm*Pi^4)/96 -
       (512563*z3)/41472 - (127*Lm*z3)/3 + (69*Sqrt[3]*Pi*z3)/16 -
       (83*Pi^2*z3)/96 + (16561*z5)/640 + (1747*ls2*Log[3])/(32*Sqrt[3]) -
       (81*Sqrt[3]*Lm*ls2*Log[3])/8 + (243*Sqrt[3]*ls3*Log[3])/32 +
       (27*Sqrt[3]*Pi^3*Log[3])/64 - (243*Sqrt[3]*ls2*Log[3]^2)/64 +
       (3*Sqrt[3]*ls4[Pi/3])/2 + (87*T[5, 8, 1])/128 -
       (263*T[5, 11, 0])/256 + (3953*T[6, 9, 0])/3456 -
       (281*T[6, 10, 0])/54 + (67*T[6, 11, 0])/1152 + (3*Lm*T[6, 11, 0])/8 -
       (3*T[6, 11, 1])/32 - (43*T[6, 12, 0])/384 - (9*Lm*T[6, 12, 0])/8 +
       (9*T[6, 12, 1])/32 + (231*T[6, 13, 0])/128 + (9*Lm*T[6, 13, 0])/4 -
       (9*T[6, 13, 1])/16 - (165*T[6, 14, 0])/256 - (27*Lm*T[6, 14, 0])/8 +
       (27*T[6, 14, 1])/32 - (3*T[6, 17, 0])/4 + T[6, 18, 0]/4 -
       (19*T[7, 5, 0])/32 + (5*T[7, 7, 0])/32 + (7*T[7, 8, 0])/32 -
       (3*T[7, 9, 0])/16 - (3353*T[7, 10, 0])/2304 - (9*Lm*T[7, 10, 0])/8 +
       (9*T[7, 10, 1])/32 + (3353*T[7, 11, 0])/2304 + (9*Lm*T[7, 11, 0])/8 -
       (9*T[7, 11, 1])/32 - (15*T[7, 14, 1])/64 - (3*T[8, 10, 0])/16))/
     ((d-1)*ep) + (ca*cf^2*(11686255/442368 + c4/2 - (5619*Lm)/32 +
       (177727*ls2)/(512*Sqrt[3]) - 36*Sqrt[3]*Lm*ls2 + (1773*ls2^2)/256 +
       (135*Lm*ls2^2)/4 + (2899*Sqrt[3]*ls3)/64 - (243*Sqrt[3]*Lm*ls3)/8 +
       (243*Sqrt[3]*ls4)/16 - (8926259*Pi^2)/331776 - (865*Lm*Pi^2)/96 +
       (27*Sqrt[3]*ls2*Pi^2)/32 + (2899*Pi^3)/(384*Sqrt[3]) -
       (27*Sqrt[3]*Lm*Pi^3)/16 - (818801*Pi^4)/829440 - (223*Lm*Pi^4)/240 -
       (517375*z3)/41472 + (801*Lm*z3)/8 - (207*Sqrt[3]*Pi*z3)/16 +
       (67*Pi^2*z3)/64 - (69317*z5)/960 - (Pi^2*Log[2]^2)/2 + 3*z2*Log[2]^2 -
       (2899*Sqrt[3]*ls2*Log[3])/64 + (243*Sqrt[3]*Lm*ls2*Log[3])/8 -
       (729*Sqrt[3]*ls3*Log[3])/32 - (81*Sqrt[3]*Pi^3*Log[3])/64 +
       (729*Sqrt[3]*ls2*Log[3]^2)/64 - (9*Sqrt[3]*ls4[Pi/3])/2 -
       (39*T[5, 8, 1])/32 + (1103*T[5, 11, 0])/1152 - (1987*T[6, 9, 0])/576 +
       (793*T[6, 10, 0])/48 - (59*T[6, 11, 0])/128 - (9*Lm*T[6, 11, 0])/8 +
       (9*T[6, 11, 1])/32 + (1319*T[6, 12, 0])/1152 + (27*Lm*T[6, 12, 0])/8 -
       (27*T[6, 12, 1])/32 - (2123*T[6, 13, 0])/384 - (21*Lm*T[6, 13, 0])/4 +
       (21*T[6, 13, 1])/16 + (739*T[6, 14, 0])/256 + (63*Lm*T[6, 14, 0])/8 -
       (63*T[6, 14, 1])/32 - (3*T[6, 16, 1])/64 + (43*T[6, 17, 0])/16 -
       T[6, 18, 0] + (95*T[7, 5, 0])/48 - (17*T[7, 7, 0])/24 -
       (73*T[7, 8, 0])/96 + (3*T[7, 9, 0])/4 + (2953*T[7, 10, 0])/768 +
       (21*Lm*T[7, 10, 0])/8 - (21*T[7, 10, 1])/32 - (2953*T[7, 11, 0])/768 -
       (21*Lm*T[7, 11, 0])/8 + (21*T[7, 11, 1])/32 + (15*T[7, 14, 1])/64 -
       (3*T[7, 16, 0])/16 + (3*T[8, 10, 0])/8))/((d-1)*ep) +
    cf^2*nl*tf*(85684039/1866240 - (8*a4)/3 - (64*c4)/243 -
      (914003*Lm)/62208 - (150781*ls2)/(2880*Sqrt[3]) -
      (1973*Lm*ls2)/(48*Sqrt[3]) - (7*ls2^2)/8 - (27*Lm*ls2^2)/4 -
      (245*ls3)/(16*Sqrt[3]) - (11418583*Pi^2)/6998400 -
      (97081*Lm*Pi^2)/233280 - (245*Pi^3)/(288*Sqrt[3]) + (497*Pi^4)/2160 -
      (317*Lm*Pi^4)/2160 - (221*z2)/48 + (5*Lm*z2)/4 - (Pi^2*z2)/12 -
      (61747*z3)/4860 + (409*Lm*z3)/72 - (163*Pi^2*z3)/324 - (1169*z5)/90 +
      (22*z2*Log[2])/3 - 2*Lm*z2*Log[2] + (64*Pi^2*Log[2]^2)/243 -
      (236*z2*Log[2]^2)/81 - Log[2]^4/9 + (245*ls2*Log[3])/(16*Sqrt[3]) +
      (275*T[6, 13, 0])/216 + (4*Lm*T[6, 13, 0])/3 - T[6, 13, 1]/3 -
      (37*T[6, 14, 0])/108 - 2*Lm*T[6, 14, 0] + T[6, 14, 1]/2 - T3L61[1]/6) +
    cf^2*nh*tf*(707891129723/1567641600 - (8*a4)/3 - (728*c4)/243 -
      (11761955*Lm)/62208 - (6468727*ls2)/(6400*Sqrt[3]) +
      (20797*Lm*ls2)/(144*Sqrt[3]) + (27761*ls2^2)/864 + (265*Lm*ls2^2)/12 -
      (4352177*ls3)/(10080*Sqrt[3]) + (260*Lm*ls3)/(3*Sqrt[3]) -
      (130*ls4)/(3*Sqrt[3]) - (324651881*Pi^2)/11197440 -
      (1309901*Lm*Pi^2)/233280 - (65*ls2*Pi^2)/(27*Sqrt[3]) -
      (4352177*Pi^3)/(181440*Sqrt[3]) + (130*Lm*Pi^3)/(27*Sqrt[3]) +
      (8928793*Pi^4)/10886400 + (26611*Lm*Pi^4)/58320 + (379*z2)/72 +
      (5*Lm*z2)/4 + (Pi^2*z2)/6 - (1389279553*z3)/9797760 - (365*Lm*z3)/324 +
      (2990*Pi*z3)/(81*Sqrt[3]) + (17233*Pi^2*z3)/34992 +
      (1329101*z5)/38880 - (16*z2*Log[2])/3 - 2*Lm*z2*Log[2] +
      (728*Pi^2*Log[2]^2)/243 - (1402*z2*Log[2]^2)/81 - Log[2]^4/9 +
      (4352177*ls2*Log[3])/(10080*Sqrt[3]) - (260*Lm*ls2*Log[3])/
       (3*Sqrt[3]) + (65*ls3*Log[3])/Sqrt[3] + (65*Pi^3*Log[3])/
       (18*Sqrt[3]) - (65*ls2*Log[3]^2)/(2*Sqrt[3]) +
      (1040*ls4[Pi/3])/(81*Sqrt[3]) - (587*T[5, 8, 1])/864 +
      (13135*T[5, 11, 0])/5184 + (139*Lm*T[5, 11, 0])/54 -
      (139*T[5, 11, 1])/216 + (381797*T[6, 9, 0])/77760 +
      (209*Lm*T[6, 9, 0])/324 - (209*T[6, 9, 1])/1296 -
      (100067*T[6, 10, 0])/19440 - (98*Lm*T[6, 10, 0])/81 +
      (49*T[6, 10, 1])/162 - (3019*T[6, 11, 0])/3888 +
      (47*Lm*T[6, 11, 0])/27 - (47*T[6, 11, 1])/108 +
      (11797*T[6, 12, 0])/18144 - (143*Lm*T[6, 12, 0])/54 +
      (143*T[6, 12, 1])/216 + (1223*T[6, 13, 0])/486 - (85*T[6, 14, 0])/108 +
      (37*T[6, 16, 1])/144 + (1541*T[6, 17, 0])/972 -
      (74647*T[6, 18, 0])/38880 - (59*T[7, 5, 0])/108 + T[7, 16, 0]/6 -
      T3L61[1]/6) + ca*cf*nl*tf*(-3493943/124416 + (4*a4)/3 + (32*c4)/243 +
      (1212559*Lm)/124416 - (275*Lm^2)/864 + (150781*ls2)/(5760*Sqrt[3]) +
      (1973*Lm*ls2)/(96*Sqrt[3]) + (7*ls2^2)/16 + (27*Lm*ls2^2)/8 +
      (245*ls3)/(32*Sqrt[3]) + (53135*Pi^2)/93312 + (44209*Lm*Pi^2)/93312 -
      (11*Lm^2*Pi^2)/216 + (245*Pi^3)/(576*Sqrt[3]) - (1693*Pi^4)/15552 +
      (19*Lm*Pi^4)/288 - (175*z2)/72 + (7*Lm*z2)/12 + (336281*z3)/38880 -
      (5029*Lm*z3)/1296 + (95*Pi^2*z3)/324 + (1663*z5)/360 -
      (11*z2*Log[2])/3 + Lm*z2*Log[2] - (32*Pi^2*Log[2]^2)/243 +
      (118*z2*Log[2]^2)/81 + Log[2]^4/18 - (245*ls2*Log[3])/(32*Sqrt[3]) -
      (275*T[6, 13, 0])/432 - (2*Lm*T[6, 13, 0])/3 + T[6, 13, 1]/6 +
      (37*T[6, 14, 0])/216 + Lm*T[6, 14, 0] - T[6, 14, 1]/4 + T3L61[1]/12) +
    ca*cf*nh*tf*(-87361492777/376233984 + (4*a4)/3 + (158*c4)/243 +
      (78167297*Lm)/62208 - (275*Lm^2)/864 + (12774223*ls2)/(13824*Sqrt[3]) -
      (67003*Lm*ls2)/(144*Sqrt[3]) - (102157*ls2^2)/3456 + (33*Lm*ls2^2)/4 +
      (28912543*ls3)/(80640*Sqrt[3]) - (12365*Lm*ls3)/(48*Sqrt[3]) +
      (12365*ls4)/(96*Sqrt[3]) + (563328649*Pi^2)/22394880 +
      (305777*Lm*Pi^2)/23328 - (11*Lm^2*Pi^2)/216 +
      (12365*ls2*Pi^2)/(1728*Sqrt[3]) + (28912543*Pi^3)/(1451520*Sqrt[3]) -
      (12365*Lm*Pi^3)/(864*Sqrt[3]) - (2932309*Pi^4)/4082400 -
      (66443*Lm*Pi^4)/116640 + (449*z2)/24 - (13*Lm*z2)/6 +
      (2504913373*z3)/19595520 - (423151*Lm*z3)/1944 -
      (284395*Pi*z3)/(2592*Sqrt[3]) + (3511*Pi^2*z3)/17496 - (3*z2*z3)/4 -
      (41675*z5)/972 + (55*Lm*z5)/18 - (64*z2*Log[2])/3 + Lm*z2*Log[2] -
      (158*Pi^2*Log[2]^2)/243 + (289*z2*Log[2]^2)/81 + Log[2]^4/18 -
      (28912543*ls2*Log[3])/(80640*Sqrt[3]) + (12365*Lm*ls2*Log[3])/
       (48*Sqrt[3]) - (12365*ls3*Log[3])/(64*Sqrt[3]) -
      (12365*Pi^3*Log[3])/(1152*Sqrt[3]) + (12365*ls2*Log[3]^2)/
       (128*Sqrt[3]) - (12365*ls4[Pi/3])/(324*Sqrt[3]) -
      (1451*T[5, 8, 1])/2592 - (117*T[5, 11, 0])/32 -
      (53291*T[6, 9, 0])/7776 - (1865*Lm*T[6, 9, 0])/324 +
      (1865*T[6, 9, 1])/1296 + (75815*T[6, 10, 0])/7776 +
      (1829*Lm*T[6, 10, 0])/81 - (1829*T[6, 10, 1])/324 -
      (28411*T[6, 11, 0])/15552 - (59*Lm*T[6, 11, 0])/36 +
      (59*T[6, 11, 1])/144 + (1539983*T[6, 12, 0])/181440 +
      (59*Lm*T[6, 12, 0])/12 - (59*T[6, 12, 1])/48 -
      (100133*T[6, 13, 0])/15552 - (11*Lm*T[6, 13, 0])/36 +
      (11*T[6, 13, 1])/144 + (1619*T[6, 14, 0])/432 + (97*T[6, 16, 1])/162 +
      (5057*T[6, 17, 0])/10368 + (11*Lm*T[6, 17, 0])/24 -
      (11*T[6, 17, 1])/96 - (4141*T[6, 18, 0])/972 + (631*T[7, 5, 0])/1728 +
      (11*Lm*T[7, 5, 0])/36 - (11*T[7, 5, 1])/144 - (601*T[7, 7, 0])/3456 -
      (11*Lm*T[7, 7, 0])/72 + (11*T[7, 7, 1])/288 - (289*T[7, 8, 0])/1728 -
      (11*Lm*T[7, 8, 0])/36 + (11*T[7, 8, 1])/144 - (179*T[7, 9, 0])/432 +
      (19*T[7, 12, 0])/144 - (307*T[7, 13, 0])/288 - T[7, 16, 0]/12 -
      (11*T[8, 5, 0])/72 + T3L61[1]/12) +
    ca*cf^2*(262553034503957/150493593600 + (4*a4)/3 - (1039*a5)/2 -
      (151159*c4)/2880 - (35087321*Lm)/995328 - (2*c4*Lm)/3 +
      (1873*Lm^2)/16 + (4652573363*ls2)/(3686400*Sqrt[3]) -
      (172337*Lm*ls2)/(384*Sqrt[3]) + 24*Sqrt[3]*Lm^2*ls2 -
      (34439*ls2^2)/15360 - (987*Lm*ls2^2)/64 - (45*Lm^2*ls2^2)/2 +
      (61254583*ls3)/(107520*Sqrt[3]) - (2899*Lm*ls3)/(16*Sqrt[3]) +
      (81*Sqrt[3]*Lm^2*ls3)/4 + (2899*ls4)/(32*Sqrt[3]) -
      (81*Sqrt[3]*Lm*ls4)/4 + (243*Sqrt[3]*ls5)/32 + (729*Sqrt[3]*ls5p)/64 -
      (243*Sqrt[3]*ls4p*Pi)/16 - (559960321*Pi^2)/74649600 +
      (132486809*Lm*Pi^2)/3732480 + (865*Lm^2*Pi^2)/144 +
      (2899*ls2*Pi^2)/(576*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Pi^2)/8 +
      (189*Sqrt[3]*ls3*Pi^2)/32 + (61254583*Pi^3)/(1935360*Sqrt[3]) -
      (2899*Lm*Pi^3)/(288*Sqrt[3]) + (9*Sqrt[3]*Lm^2*Pi^3)/8 +
      (438175011853*Pi^4)/31352832000 + (822761*Lm*Pi^4)/622080 +
      (223*Lm^2*Pi^4)/360 + Pi^5/(2*Sqrt[3]) + (263311*Pi^6)/2177280 -
      (535*z2)/96 - (55*Lm*z2)/16 - (Pi^2*z2)/12 - (2726286892919*z3)/
       1567641600 + (446491*Lm*z3)/31104 - (267*Lm^2*z3)/4 -
      (9*Sqrt[3]*ls2*z3)/8 - (66677*Pi*z3)/(864*Sqrt[3]) +
      (69*Sqrt[3]*Lm*Pi*z3)/4 - (2138477*Pi^2*z3)/248832 -
      (67*Lm*Pi^2*z3)/48 + (57*z2*z3)/8 + (12281*z3^2)/5184 +
      (2128064977*z5)/4147200 + (69317*Lm*z5)/720 - (1039*a4*Log[2])/10 +
      (1039*c4*Log[2])/240 - (69547*Pi^4*Log[2])/11520 + (163*z2*Log[2])/48 +
      (11*Lm*z2*Log[2])/2 + (Pi^2*z2*Log[2])/4 + (151159*Pi^2*Log[2]^2)/
       2880 + (2*Lm*Pi^2*Log[2]^2)/3 - (148679*z2*Log[2]^2)/480 -
      4*Lm*z2*Log[2]^2 - (1039*Pi^2*Log[2]^3)/144 + (1039*z2*Log[2]^3)/40 +
      Log[2]^4/18 - (61254583*ls2*Log[3])/(107520*Sqrt[3]) +
      (2899*Lm*ls2*Log[3])/(16*Sqrt[3]) - (81*Sqrt[3]*Lm^2*ls2*Log[3])/4 -
      (2899*Sqrt[3]*ls3*Log[3])/64 + (243*Sqrt[3]*Lm*ls3*Log[3])/8 -
      (243*Sqrt[3]*ls4*Log[3])/16 - (27*Sqrt[3]*ls2*Pi^2*Log[3])/32 -
      (2899*Pi^3*Log[3])/(384*Sqrt[3]) + (27*Sqrt[3]*Lm*Pi^3*Log[3])/16 +
      (207*Sqrt[3]*Pi*z3*Log[3])/16 + (2899*Sqrt[3]*ls2*Log[3]^2)/128 -
      (243*Sqrt[3]*Lm*ls2*Log[3]^2)/16 + (729*Sqrt[3]*ls3*Log[3]^2)/64 +
      (81*Sqrt[3]*Pi^3*Log[3]^2)/128 - (243*Sqrt[3]*ls2*Log[3]^3)/64 -
      (2899*ls4[Pi/3])/(108*Sqrt[3]) + 6*Sqrt[3]*Lm*ls4[Pi/3] +
      (9*Sqrt[3]*Log[3]*ls4[Pi/3])/2 - (147*Sqrt[3]*ls5[Pi/3])/16 +
      (447833*T[5, 8, 1])/829440 + (13*Lm*T[5, 8, 1])/8 -
      (13*T[5, 8, 2])/32 + (1432525*T[5, 11, 0])/331776 -
      (1103*Lm*T[5, 11, 0])/864 + (1103*T[5, 11, 1])/3456 +
      (1243357*T[6, 9, 0])/1036800 + (1987*Lm*T[6, 9, 0])/432 -
      (1987*T[6, 9, 1])/1728 + (1438703*T[6, 10, 0])/259200 -
      (793*Lm*T[6, 10, 0])/36 + (793*T[6, 10, 1])/144 +
      (1191821*T[6, 11, 0])/622080 + (59*Lm*T[6, 11, 0])/96 +
      (3*Lm^2*T[6, 11, 0])/4 - (59*T[6, 11, 1])/384 - (3*Lm*T[6, 11, 1])/8 +
      (3*T[6, 11, 2])/32 - (18031397*T[6, 12, 0])/2903040 -
      (1319*Lm*T[6, 12, 0])/864 - (9*Lm^2*T[6, 12, 0])/4 +
      (1319*T[6, 12, 1])/3456 + (9*Lm*T[6, 12, 1])/8 - (9*T[6, 12, 2])/32 +
      (831653*T[6, 13, 0])/194400 + (2123*Lm*T[6, 13, 0])/288 +
      (7*Lm^2*T[6, 13, 0])/2 - (2123*T[6, 13, 1])/1152 -
      (7*Lm*T[6, 13, 1])/4 + (7*T[6, 13, 2])/16 - (3020371*T[6, 14, 0])/
       414720 - (739*Lm*T[6, 14, 0])/192 - (21*Lm^2*T[6, 14, 0])/4 +
      (739*T[6, 14, 1])/768 + (21*Lm*T[6, 14, 1])/8 - (21*T[6, 14, 2])/32 +
      (7*T[6, 15, 2])/32 - (20093*T[6, 16, 1])/414720 + (Lm*T[6, 16, 1])/16 -
      T[6, 16, 2]/64 + (121477*T[6, 17, 0])/207360 - (43*Lm*T[6, 17, 0])/12 +
      (43*T[6, 17, 1])/48 + (450947*T[6, 18, 0])/1036800 +
      (4*Lm*T[6, 18, 0])/3 - T[6, 18, 1]/3 + (5*T[6, 19, 2])/32 -
      (191*T[7, 5, 0])/1728 - (95*Lm*T[7, 5, 0])/36 + (95*T[7, 5, 1])/144 -
      (19*T[7, 6, 1])/144 + (17567*T[7, 7, 0])/13824 +
      (17*Lm*T[7, 7, 0])/18 - (17*T[7, 7, 1])/72 + (895*T[7, 8, 0])/1152 +
      (73*Lm*T[7, 8, 0])/72 - (73*T[7, 8, 1])/288 + (889*T[7, 9, 0])/864 -
      Lm*T[7, 9, 0] + T[7, 9, 1]/4 - (535063*T[7, 10, 0])/138240 -
      (2953*Lm*T[7, 10, 0])/576 - (7*Lm^2*T[7, 10, 0])/4 +
      (2953*T[7, 10, 1])/2304 + (7*Lm*T[7, 10, 1])/8 - (7*T[7, 10, 2])/32 +
      (105181*T[7, 11, 0])/46080 + (2953*Lm*T[7, 11, 0])/576 +
      (7*Lm^2*T[7, 11, 0])/4 - (2953*T[7, 11, 1])/2304 -
      (7*Lm*T[7, 11, 1])/8 + (7*T[7, 11, 2])/32 - (59*T[7, 14, 1])/6912 -
      (5*Lm*T[7, 14, 1])/16 + (5*T[7, 14, 2])/64 + (11*T[7, 15, 1])/144 -
      (235*T[7, 16, 0])/432 + (Lm*T[7, 16, 0])/4 - T[7, 16, 1]/16 +
      (53*T[8, 2, 0])/36 + (11*T[8, 4, 0])/96 - T[8, 6, 0]/16 -
      (409*T[8, 7, 0])/576 - T[8, 8, 0]/16 - T[8, 9, 0]/16 -
      (115*T[8, 10, 0])/864 - (Lm*T[8, 10, 0])/2 + T[8, 10, 1]/8 +
      (1607*T[9, 3, 0])/3456 + (221*T[9, 4, 0])/384 + (3*T[9, 5, 0])/16 -
      (3*T[9, 6, 0])/32 - (17*T[9, 7, 0])/72 + (31*T3L61[1])/48 +
      (95*T4LT2[2])/864 - T4LT4[2]/8 + T4LVB6[1]/2 - (85*T4LVB7[1])/144) +
    ca^2*cf*(-53117503329827/75246796800 - (11*a4)/3 + (2957*a5)/18 +
      (1275079*c4)/77760 - (114439567*Lm)/995328 - (404351*Lm^2)/6912 -
      (4464634799*ls2)/(11059200*Sqrt[3]) + (296425*Lm*ls2)/(2304*Sqrt[3]) -
      6*Sqrt[3]*Lm^2*ls2 - (2333717*ls2^2)/138240 - (561*Lm*ls2^2)/64 +
      9*Lm^2*ls2^2 - (74903501*ls3)/(403200*Sqrt[3]) +
      (1747*Lm*ls3)/(24*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls3)/4 -
      (1747*ls4)/(48*Sqrt[3]) + (27*Sqrt[3]*Lm*ls4)/4 - (81*Sqrt[3]*ls5)/32 -
      (243*Sqrt[3]*ls5p)/64 + (81*Sqrt[3]*ls4p*Pi)/16 -
      (5385755983*Pi^2)/1791590400 - (1133015*Lm*Pi^2)/82944 -
      (4523*Lm^2*Pi^2)/1728 - (1747*ls2*Pi^2)/(864*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls2*Pi^2)/8 - (63*Sqrt[3]*ls3*Pi^2)/32 -
      (74903501*Pi^3)/(7257600*Sqrt[3]) + (1747*Lm*Pi^3)/(432*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*Pi^3)/8 - (162249367487*Pi^4)/31352832000 -
      (1113967*Lm*Pi^4)/1866240 - (37*Lm^2*Pi^4)/144 - Pi^5/(6*Sqrt[3]) -
      (54857*Pi^6)/1088640 + (1955*z2)/576 + (11*Lm*z2)/12 +
      (432692987*z3)/765450 + (584701*Lm*z3)/31104 + (254*Lm^2*z3)/9 +
      (3*Sqrt[3]*ls2*z3)/8 + (40181*Pi*z3)/(1296*Sqrt[3]) -
      (23*Sqrt[3]*Lm*Pi*z3)/4 + (6640447*Pi^2*z3)/2239488 +
      (83*Lm*Pi^2*z3)/72 - (153*z2*z3)/32 + (5153*z3^2)/10368 -
      (372444121*z5)/2488320 - (16561*Lm*z5)/480 + (2957*a4*Log[2])/90 -
      (2957*c4*Log[2])/2160 + (197761*Pi^4*Log[2])/103680 +
      (115*z2*Log[2])/12 - (11*Lm*z2*Log[2])/4 - (1275079*Pi^2*Log[2]^2)/
       77760 + (1251319*z2*Log[2]^2)/12960 + (2957*Pi^2*Log[2]^3)/1296 -
      (2957*z2*Log[2]^3)/360 - (11*Log[2]^4)/72 + (74903501*ls2*Log[3])/
       (403200*Sqrt[3]) - (1747*Lm*ls2*Log[3])/(24*Sqrt[3]) +
      (27*Sqrt[3]*Lm^2*ls2*Log[3])/4 + (1747*ls3*Log[3])/(32*Sqrt[3]) -
      (81*Sqrt[3]*Lm*ls3*Log[3])/8 + (81*Sqrt[3]*ls4*Log[3])/16 +
      (9*Sqrt[3]*ls2*Pi^2*Log[3])/32 + (1747*Pi^3*Log[3])/(576*Sqrt[3]) -
      (9*Sqrt[3]*Lm*Pi^3*Log[3])/16 - (69*Sqrt[3]*Pi*z3*Log[3])/16 -
      (1747*ls2*Log[3]^2)/(64*Sqrt[3]) + (81*Sqrt[3]*Lm*ls2*Log[3]^2)/16 -
      (243*Sqrt[3]*ls3*Log[3]^2)/64 - (27*Sqrt[3]*Pi^3*Log[3]^2)/128 +
      (81*Sqrt[3]*ls2*Log[3]^3)/64 + (1747*ls4[Pi/3])/(162*Sqrt[3]) -
      2*Sqrt[3]*Lm*ls4[Pi/3] - (3*Sqrt[3]*Log[3]*ls4[Pi/3])/2 +
      (49*Sqrt[3]*ls5[Pi/3])/16 - (149243*T[5, 8, 1])/165888 -
      (29*Lm*T[5, 8, 1])/32 + (29*T[5, 8, 2])/128 - (189403*T[5, 11, 0])/
       331776 + (263*Lm*T[5, 11, 0])/192 - (263*T[5, 11, 1])/768 -
      (8532811*T[6, 9, 0])/12441600 - (3953*Lm*T[6, 9, 0])/2592 +
      (3953*T[6, 9, 1])/10368 - (2298869*T[6, 10, 0])/3110400 +
      (562*Lm*T[6, 10, 0])/81 - (281*T[6, 10, 1])/162 -
      (371417*T[6, 11, 0])/622080 - (67*Lm*T[6, 11, 0])/864 -
      (Lm^2*T[6, 11, 0])/4 + (67*T[6, 11, 1])/3456 + (Lm*T[6, 11, 1])/8 -
      T[6, 11, 2]/32 + (1066463*T[6, 12, 0])/580608 +
      (43*Lm*T[6, 12, 0])/288 + (3*Lm^2*T[6, 12, 0])/4 -
      (43*T[6, 12, 1])/1152 - (3*Lm*T[6, 12, 1])/8 + (3*T[6, 12, 2])/32 -
      (1219489*T[6, 13, 0])/1036800 - (77*Lm*T[6, 13, 0])/32 -
      (3*Lm^2*T[6, 13, 0])/2 + (77*T[6, 13, 1])/128 + (3*Lm*T[6, 13, 1])/4 -
      (3*T[6, 13, 2])/16 + (10943*T[6, 14, 0])/9216 +
      (55*Lm*T[6, 14, 0])/64 + (9*Lm^2*T[6, 14, 0])/4 -
      (55*T[6, 14, 1])/256 - (9*Lm*T[6, 14, 1])/8 + (9*T[6, 14, 2])/32 -
      (3*T[6, 15, 2])/32 + (5207*T[6, 16, 1])/82944 -
      (823*T[6, 17, 0])/10368 + Lm*T[6, 17, 0] - T[6, 17, 1]/4 -
      (5395*T[6, 18, 0])/82944 - (Lm*T[6, 18, 0])/3 + T[6, 18, 1]/12 -
      (3*T[6, 19, 2])/32 + (139*T[7, 5, 0])/6912 + (19*Lm*T[7, 5, 0])/24 -
      (19*T[7, 5, 1])/96 + (19*T[7, 6, 1])/576 - (1547*T[7, 7, 0])/4608 -
      (5*Lm*T[7, 7, 0])/24 + (5*T[7, 7, 1])/96 - (481*T[7, 8, 0])/1728 -
      (7*Lm*T[7, 8, 0])/24 + (7*T[7, 8, 1])/96 - (485*T[7, 9, 0])/1728 +
      (Lm*T[7, 9, 0])/4 - T[7, 9, 1]/16 + (635353*T[7, 10, 0])/414720 +
      (3353*Lm*T[7, 10, 0])/1728 + (3*Lm^2*T[7, 10, 0])/4 -
      (3353*T[7, 10, 1])/6912 - (3*Lm*T[7, 10, 1])/8 + (3*T[7, 10, 2])/32 -
      (397753*T[7, 11, 0])/414720 - (3353*Lm*T[7, 11, 0])/1728 -
      (3*Lm^2*T[7, 11, 0])/4 + (3353*T[7, 11, 1])/6912 +
      (3*Lm*T[7, 11, 1])/8 - (3*T[7, 11, 2])/32 + (863*T[7, 14, 1])/2304 +
      (5*Lm*T[7, 14, 1])/16 - (5*T[7, 14, 2])/64 - (19*T[7, 15, 1])/288 +
      (133*T[7, 16, 0])/1152 - (2*T[8, 2, 0])/9 - (11*T[8, 4, 0])/288 +
      (7*T[8, 7, 0])/64 + T[8, 9, 0]/32 + (19*T[8, 10, 0])/384 +
      (Lm*T[8, 10, 0])/4 - T[8, 10, 1]/16 - (1607*T[9, 3, 0])/10368 -
      (221*T[9, 4, 0])/1152 - T[9, 5, 0]/16 + T[9, 6, 0]/32 +
      (17*T[9, 7, 0])/288 - (11*T3L61[1])/48 - (19*T4LT2[2])/576 +
      (7*T4LT4[2])/144 - (29*T4LVB6[1])/288 + (37*T4LVB7[1])/288) +
    cf^3*(-14992506613403/25082265600 + 12*a4 + (3437*a5)/9 +
      (306227*c4)/7776 + (85566253*Lm)/165888 + (4*c4*Lm)/3 + (13*Lm^2)/8 -
      (5028450491*ls2)/(5529600*Sqrt[3]) + (110293*Lm*ls2)/(288*Sqrt[3]) -
      24*Sqrt[3]*Lm^2*ls2 + (995477*ls2^2)/13824 + (2109*Lm*ls2^2)/32 +
      9*Lm^2*ls2^2 - (319590737*ls3)/(806400*Sqrt[3]) +
      (1709*Lm*ls3)/(24*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls3)/2 -
      (1709*ls4)/(48*Sqrt[3]) + (27*Sqrt[3]*Lm*ls4)/2 - (81*Sqrt[3]*ls5)/16 -
      (243*Sqrt[3]*ls5p)/32 + (81*Sqrt[3]*ls4p*Pi)/8 +
      (94960578499*Pi^2)/2239488000 - (6998039*Lm*Pi^2)/373248 -
      (91*Lm^2*Pi^2)/72 - (1709*ls2*Pi^2)/(864*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls2*Pi^2)/4 - (63*Sqrt[3]*ls3*Pi^2)/16 -
      (319590737*Pi^3)/(14515200*Sqrt[3]) + (1709*Lm*Pi^3)/(432*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*Pi^3)/4 - (35616316693*Pi^4)/5225472000 -
      (164317*Lm*Pi^4)/933120 - (19*Lm^2*Pi^4)/90 - Pi^5/(3*Sqrt[3]) -
      (102107*Pi^6)/1088640 + (1291*z2)/64 + (5*Pi^2*z2)/16 +
      (297705697549*z3)/261273600 - (171389*Lm*z3)/1728 + (371*Lm^2*z3)/18 +
      (3*Sqrt[3]*ls2*z3)/4 + (39307*Pi*z3)/(1296*Sqrt[3]) -
      (23*Sqrt[3]*Lm*Pi*z3)/2 + (2835559*Pi^2*z3)/1119744 -
      (131*Lm*Pi^2*z3)/72 + (3*z2*z3)/8 + (169*z3^2)/324 -
      (2358298361*z5)/6220800 - (9817*Lm*z5)/180 + (3437*a4*Log[2])/45 -
      (3437*c4*Log[2])/1080 + (230401*Pi^4*Log[2])/51840 -
      (361*z2*Log[2])/8 - (Pi^2*z2*Log[2])/2 - (306227*Pi^2*Log[2]^2)/7776 -
      (4*Lm*Pi^2*Log[2]^2)/3 + (302339*z2*Log[2]^2)/1296 + 8*Lm*z2*Log[2]^2 +
      (3437*Pi^2*Log[2]^3)/648 - (3437*z2*Log[2]^3)/180 + Log[2]^4/2 +
      (319590737*ls2*Log[3])/(806400*Sqrt[3]) - (1709*Lm*ls2*Log[3])/
       (24*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls2*Log[3])/2 +
      (1709*ls3*Log[3])/(32*Sqrt[3]) - (81*Sqrt[3]*Lm*ls3*Log[3])/4 +
      (81*Sqrt[3]*ls4*Log[3])/8 + (9*Sqrt[3]*ls2*Pi^2*Log[3])/16 +
      (1709*Pi^3*Log[3])/(576*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/8 -
      (69*Sqrt[3]*Pi*z3*Log[3])/8 - (1709*ls2*Log[3]^2)/(64*Sqrt[3]) +
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/8 - (243*Sqrt[3]*ls3*Log[3]^2)/32 -
      (27*Sqrt[3]*Pi^3*Log[3]^2)/64 + (81*Sqrt[3]*ls2*Log[3]^3)/32 +
      (1709*ls4[Pi/3])/(162*Sqrt[3]) - 4*Sqrt[3]*Lm*ls4[Pi/3] -
      3*Sqrt[3]*Log[3]*ls4[Pi/3] + (49*Sqrt[3]*ls5[Pi/3])/8 +
      (348199*T[5, 8, 1])/138240 + (3*Lm*T[5, 8, 1])/8 - (3*T[5, 8, 2])/32 -
      (1053719*T[5, 11, 0])/165888 - (79*Lm*T[5, 11, 0])/27 +
      (79*T[5, 11, 1])/108 + (1072669*T[6, 9, 0])/3110400 -
      (251*Lm*T[6, 9, 0])/81 + (251*T[6, 9, 1])/324 -
      (6333349*T[6, 10, 0])/777600 + (2641*Lm*T[6, 10, 0])/162 -
      (2641*T[6, 10, 1])/648 - (448987*T[6, 11, 0])/311040 -
      (397*Lm*T[6, 11, 0])/432 - (Lm^2*T[6, 11, 0])/2 +
      (397*T[6, 11, 1])/1728 + (Lm*T[6, 11, 1])/4 - T[6, 11, 2]/16 +
      (2455589*T[6, 12, 0])/483840 + (1061*Lm*T[6, 12, 0])/432 +
      (3*Lm^2*T[6, 12, 0])/2 - (1061*T[6, 12, 1])/1728 -
      (3*Lm*T[6, 12, 1])/4 + (3*T[6, 12, 2])/16 - (2994757*T[6, 13, 0])/
       777600 - (737*Lm*T[6, 13, 0])/144 - Lm^2*T[6, 13, 0] +
      (737*T[6, 13, 1])/576 + (Lm*T[6, 13, 1])/2 - T[6, 13, 2]/8 +
      (2035501*T[6, 14, 0])/207360 + (409*Lm*T[6, 14, 0])/96 +
      (3*Lm^2*T[6, 14, 0])/2 - (409*T[6, 14, 1])/384 - (3*Lm*T[6, 14, 1])/4 +
      (3*T[6, 14, 2])/16 + T[6, 15, 2]/16 - (3553*T[6, 16, 1])/23040 -
      (Lm*T[6, 16, 1])/8 + T[6, 16, 2]/32 - (29519*T[6, 17, 0])/34560 +
      (19*Lm*T[6, 17, 0])/6 - (19*T[6, 17, 1])/24 - (39509*T[6, 18, 0])/
       64800 - (4*Lm*T[6, 18, 0])/3 + T[6, 18, 1]/3 + (9*T[7, 5, 0])/64 +
      (19*Lm*T[7, 5, 0])/9 - (19*T[7, 5, 1])/36 + (19*T[7, 6, 1])/144 -
      (8285*T[7, 7, 0])/6912 - (19*Lm*T[7, 7, 0])/18 + (19*T[7, 7, 1])/72 -
      (761*T[7, 8, 0])/1728 - (31*Lm*T[7, 8, 0])/36 + (31*T[7, 8, 1])/144 -
      (101*T[7, 9, 0])/108 + Lm*T[7, 9, 0] - T[7, 9, 1]/4 +
      (334483*T[7, 10, 0])/207360 + (2153*Lm*T[7, 10, 0])/864 +
      (Lm^2*T[7, 10, 0])/2 - (2153*T[7, 10, 1])/3456 - (Lm*T[7, 10, 1])/4 +
      T[7, 10, 2]/16 - (151123*T[7, 11, 0])/207360 -
      (2153*Lm*T[7, 11, 0])/864 - (Lm^2*T[7, 11, 0])/2 +
      (2153*T[7, 11, 1])/3456 + (Lm*T[7, 11, 1])/4 - T[7, 11, 2]/16 -
      (5119*T[7, 14, 1])/3456 - (5*Lm*T[7, 14, 1])/8 + (5*T[7, 14, 2])/32 +
      T[7, 15, 1]/9 + (541*T[7, 16, 0])/864 - (Lm*T[7, 16, 0])/2 +
      T[7, 16, 1]/8 - (37*T[8, 2, 0])/18 - (11*T[8, 4, 0])/144 +
      T[8, 6, 0]/8 + (301*T[8, 7, 0])/288 + (59*T[8, 10, 0])/864 -
      (1607*T[9, 3, 0])/5184 - (221*T[9, 4, 0])/576 - T[9, 5, 0]/8 +
      T[9, 6, 0]/16 + (17*T[9, 7, 0])/72 - (3*T3L61[1])/8 -
      (19*T4LT2[2])/216 + T4LT4[2]/72 - (43*T4LVB6[1])/72 + (2*T4LVB7[1])/3)

c["v", "OS", 2] = cf*nl^2*tf^2*(137659/583200 - (1373*Lm)/9720 +
      (5*Lm^2)/162 - (5131*Pi^2)/729000 - (7*Lm*Pi^2)/12150 +
      (Lm^2*Pi^2)/405 + (19*Pi^4)/12150 + (52*z2)/135 - (8*Lm*z2)/45 -
      (14*z3)/2025 + (8*Lm*z3)/135) + cf*nh^2*tf^2*(-382551229/2916000 +
      (9661*Lm)/24300 + (5*Lm^2)/162 + (1996463*ls2)/(4500*Sqrt[3]) +
      (382*Lm*ls2)/(25*Sqrt[3]) + (23593*ls3)/(150*Sqrt[3]) +
      (95195*Pi^2)/5832 + (Lm^2*Pi^2)/405 + (23593*Pi^3)/(2700*Sqrt[3]) -
      (69113*Pi^4)/364500 - (64*z2)/675 + (16*Lm*z2)/45 + (234583*z3)/8100 -
      (2336*Lm*z3)/405 - (23593*ls2*Log[3])/(150*Sqrt[3]) -
      (10667*T[6, 9, 0])/4050 + (4204*T[6, 10, 0])/2025) +
    (cf^2*nh*tf*(798197/10800 + (22873*ls2)/(300*Sqrt[3]) - (868*ls2^2)/25 +
       (347*ls3)/(100*Sqrt[3]) + (559303*Pi^2)/97200 +
       (347*Pi^3)/(1800*Sqrt[3]) - (93667*Pi^4)/243000 - (1011*z3)/200 -
       (347*ls2*Log[3])/(100*Sqrt[3]) - (191*T[5, 11, 0])/75 -
       (2551*T[6, 9, 0])/2700 + (1156*T[6, 10, 0])/675 -
       (34*T[6, 11, 0])/45 - (7*T[6, 12, 0])/25))/((d-1)*ep) +
    (ca*cf*nl*tf*(-89/60 - (6*Sqrt[3]*ls2)/5 - (9*ls2^2)/10 - (31*Pi^2)/540 -
       (13*Pi^4)/900 + (131*z3)/270 + (2*T[6, 13, 0])/15 - T[6, 14, 0]/5))/
     ((d-1)*ep) + (cf^2*nl*tf*(89/30 + (12*Sqrt[3]*ls2)/5 + (9*ls2^2)/5 +
       (31*Pi^2)/270 + (13*Pi^4)/450 - (131*z3)/135 - (4*T[6, 13, 0])/15 +
       (2*T[6, 14, 0])/5))/((d-1)*ep) + cf*nh*nl*tf^2*
     (-145689937/1458000 + (12457*Lm)/48600 + (5*Lm^2)/81 +
      (13927*Sqrt[3]*ls2)/250 + (382*Lm*ls2)/(25*Sqrt[3]) +
      (382*Sqrt[3]*ls3)/25 + (3841*Pi^2)/2250 - (7*Lm*Pi^2)/12150 +
      (2*Lm^2*Pi^2)/405 + (191*Pi^3)/(75*Sqrt[3]) - (3319*Pi^4)/18225 -
      (52*z2)/135 + (8*Lm*z2)/45 + (358324*z3)/18225 - (2312*Lm*z3)/405 -
      (382*Sqrt[3]*ls2*Log[3])/25 - (3652*T[6, 13, 0])/2025 +
      (136*T[6, 14, 0])/135) +
    (ca*cf*nh*tf*(-20100757/25600 + (12631*Sqrt[3]*ls2)/160 - (63*ls2^2)/16 +
       (76857*Sqrt[3]*ls3)/1600 - (139603*Pi^2)/17280 +
       (25619*Pi^3)/(3200*Sqrt[3]) + (11363*Pi^4)/36000 +
       (13258703*z3)/86400 - (7*z5)/4 - (76857*Sqrt[3]*ls2*Log[3])/1600 +
       (5983*T[6, 9, 0])/1600 - (17699*T[6, 10, 0])/1200 +
       (11*T[6, 11, 0])/15 - (11*T[6, 12, 0])/5 + (7*T[6, 13, 0])/40 -
       (21*T[6, 17, 0])/80 - (7*T[7, 5, 0])/40 + (7*T[7, 7, 0])/80 +
       (7*T[7, 8, 0])/40))/((d-1)*ep) +
    (ca^2*cf*(-943/160 - (3*Sqrt[3]*ls2)/5 + (9*ls2^2)/10 -
       (27*Sqrt[3]*ls3)/40 - (43*Pi^2)/160 - (3*Sqrt[3]*Pi^3)/80 -
       (37*Pi^4)/1440 + (127*z3)/45 + (27*Sqrt[3]*ls2*Log[3])/40 -
       T[6, 11, 0]/40 + (3*T[6, 12, 0])/40 - (3*T[6, 13, 0])/20 +
       (9*T[6, 14, 0])/40 + (3*T[7, 10, 0])/40 - (3*T[7, 11, 0])/40))/
     ((d-1)*ep^2) + (cf^3*(13/80 - (12*Sqrt[3]*ls2)/5 + (9*ls2^2)/10 -
       (27*Sqrt[3]*ls3)/20 - (91*Pi^2)/720 - (3*Sqrt[3]*Pi^3)/40 -
       (19*Pi^4)/900 + (371*z3)/180 + (27*Sqrt[3]*ls2*Log[3])/20 -
       T[6, 11, 0]/20 + (3*T[6, 12, 0])/20 - T[6, 13, 0]/10 +
       (3*T[6, 14, 0])/20 + T[7, 10, 0]/20 - T[7, 11, 0]/20))/
     ((d-1)*ep^2) + (ca*cf^2*(1873/160 + (12*Sqrt[3]*ls2)/5 - (9*ls2^2)/4 +
       (81*Sqrt[3]*ls3)/40 + (173*Pi^2)/288 + (9*Sqrt[3]*Pi^3)/80 +
       (223*Pi^4)/3600 - (267*z3)/40 - (81*Sqrt[3]*ls2*Log[3])/40 +
       (3*T[6, 11, 0])/40 - (9*T[6, 12, 0])/40 + (7*T[6, 13, 0])/20 -
       (21*T[6, 14, 0])/40 - (7*T[7, 10, 0])/40 + (7*T[7, 11, 0])/40))/
     ((d-1)*ep^2) + (cf^3*(-246113051/1382400 - (4*c4)/15 - (13*Lm)/20 -
       (685157*ls2)/(2880*Sqrt[3]) + (48*Sqrt[3]*Lm*ls2)/5 +
       (144929*ls2^2)/9600 - (18*Lm*ls2^2)/5 - (363179*ls3)/(4800*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls3)/5 - (27*Sqrt[3]*ls4)/10 - (951563*Pi^2)/9331200 +
       (91*Lm*Pi^2)/180 - (3*Sqrt[3]*ls2*Pi^2)/20 -
       (363179*Pi^3)/(86400*Sqrt[3]) + (3*Sqrt[3]*Lm*Pi^3)/10 +
       (5451587*Pi^4)/93312000 + (19*Lm*Pi^4)/225 + (97950521*z3)/1555200 -
       (371*Lm*z3)/45 + (23*Sqrt[3]*Pi*z3)/10 + (131*Pi^2*z3)/360 +
       (3139*z5)/300 + (4*Pi^2*Log[2]^2)/15 - (8*z2*Log[2]^2)/5 +
       (363179*ls2*Log[3])/(4800*Sqrt[3]) - (27*Sqrt[3]*Lm*ls2*Log[3])/5 +
       (81*Sqrt[3]*ls3*Log[3])/20 + (9*Sqrt[3]*Pi^3*Log[3])/40 -
       (81*Sqrt[3]*ls2*Log[3]^2)/40 + (4*Sqrt[3]*ls4[Pi/3])/5 -
       (3*T[5, 8, 1])/40 + (10057*T[5, 11, 0])/10800 +
       (45143*T[6, 9, 0])/25920 - (42281*T[6, 10, 0])/6480 -
       (1619*T[6, 11, 0])/3600 + (Lm*T[6, 11, 0])/5 - T[6, 11, 1]/20 +
       (9479*T[6, 12, 0])/5400 - (3*Lm*T[6, 12, 0])/5 + (3*T[6, 12, 1])/20 -
       (1999*T[6, 13, 0])/4800 + (2*Lm*T[6, 13, 0])/5 - T[6, 13, 1]/10 +
       (4399*T[6, 14, 0])/3200 - (3*Lm*T[6, 14, 0])/5 + (3*T[6, 14, 1])/20 +
       T[6, 16, 1]/40 - (7*T[6, 17, 0])/10 + (4*T[6, 18, 0])/15 -
       (7*T[7, 5, 0])/15 + (7*T[7, 7, 0])/30 + (13*T[7, 8, 0])/60 -
       T[7, 9, 0]/5 - (3047*T[7, 10, 0])/28800 - (Lm*T[7, 10, 0])/5 +
       T[7, 10, 1]/20 + (3047*T[7, 11, 0])/28800 + (Lm*T[7, 11, 0])/5 -
       T[7, 11, 1]/20 + T[7, 14, 1]/8 + T[7, 16, 0]/10))/((d-1)*ep) +
    (ca^2*cf*(-279903251/2764800 + (943*Lm)/40 - (106607*ls2)/
        (1440*Sqrt[3]) + (12*Sqrt[3]*Lm*ls2)/5 + (95327*ls2^2)/6400 -
       (18*Lm*ls2^2)/5 - (701233*ls3)/(19200*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls3)/10 - (27*Sqrt[3]*ls4)/20 -
       (9285763*Pi^2)/9331200 + (43*Lm*Pi^2)/40 - (3*Sqrt[3]*ls2*Pi^2)/40 -
       (701233*Pi^3)/(345600*Sqrt[3]) + (3*Sqrt[3]*Lm*Pi^3)/20 -
       (8428189*Pi^4)/186624000 + (37*Lm*Pi^4)/360 + (65003687*z3)/1555200 -
       (508*Lm*z3)/45 + (23*Sqrt[3]*Pi*z3)/20 - (83*Pi^2*z3)/360 +
       (5387*z5)/800 + (701233*ls2*Log[3])/(19200*Sqrt[3]) -
       (27*Sqrt[3]*Lm*ls2*Log[3])/10 + (81*Sqrt[3]*ls3*Log[3])/40 +
       (9*Sqrt[3]*Pi^3*Log[3])/80 - (81*Sqrt[3]*ls2*Log[3]^2)/80 +
       (2*Sqrt[3]*ls4[Pi/3])/5 + (29*T[5, 8, 1])/160 -
       (263*T[5, 11, 0])/960 + (485471*T[6, 9, 0])/518400 -
       (460361*T[6, 10, 0])/129600 - (2399*T[6, 11, 0])/7200 +
       (Lm*T[6, 11, 0])/10 - T[6, 11, 1]/40 + (813*T[6, 12, 0])/800 -
       (3*Lm*T[6, 12, 0])/10 + (3*T[6, 12, 1])/40 - (7751*T[6, 13, 0])/9600 +
       (3*Lm*T[6, 13, 0])/5 - (3*T[6, 13, 1])/20 + (11431*T[6, 14, 0])/6400 -
       (9*Lm*T[6, 14, 0])/10 + (9*T[6, 14, 1])/40 - (9*T[6, 17, 0])/40 +
       T[6, 18, 0]/15 - (7*T[7, 5, 0])/40 + T[7, 7, 0]/20 +
       (3*T[7, 8, 0])/40 - T[7, 9, 0]/20 + (12889*T[7, 10, 0])/57600 -
       (3*Lm*T[7, 10, 0])/10 + (3*T[7, 10, 1])/40 - (12889*T[7, 11, 0])/
        57600 + (3*Lm*T[7, 11, 0])/10 - (3*T[7, 11, 1])/40 - T[7, 14, 1]/16 -
       T[8, 10, 0]/20))/((d-1)*ep) +
    (ca*cf^2*(89546617/307200 + (2*c4)/15 - (1873*Lm)/40 +
       (512671*ls2)/(1920*Sqrt[3]) - (48*Sqrt[3]*Lm*ls2)/5 -
       (716891*ls2^2)/19200 + 9*Lm*ls2^2 + (29567*Sqrt[3]*ls3)/800 -
       (81*Sqrt[3]*Lm*ls3)/10 + (81*Sqrt[3]*ls4)/20 + (846547*Pi^2)/414720 -
       (173*Lm*Pi^2)/72 + (9*Sqrt[3]*ls2*Pi^2)/40 +
       (29567*Pi^3)/(4800*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3)/20 +
       (1267199*Pi^4)/20736000 - (223*Lm*Pi^4)/900 - (357965269*z3)/3110400 +
       (267*Lm*z3)/10 - (69*Sqrt[3]*Pi*z3)/20 + (67*Pi^2*z3)/240 -
       (22439*z5)/1200 - (2*Pi^2*Log[2]^2)/15 + (4*z2*Log[2]^2)/5 -
       (29567*Sqrt[3]*ls2*Log[3])/800 + (81*Sqrt[3]*Lm*ls2*Log[3])/10 -
       (243*Sqrt[3]*ls3*Log[3])/40 - (27*Sqrt[3]*Pi^3*Log[3])/80 +
       (243*Sqrt[3]*ls2*Log[3]^2)/80 - (6*Sqrt[3]*ls4[Pi/3])/5 -
       (13*T[5, 8, 1])/40 + (889*T[5, 11, 0])/10800 -
       (118531*T[6, 9, 0])/43200 + (111961*T[6, 10, 0])/10800 +
       (713*T[6, 11, 0])/800 - (3*Lm*T[6, 11, 0])/10 + (3*T[6, 11, 1])/40 -
       (3143*T[6, 12, 0])/1080 + (9*Lm*T[6, 12, 0])/10 - (9*T[6, 12, 1])/40 +
       (17501*T[6, 13, 0])/9600 - (7*Lm*T[6, 13, 0])/5 + (7*T[6, 13, 1])/20 -
       (27261*T[6, 14, 0])/6400 + (21*Lm*T[6, 14, 0])/10 -
       (21*T[6, 14, 1])/40 - T[6, 16, 1]/80 + (4*T[6, 17, 0])/5 -
       (4*T[6, 18, 0])/15 + (7*T[7, 5, 0])/12 - (13*T[7, 7, 0])/60 -
       (31*T[7, 8, 0])/120 + T[7, 9, 0]/5 - (7577*T[7, 10, 0])/19200 +
       (7*Lm*T[7, 10, 0])/10 - (7*T[7, 10, 1])/40 + (7577*T[7, 11, 0])/
        19200 - (7*Lm*T[7, 11, 0])/10 + (7*T[7, 11, 1])/40 + T[7, 14, 1]/16 -
       T[7, 16, 0]/20 + T[8, 10, 0]/10))/((d-1)*ep) +
    cf^2*nl*tf*(392577977/11664000 - (64*a4)/45 - (416*c4)/2025 -
      (57391*Lm)/15552 - (1642867*ls2)/(216000*Sqrt[3]) -
      (23467*Lm*ls2)/(1800*Sqrt[3]) + (83*ls2^2)/25 - (9*Lm*ls2^2)/5 -
      (6187*ls3)/(600*Sqrt[3]) - (1524559*Pi^2)/6480000 -
      (20093*Lm*Pi^2)/182250 - (6187*Pi^3)/(10800*Sqrt[3]) +
      (1752469*Pi^4)/8748000 - (317*Lm*Pi^4)/8100 - (41*z2)/15 +
      (2*Lm*z2)/3 - (2*Pi^2*z2)/45 - (28231111*z3)/2187000 +
      (3167*Lm*z3)/1350 - (163*Pi^2*z3)/1215 - (2338*z5)/675 +
      (176*z2*Log[2])/45 - (16*Lm*z2*Log[2])/15 + (416*Pi^2*Log[2]^2)/2025 -
      (1312*z2*Log[2]^2)/675 - (8*Log[2]^4)/135 + (6187*ls2*Log[3])/
       (600*Sqrt[3]) - (883*T[6, 13, 0])/4860 + (16*Lm*T[6, 13, 0])/45 -
      (4*T[6, 13, 1])/45 + (829*T[6, 14, 0])/900 - (8*Lm*T[6, 14, 0])/15 +
      (2*T[6, 14, 1])/15 - (2*T3L61[1])/45) +
    cf^2*nh*tf*(7717243551679/23094720000 - (64*a4)/45 - (4832*c4)/2025 -
      (38210311*Lm)/388800 - (19820655643*ls2)/(35640000*Sqrt[3]) -
      (21019*Lm*ls2)/(200*Sqrt[3]) + (19969*ls2^2)/9000 +
      (3517*Lm*ls2^2)/75 - (45942361*ls3)/(237600*Sqrt[3]) -
      (347*Lm*ls3)/(75*Sqrt[3]) + (347*ls4)/(150*Sqrt[3]) -
      (2706350783*Pi^2)/384912000 - (308989*Lm*Pi^2)/40500 +
      (347*ls2*Pi^2)/(2700*Sqrt[3]) - (45942361*Pi^3)/(4276800*Sqrt[3]) -
      (347*Lm*Pi^3)/(1350*Sqrt[3]) + (186429509*Pi^4)/144342000 +
      (187109*Lm*Pi^4)/364500 + (454*z2)/135 + (2*Lm*z2)/3 + (4*Pi^2*z2)/45 -
      (8262020603*z3)/64152000 + (15779*Lm*z3)/2025 -
      (7981*Pi*z3)/(4050*Sqrt[3]) + (8606*Pi^2*z3)/54675 +
      (6530489*z5)/121500 - (128*z2*Log[2])/45 - (16*Lm*z2*Log[2])/15 +
      (4832*Pi^2*Log[2]^2)/2025 - (9424*z2*Log[2]^2)/675 - (8*Log[2]^4)/135 +
      (45942361*ls2*Log[3])/(237600*Sqrt[3]) + (347*Lm*ls2*Log[3])/
       (75*Sqrt[3]) - (347*ls3*Log[3])/(100*Sqrt[3]) -
      (347*Pi^3*Log[3])/(1800*Sqrt[3]) + (347*ls2*Log[3]^2)/(200*Sqrt[3]) -
      (1388*ls4[Pi/3])/(2025*Sqrt[3]) - (11251*T[5, 8, 1])/8100 -
      (56*T[5, 11, 0])/30375 + (764*Lm*T[5, 11, 0])/225 -
      (191*T[5, 11, 1])/225 + (2092609*T[6, 9, 0])/583200 +
      (2551*Lm*T[6, 9, 0])/2025 - (2551*T[6, 9, 1])/8100 -
      (834373*T[6, 10, 0])/145800 - (4624*Lm*T[6, 10, 0])/2025 +
      (1156*T[6, 10, 1])/2025 - (5107*T[6, 11, 0])/8100 +
      (136*Lm*T[6, 11, 0])/135 - (34*T[6, 11, 1])/135 +
      (341039*T[6, 12, 0])/2138400 + (28*Lm*T[6, 12, 0])/75 -
      (7*T[6, 12, 1])/75 + (9737*T[6, 13, 0])/4860 + (128*T[6, 14, 0])/135 +
      (167*T[6, 16, 1])/810 + (11873*T[6, 17, 0])/14580 -
      (80141*T[6, 18, 0])/30375 - T[7, 5, 0]/5 + (2*T[7, 16, 0])/45 -
      (2*T3L61[1])/45) + ca*cf*nl*tf*(-1200482191/62208000 + (32*a4)/45 +
      (208*c4)/2025 + (1837*Lm)/600 - (55*Lm^2)/324 +
      (1642867*ls2)/(432000*Sqrt[3]) + (23467*Lm*ls2)/(3600*Sqrt[3]) -
      (83*ls2^2)/50 + (9*Lm*ls2^2)/10 + (6187*ls3)/(1200*Sqrt[3]) +
      (211673*Pi^2)/8640000 + (408217*Lm*Pi^2)/2916000 - (11*Lm^2*Pi^2)/810 +
      (6187*Pi^3)/(21600*Sqrt[3]) - (16531*Pi^4)/174960 + (19*Lm*Pi^4)/1080 -
      (35*z2)/27 + (14*Lm*z2)/45 + (124092643*z3)/17496000 -
      (1997*Lm*z3)/1350 + (19*Pi^2*z3)/243 + (1663*z5)/1350 -
      (88*z2*Log[2])/45 + (8*Lm*z2*Log[2])/15 - (208*Pi^2*Log[2]^2)/2025 +
      (656*z2*Log[2]^2)/675 + (4*Log[2]^4)/135 - (6187*ls2*Log[3])/
       (1200*Sqrt[3]) + (883*T[6, 13, 0])/9720 - (8*Lm*T[6, 13, 0])/45 +
      (2*T[6, 13, 1])/45 - (829*T[6, 14, 0])/1800 + (4*Lm*T[6, 14, 0])/15 -
      T[6, 14, 1]/15 + T3L61[1]/45) + ca*cf*nh*tf*
     (-108805254746327/161663040000 + (32*a4)/45 - (7091*c4)/12150 +
      (21700567*Lm)/20736 - (55*Lm^2)/324 + (65494062169*ls2)/
       (71280000*Sqrt[3]) - (51275*Lm*ls2)/(144*Sqrt[3]) -
      (404983*ls2^2)/14400 + (99*Lm*ls2^2)/20 + (21632360543*ls3)/
       (66528000*Sqrt[3]) - (25619*Sqrt[3]*Lm*ls3)/400 +
      (25619*Sqrt[3]*ls4)/800 + (89409996427*Pi^2)/9237888000 +
      (987221*Lm*Pi^2)/91125 - (11*Lm^2*Pi^2)/810 +
      (25619*ls2*Pi^2)/(4800*Sqrt[3]) + (21632360543*Pi^3)/
       (1197504000*Sqrt[3]) - (25619*Lm*Pi^3)/(2400*Sqrt[3]) -
      (39381141557*Pi^4)/80831520000 - (1426*Lm*Pi^4)/3375 + (449*z2)/45 -
      (52*Lm*z2)/45 + (1788693986713*z3)/10777536000 -
      (4091413*Lm*z3)/21600 - (589237*Pi*z3)/(7200*Sqrt[3]) +
      (14381*Pi^2*z3)/48600 - (2*z2*z3)/5 - (4409851*z5)/108000 +
      (7*Lm*z5)/3 - (512*z2*Log[2])/45 + (8*Lm*z2*Log[2])/15 +
      (7091*Pi^2*Log[2]^2)/12150 - (7451*z2*Log[2]^2)/2025 +
      (4*Log[2]^4)/135 - (21632360543*ls2*Log[3])/(66528000*Sqrt[3]) +
      (25619*Sqrt[3]*Lm*ls2*Log[3])/400 - (76857*Sqrt[3]*ls3*Log[3])/1600 -
      (25619*Pi^3*Log[3])/(3200*Sqrt[3]) + (76857*Sqrt[3]*ls2*Log[3]^2)/
       3200 - (25619*ls4[Pi/3])/(900*Sqrt[3]) - (5449*T[5, 8, 1])/12960 -
      (6056651*T[5, 11, 0])/1944000 - (79156499*T[6, 9, 0])/23328000 -
      (5983*Lm*T[6, 9, 0])/1200 + (5983*T[6, 9, 1])/4800 +
      (47231*T[6, 10, 0])/1458000 + (17699*Lm*T[6, 10, 0])/900 -
      (17699*T[6, 10, 1])/3600 - (70787*T[6, 11, 0])/64800 -
      (44*Lm*T[6, 11, 0])/45 + (11*T[6, 11, 1])/45 +
      (822695411*T[6, 12, 0])/149688000 + (44*Lm*T[6, 12, 0])/15 -
      (11*T[6, 12, 1])/15 - (1184897*T[6, 13, 0])/194400 -
      (7*Lm*T[6, 13, 0])/30 + (7*T[6, 13, 1])/120 + (1067*T[6, 14, 0])/360 +
      (3559*T[6, 16, 1])/6480 + (263563*T[6, 17, 0])/388800 +
      (7*Lm*T[6, 17, 0])/20 - (7*T[6, 17, 1])/80 - (3350033*T[6, 18, 0])/
       972000 + (731*T[7, 5, 0])/7200 + (7*Lm*T[7, 5, 0])/30 -
      (7*T[7, 5, 1])/120 - (1201*T[7, 7, 0])/14400 - (7*Lm*T[7, 7, 0])/60 +
      (7*T[7, 7, 1])/240 + (193*T[7, 8, 0])/2400 - (7*Lm*T[7, 8, 0])/30 +
      (7*T[7, 8, 1])/120 - (49*T[7, 9, 0])/90 + (7*T[7, 12, 0])/48 -
      (30347*T[7, 13, 0])/27000 - T[7, 16, 0]/45 - (7*T[8, 5, 0])/60 +
      T3L61[1]/45) + cf^3*(-12687324450781937/28217548800000 + (32*a4)/5 +
      (26431*a5)/225 + (59949047*c4)/2916000 + (246113051*Lm)/1036800 +
      (16*c4*Lm)/45 + (13*Lm^2)/30 + (166244962709*ls2)/
       (2073600000*Sqrt[3]) + (685157*Lm*ls2)/(2160*Sqrt[3]) -
      (32*Sqrt[3]*Lm^2*ls2)/5 - (98012279*ls2^2)/2592000 -
      (144929*Lm*ls2^2)/7200 + (12*Lm^2*ls2^2)/5 -
      (183537041*ls3)/(2240000*Sqrt[3]) + (363179*Lm*ls3)/(3600*Sqrt[3]) -
      (18*Sqrt[3]*Lm^2*ls3)/5 - (363179*ls4)/(7200*Sqrt[3]) +
      (18*Sqrt[3]*Lm*ls4)/5 - (27*Sqrt[3]*ls5)/20 - (81*Sqrt[3]*ls5p)/40 +
      (27*Sqrt[3]*ls4p*Pi)/10 + (5284914085307*Pi^2)/167961600000 +
      (951563*Lm*Pi^2)/6998400 - (91*Lm^2*Pi^2)/270 -
      (363179*ls2*Pi^2)/(129600*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/5 -
      (21*Sqrt[3]*ls3*Pi^2)/20 - (183537041*Pi^3)/(40320000*Sqrt[3]) +
      (363179*Lm*Pi^3)/(64800*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/5 -
      (2762465249597*Pi^4)/391910400000 - (5451587*Lm*Pi^4)/69984000 -
      (38*Lm^2*Pi^4)/675 - (4*Pi^5)/(45*Sqrt[3]) - (101947*Pi^6)/4082400 +
      (59*z2)/5 + (Pi^2*z2)/6 + (11705557729211*z3)/19595520000 -
      (97950521*Lm*z3)/1166400 + (742*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/5 +
      (8353117*Pi*z3)/(194400*Sqrt[3]) - (46*Lm*Pi*z3)/(5*Sqrt[3]) +
      (177360743*Pi^2*z3)/83980800 - (131*Lm*Pi^2*z3)/270 + (z2*z3)/5 +
      (173*z3^2)/1215 - (50168741533*z5)/466560000 - (3139*Lm*z5)/225 +
      (26431*a4*Log[2])/1125 - (26431*c4*Log[2])/27000 +
      (1760843*Pi^4*Log[2])/1296000 - (386*z2*Log[2])/15 -
      (4*Pi^2*z2*Log[2])/15 - (59949047*Pi^2*Log[2]^2)/2916000 -
      (16*Lm*Pi^2*Log[2]^2)/45 + (59171447*z2*Log[2]^2)/486000 +
      (32*Lm*z2*Log[2]^2)/15 + (26431*Pi^2*Log[2]^3)/16200 -
      (26431*z2*Log[2]^3)/4500 + (4*Log[2]^4)/15 + (183537041*ls2*Log[3])/
       (2240000*Sqrt[3]) - (363179*Lm*ls2*Log[3])/(3600*Sqrt[3]) +
      (18*Sqrt[3]*Lm^2*ls2*Log[3])/5 + (363179*ls3*Log[3])/(4800*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls3*Log[3])/5 + (27*Sqrt[3]*ls4*Log[3])/10 +
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/20 + (363179*Pi^3*Log[3])/(86400*Sqrt[3]) -
      (3*Sqrt[3]*Lm*Pi^3*Log[3])/10 - (23*Sqrt[3]*Pi*z3*Log[3])/10 -
      (363179*ls2*Log[3]^2)/(9600*Sqrt[3]) + (27*Sqrt[3]*Lm*ls2*Log[3]^2)/
       10 - (81*Sqrt[3]*ls3*Log[3]^2)/40 - (9*Sqrt[3]*Pi^3*Log[3]^2)/80 +
      (27*Sqrt[3]*ls2*Log[3]^3)/40 + (363179*ls4[Pi/3])/(24300*Sqrt[3]) -
      (16*Lm*ls4[Pi/3])/(5*Sqrt[3]) - (4*Sqrt[3]*Log[3]*ls4[Pi/3])/5 +
      (49*ls5[Pi/3])/(10*Sqrt[3]) + (22886321*T[5, 8, 1])/31104000 +
      (Lm*T[5, 8, 1])/10 - T[5, 8, 2]/40 + (58490681*T[5, 11, 0])/62208000 -
      (10057*Lm*T[5, 11, 0])/8100 + (10057*T[5, 11, 1])/32400 -
      (1908109*T[6, 9, 0])/972000 - (45143*Lm*T[6, 9, 0])/19440 +
      (45143*T[6, 9, 1])/77760 - (52699*T[6, 10, 0])/388800 +
      (42281*Lm*T[6, 10, 0])/4860 - (42281*T[6, 10, 1])/19440 -
      (711913*T[6, 11, 0])/972000 + (1619*Lm*T[6, 11, 0])/2700 -
      (2*Lm^2*T[6, 11, 0])/15 - (1619*T[6, 11, 1])/10800 +
      (Lm*T[6, 11, 1])/15 - T[6, 11, 2]/60 + (313190051*T[6, 12, 0])/
       45360000 - (9479*Lm*T[6, 12, 0])/4050 + (2*Lm^2*T[6, 12, 0])/5 +
      (9479*T[6, 12, 1])/16200 - (Lm*T[6, 12, 1])/5 + T[6, 12, 2]/20 +
      (82902989*T[6, 13, 0])/38880000 + (1999*Lm*T[6, 13, 0])/3600 -
      (4*Lm^2*T[6, 13, 0])/15 - (1999*T[6, 13, 1])/14400 +
      (2*Lm*T[6, 13, 1])/15 - T[6, 13, 2]/30 - (61113343*T[6, 14, 0])/
       5184000 - (4399*Lm*T[6, 14, 0])/2400 + (2*Lm^2*T[6, 14, 0])/5 +
      (4399*T[6, 14, 1])/9600 - (Lm*T[6, 14, 1])/5 + T[6, 14, 2]/20 +
      T[6, 15, 2]/60 + (1334899*T[6, 16, 1])/15552000 - (Lm*T[6, 16, 1])/30 +
      T[6, 16, 2]/120 - (683453*T[6, 17, 0])/7776000 +
      (14*Lm*T[6, 17, 0])/15 - (7*T[6, 17, 1])/30 - (7477793*T[6, 18, 0])/
       4860000 - (16*Lm*T[6, 18, 0])/45 + (4*T[6, 18, 1])/45 -
      (11429*T[7, 5, 0])/43200 + (28*Lm*T[7, 5, 0])/45 - (7*T[7, 5, 1])/45 +
      (7*T[7, 6, 1])/180 - (84431*T[7, 7, 0])/172800 -
      (14*Lm*T[7, 7, 0])/45 + (7*T[7, 7, 1])/90 - (19703*T[7, 8, 0])/21600 -
      (13*Lm*T[7, 8, 0])/45 + (13*T[7, 8, 1])/180 - (1841*T[7, 9, 0])/3600 +
      (4*Lm*T[7, 9, 0])/15 - T[7, 9, 1]/15 - (14094187*T[7, 10, 0])/
       15552000 + (3047*Lm*T[7, 10, 0])/21600 + (2*Lm^2*T[7, 10, 0])/15 -
      (3047*T[7, 10, 1])/86400 - (Lm*T[7, 10, 1])/15 + T[7, 10, 2]/60 +
      (19501387*T[7, 11, 0])/15552000 - (3047*Lm*T[7, 11, 0])/21600 -
      (2*Lm^2*T[7, 11, 0])/15 + (3047*T[7, 11, 1])/86400 +
      (Lm*T[7, 11, 1])/15 - T[7, 11, 2]/60 + (19877*T[7, 14, 1])/86400 -
      (Lm*T[7, 14, 1])/6 + T[7, 14, 2]/24 + T[7, 15, 1]/45 +
      (947*T[7, 16, 0])/1350 - (2*Lm*T[7, 16, 0])/15 + T[7, 16, 1]/30 +
      (16*T[8, 2, 0])/15 - T[8, 4, 0]/36 + T[8, 6, 0]/30 -
      (19*T[8, 7, 0])/40 + (133*T[8, 10, 0])/5400 - (63799*T[9, 3, 0])/
       388800 - (2431*T[9, 4, 0])/14400 - T[9, 5, 0]/30 + T[9, 6, 0]/60 +
      (7*T[9, 7, 0])/60 - T3L61[1]/5 - (7*T4LT2[2])/270 + T4LT4[2]/270 +
      (19*T4LVB6[1])/72 - (41*T4LVB7[1])/60) +
    ca^2*cf*(-98425108570277/8062156800000 - (88*a4)/45 + (22591*a5)/450 +
      (21744863*c4)/5832000 + (828568769*Lm)/6220800 - (200663*Lm^2)/12960 -
      (447267364727*ls2)/(4147200000*Sqrt[3]) + (4060109*Lm*ls2)/
       (43200*Sqrt[3]) - (8*Sqrt[3]*Lm^2*ls2)/5 + (40817243*ls2^2)/2592000 -
      (91367*Lm*ls2^2)/4800 + (12*Lm^2*ls2^2)/5 - (2258142007*ls3)/
       (17280000*Sqrt[3]) + (701233*Lm*ls3)/(14400*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls3)/5 - (701233*ls4)/(28800*Sqrt[3]) +
      (9*Sqrt[3]*Lm*ls4)/5 - (27*Sqrt[3]*ls5)/40 - (81*Sqrt[3]*ls5p)/80 +
      (27*Sqrt[3]*ls4p*Pi)/20 + (86229662273*Pi^2)/10497600000 +
      (20407957*Lm*Pi^2)/17496000 - (4523*Lm^2*Pi^2)/6480 -
      (701233*ls2*Pi^2)/(518400*Sqrt[3]) + (Sqrt[3]*Lm*ls2*Pi^2)/10 -
      (21*Sqrt[3]*ls3*Pi^2)/40 - (2258142007*Pi^3)/(311040000*Sqrt[3]) +
      (701233*Lm*Pi^3)/(259200*Sqrt[3]) - (Sqrt[3]*Lm^2*Pi^3)/10 -
      (311941430537*Pi^4)/335923200000 + (9069709*Lm*Pi^4)/139968000 -
      (37*Lm^2*Pi^4)/540 - (2*Pi^5)/(45*Sqrt[3]) - (54797*Pi^6)/4082400 +
      (391*z2)/216 + (22*Lm*z2)/45 + (9367287161*z3)/69120000 -
      (2514263*Lm*z3)/46656 + (1016*Lm^2*z3)/135 + (Sqrt[3]*ls2*z3)/10 +
      (16128359*Pi*z3)/(777600*Sqrt[3]) - (23*Lm*Pi*z3)/(5*Sqrt[3]) +
      (15938899*Pi^2*z3)/33592320 + (83*Lm*Pi^2*z3)/270 - (51*z2*z3)/20 +
      (5201*z3^2)/38880 - (22400921197*z5)/933120000 - (5387*Lm*z5)/600 +
      (22591*a4*Log[2])/2250 - (22591*c4*Log[2])/54000 +
      (1499723*Pi^4*Log[2])/2592000 + (46*z2*Log[2])/9 -
      (22*Lm*z2*Log[2])/15 - (21744863*Pi^2*Log[2]^2)/5832000 +
      (20794463*z2*Log[2]^2)/972000 + (22591*Pi^2*Log[2]^3)/32400 -
      (22591*z2*Log[2]^3)/9000 - (11*Log[2]^4)/135 +
      (2258142007*ls2*Log[3])/(17280000*Sqrt[3]) - (701233*Lm*ls2*Log[3])/
       (14400*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls2*Log[3])/5 +
      (701233*ls3*Log[3])/(19200*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3*Log[3])/10 +
      (27*Sqrt[3]*ls4*Log[3])/20 + (3*Sqrt[3]*ls2*Pi^2*Log[3])/40 +
      (701233*Pi^3*Log[3])/(345600*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3*Log[3])/20 -
      (23*Sqrt[3]*Pi*z3*Log[3])/20 - (701233*ls2*Log[3]^2)/(38400*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/20 - (81*Sqrt[3]*ls3*Log[3]^2)/80 -
      (9*Sqrt[3]*Pi^3*Log[3]^2)/160 + (27*Sqrt[3]*ls2*Log[3]^3)/80 +
      (701233*ls4[Pi/3])/(97200*Sqrt[3]) - (8*Lm*ls4[Pi/3])/(5*Sqrt[3]) -
      (2*Sqrt[3]*Log[3]*ls4[Pi/3])/5 + (49*ls5[Pi/3])/(20*Sqrt[3]) +
      (42258929*T[5, 8, 1])/62208000 - (29*Lm*T[5, 8, 1])/120 +
      (29*T[5, 8, 2])/480 - (253564679*T[5, 11, 0])/124416000 +
      (263*Lm*T[5, 11, 0])/720 - (263*T[5, 11, 1])/2880 -
      (22068419*T[6, 9, 0])/58320000 - (485471*Lm*T[6, 9, 0])/388800 +
      (485471*T[6, 9, 1])/1555200 - (262996793*T[6, 10, 0])/116640000 +
      (460361*Lm*T[6, 10, 0])/97200 - (460361*T[6, 10, 1])/388800 -
      (1065779*T[6, 11, 0])/2592000 + (2399*Lm*T[6, 11, 0])/5400 -
      (Lm^2*T[6, 11, 0])/15 - (2399*T[6, 11, 1])/21600 +
      (Lm*T[6, 11, 1])/30 - T[6, 11, 2]/120 + (432856021*T[6, 12, 0])/
       155520000 - (271*Lm*T[6, 12, 0])/200 + (Lm^2*T[6, 12, 0])/5 +
      (271*T[6, 12, 1])/800 - (Lm*T[6, 12, 1])/10 + T[6, 12, 2]/40 -
      (53245819*T[6, 13, 0])/38880000 + (7751*Lm*T[6, 13, 0])/7200 -
      (2*Lm^2*T[6, 13, 0])/5 - (7751*T[6, 13, 1])/28800 +
      (Lm*T[6, 13, 1])/5 - T[6, 13, 2]/20 + (4342681*T[6, 14, 0])/2073600 -
      (11431*Lm*T[6, 14, 0])/4800 + (3*Lm^2*T[6, 14, 0])/5 +
      (11431*T[6, 14, 1])/19200 - (3*Lm*T[6, 14, 1])/10 +
      (3*T[6, 14, 2])/40 - T[6, 15, 2]/40 + (4048051*T[6, 16, 1])/31104000 +
      (171347*T[6, 17, 0])/5184000 + (3*Lm*T[6, 17, 0])/10 -
      (3*T[6, 17, 1])/40 - (70858091*T[6, 18, 0])/77760000 -
      (4*Lm*T[6, 18, 0])/45 + T[6, 18, 1]/45 - T[6, 19, 2]/40 -
      (4507*T[7, 5, 0])/28800 + (7*Lm*T[7, 5, 0])/30 - (7*T[7, 5, 1])/120 +
      (7*T[7, 6, 1])/720 - (13147*T[7, 7, 0])/69120 - (Lm*T[7, 7, 0])/15 +
      T[7, 7, 1]/60 - (199*T[7, 8, 0])/600 - (Lm*T[7, 8, 0])/10 +
      T[7, 8, 1]/40 - (583*T[7, 9, 0])/4800 + (Lm*T[7, 9, 0])/15 -
      T[7, 9, 1]/60 - (17034811*T[7, 10, 0])/31104000 -
      (12889*Lm*T[7, 10, 0])/43200 + (Lm^2*T[7, 10, 0])/5 +
      (12889*T[7, 10, 1])/172800 - (Lm*T[7, 10, 1])/10 + T[7, 10, 2]/40 +
      (21749371*T[7, 11, 0])/31104000 + (12889*Lm*T[7, 11, 0])/43200 -
      (Lm^2*T[7, 11, 0])/5 - (12889*T[7, 11, 1])/172800 +
      (Lm*T[7, 11, 1])/10 - T[7, 11, 2]/40 - (28187*T[7, 14, 1])/172800 +
      (Lm*T[7, 14, 1])/12 - T[7, 14, 2]/48 - (7*T[7, 15, 1])/360 +
      (2587*T[7, 16, 0])/43200 - (109*T[8, 2, 0])/720 - T[8, 4, 0]/72 +
      (59*T[8, 7, 0])/720 + T[8, 9, 0]/120 - (4741*T[8, 10, 0])/43200 +
      (Lm*T[8, 10, 0])/15 - T[8, 10, 1]/60 - (63799*T[9, 3, 0])/777600 -
      (2431*T[9, 4, 0])/28800 - T[9, 5, 0]/60 + T[9, 6, 0]/120 +
      (7*T[9, 7, 0])/240 - (11*T3L61[1])/180 - (7*T4LT2[2])/720 +
      (7*T4LT4[2])/540 - (71*T4LVB6[1])/1440 + (53*T4LVB7[1])/720) +
    ca*cf^2*(991420984683001/3762339840000 + (32*a4)/45 - (7957*a5)/50 -
      (11493197*c4)/648000 - (2421109039*Lm)/6220800 - (8*c4*Lm)/45 +
      (1873*Lm^2)/60 + (145657953349*ls2)/(829440000*Sqrt[3]) -
      (415883*Lm*ls2)/(1200*Sqrt[3]) + (32*Sqrt[3]*Lm^2*ls2)/5 -
      (21752231*ls2^2)/1728000 + (693131*Lm*ls2^2)/14400 - 6*Lm^2*ls2^2 +
      (7313897641*ls3)/(24192000*Sqrt[3]) - (29567*Lm*ls3)/(200*Sqrt[3]) +
      (27*Sqrt[3]*Lm^2*ls3)/5 + (29567*ls4)/(400*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls4)/5 + (81*Sqrt[3]*ls5)/40 + (243*Sqrt[3]*ls5p)/80 -
      (81*Sqrt[3]*ls4p*Pi)/20 - (9994911323563*Pi^2)/335923200000 -
      (65882689*Lm*Pi^2)/23328000 + (173*Lm^2*Pi^2)/108 +
      (29567*ls2*Pi^2)/(7200*Sqrt[3]) - (3*Sqrt[3]*Lm*ls2*Pi^2)/10 +
      (63*Sqrt[3]*ls3*Pi^2)/40 + (7313897641*Pi^3)/(435456000*Sqrt[3]) -
      (29567*Lm*Pi^3)/(3600*Sqrt[3]) + (3*Sqrt[3]*Lm^2*Pi^3)/10 +
      (12762390448309*Pi^4)/2351462400000 - (1240799*Lm*Pi^4)/15552000 +
      (223*Lm^2*Pi^4)/1350 + (2*Pi^5)/(15*Sqrt[3]) + (87637*Pi^6)/2721600 -
      (13*z2)/4 - (11*Lm*z2)/6 - (2*Pi^2*z2)/45 - (182302434829*z3)/
       313528320 + (70243169*Lm*z3)/466560 - (89*Lm^2*z3)/5 -
      (3*Sqrt[3]*ls2*z3)/10 - (680041*Pi*z3)/(10800*Sqrt[3]) +
      (23*Sqrt[3]*Lm*Pi*z3)/5 - (44371837*Pi^2*z3)/18662400 -
      (67*Lm*Pi^2*z3)/180 + (19*z2*z3)/5 + (4067*z3^2)/6480 +
      (11259355903*z5)/103680000 + (22439*Lm*z5)/900 - (7957*a4*Log[2])/250 +
      (7957*c4*Log[2])/6000 - (58769*Pi^4*Log[2])/32000 +
      (119*z2*Log[2])/45 + (44*Lm*z2*Log[2])/15 + (2*Pi^2*z2*Log[2])/15 +
      (11493197*Pi^2*Log[2]^2)/648000 + (8*Lm*Pi^2*Log[2]^2)/45 -
      (11195597*z2*Log[2]^2)/108000 - (16*Lm*z2*Log[2]^2)/15 -
      (7957*Pi^2*Log[2]^3)/3600 + (7957*z2*Log[2]^3)/1000 +
      (4*Log[2]^4)/135 - (7313897641*ls2*Log[3])/(24192000*Sqrt[3]) +
      (29567*Lm*ls2*Log[3])/(200*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls2*Log[3])/5 -
      (29567*Sqrt[3]*ls3*Log[3])/800 + (81*Sqrt[3]*Lm*ls3*Log[3])/10 -
      (81*Sqrt[3]*ls4*Log[3])/20 - (9*Sqrt[3]*ls2*Pi^2*Log[3])/40 -
      (29567*Pi^3*Log[3])/(4800*Sqrt[3]) + (9*Sqrt[3]*Lm*Pi^3*Log[3])/20 +
      (69*Sqrt[3]*Pi*z3*Log[3])/20 + (29567*Sqrt[3]*ls2*Log[3]^2)/1600 -
      (81*Sqrt[3]*Lm*ls2*Log[3]^2)/20 + (243*Sqrt[3]*ls3*Log[3]^2)/80 +
      (27*Sqrt[3]*Pi^3*Log[3]^2)/160 - (81*Sqrt[3]*ls2*Log[3]^3)/80 -
      (29567*ls4[Pi/3])/(1350*Sqrt[3]) + (8*Sqrt[3]*Lm*ls4[Pi/3])/5 +
      (6*Sqrt[3]*Log[3]*ls4[Pi/3])/5 - (49*Sqrt[3]*ls5[Pi/3])/20 -
      (35801393*T[5, 8, 1])/20736000 + (13*Lm*T[5, 8, 1])/30 -
      (13*T[5, 8, 2])/120 + (448638677*T[5, 11, 0])/124416000 -
      (889*Lm*T[5, 11, 0])/8100 + (889*T[5, 11, 1])/32400 +
      (25345027*T[6, 9, 0])/14580000 + (118531*Lm*T[6, 9, 0])/32400 -
      (118531*T[6, 9, 1])/129600 + (133474609*T[6, 10, 0])/29160000 -
      (111961*Lm*T[6, 10, 0])/8100 + (111961*T[6, 10, 1])/32400 +
      (4621163*T[6, 11, 0])/3888000 - (713*Lm*T[6, 11, 0])/600 +
      (Lm^2*T[6, 11, 0])/5 + (713*T[6, 11, 1])/2400 - (Lm*T[6, 11, 1])/10 +
      T[6, 11, 2]/40 - (4909132453*T[6, 12, 0])/544320000 +
      (3143*Lm*T[6, 12, 0])/810 - (3*Lm^2*T[6, 12, 0])/5 -
      (3143*T[6, 12, 1])/3240 + (3*Lm*T[6, 12, 1])/10 - (3*T[6, 12, 2])/40 +
      (130080287*T[6, 13, 0])/77760000 - (17501*Lm*T[6, 13, 0])/7200 +
      (14*Lm^2*T[6, 13, 0])/15 + (17501*T[6, 13, 1])/28800 -
      (7*Lm*T[6, 13, 1])/15 + (7*T[6, 13, 2])/60 + (5895511*T[6, 14, 0])/
       3456000 + (9087*Lm*T[6, 14, 0])/1600 - (7*Lm^2*T[6, 14, 0])/5 -
      (9087*T[6, 14, 1])/6400 + (7*Lm*T[6, 14, 1])/10 - (7*T[6, 14, 2])/40 +
      (7*T[6, 15, 2])/120 - (1047889*T[6, 16, 1])/3456000 +
      (Lm*T[6, 16, 1])/60 - T[6, 16, 2]/240 - (344629*T[6, 17, 0])/15552000 -
      (16*Lm*T[6, 17, 0])/15 + (4*T[6, 17, 1])/15 + (100769263*T[6, 18, 0])/
       38880000 + (16*Lm*T[6, 18, 0])/45 - (4*T[6, 18, 1])/45 +
      T[6, 19, 2]/24 + (38471*T[7, 5, 0])/86400 - (7*Lm*T[7, 5, 0])/9 +
      (7*T[7, 5, 1])/36 - (7*T[7, 6, 1])/180 + (23989*T[7, 7, 0])/38400 +
      (13*Lm*T[7, 7, 0])/45 - (13*T[7, 7, 1])/180 + (48359*T[7, 8, 0])/
       43200 + (31*Lm*T[7, 8, 0])/90 - (31*T[7, 8, 1])/360 +
      (359*T[7, 9, 0])/720 - (4*Lm*T[7, 9, 0])/15 + T[7, 9, 1]/15 +
      (16054603*T[7, 10, 0])/10368000 + (7577*Lm*T[7, 10, 0])/14400 -
      (7*Lm^2*T[7, 10, 0])/15 - (7577*T[7, 10, 1])/57600 +
      (7*Lm*T[7, 10, 1])/30 - (7*T[7, 10, 2])/120 - (21000043*T[7, 11, 0])/
       10368000 - (7577*Lm*T[7, 11, 0])/14400 + (7*Lm^2*T[7, 11, 0])/15 +
      (7577*T[7, 11, 1])/57600 - (7*Lm*T[7, 11, 1])/30 +
      (7*T[7, 11, 2])/120 + (36497*T[7, 14, 1])/172800 -
      (Lm*T[7, 14, 1])/12 + T[7, 14, 2]/48 + T[7, 15, 1]/36 -
      (10163*T[7, 16, 0])/21600 + (Lm*T[7, 16, 0])/15 - T[7, 16, 1]/60 -
      (83*T[8, 2, 0])/360 + T[8, 4, 0]/24 - T[8, 6, 0]/60 +
      (59*T[8, 7, 0])/720 - T[8, 8, 0]/60 - T[8, 9, 0]/60 +
      (179*T[8, 10, 0])/864 - (2*Lm*T[8, 10, 0])/15 + T[8, 10, 1]/30 +
      (63799*T[9, 3, 0])/259200 + (2431*T[9, 4, 0])/9600 + T[9, 5, 0]/20 -
      T[9, 6, 0]/40 - (7*T[9, 7, 0])/60 + (2*T3L61[1])/9 + (7*T4LT2[2])/216 -
      T4LT4[2]/30 - T4LVB6[1]/30 + (7*T4LVB7[1])/36)

c["v", "OS", 3] = cf*nl^2*tf^2*(506323/4199040 - (25771*Lm)/349920 +
      (503*Lm^2)/29160 - (3173*Pi^2)/816480 + (Lm*Pi^2)/648 +
      (Lm^2*Pi^2)/972 + (19*Pi^4)/29160 + (13*z2)/54 - (Lm*z2)/9 + z3/54 +
      (2*Lm*z3)/81) + cf*nh^2*tf^2*(-98623200661/244944000 +
      (440741*Lm)/1749600 + (503*Lm^2)/29160 + (14238667727*ls2)/
       (30618000*Sqrt[3]) + (1400461*Lm*ls2)/(72900*Sqrt[3]) +
      (122377*ls3)/(600*Sqrt[3]) + (110377*Pi^2)/7776 + (Lm^2*Pi^2)/972 +
      (122377*Pi^3)/(10800*Sqrt[3]) - (174857*Pi^4)/1458000 - (8*z2)/135 +
      (2*Lm*z2)/9 + (31575103*z3)/291600 - (8204*Lm*z3)/1215 -
      (122377*ls2*Log[3])/(600*Sqrt[3]) - (23563*T[6, 9, 0])/16200 -
      (6461*T[6, 10, 0])/2025) +
    (cf^2*nh*tf*(-107527919/2099520 + (9172667*ls2)/(32400*Sqrt[3]) -
       (2694841*ls2^2)/48600 + (658687*ls3)/(8100*Sqrt[3]) +
       (208484441*Pi^2)/31492800 + (658687*Pi^3)/(145800*Sqrt[3]) -
       (33061253*Pi^4)/78732000 + (16156547*z3)/15746400 -
       (658687*ls2*Log[3])/(8100*Sqrt[3]) - (1400461*T[5, 11, 0])/437400 -
       (111257*T[6, 9, 0])/97200 + (17221*T[6, 10, 0])/12150 -
       (109*T[6, 11, 0])/540 - (1135591*T[6, 12, 0])/437400))/((d-1)*ep) +
    (ca*cf*nl*tf*(-89/144 - (Sqrt[3]*ls2)/2 - (3*ls2^2)/8 - (31*Pi^2)/1296 -
       (13*Pi^4)/2160 + (131*z3)/648 + T[6, 13, 0]/18 - T[6, 14, 0]/12))/
     ((d-1)*ep) + (cf^2*nl*tf*(89/72 + Sqrt[3]*ls2 + (3*ls2^2)/4 +
       (31*Pi^2)/648 + (13*Pi^4)/1080 - (131*z3)/324 - T[6, 13, 0]/9 +
       T[6, 14, 0]/6))/((d-1)*ep) + cf*nh*nl*tf^2*
     (-146003030221/1102248000 + (17327*Lm)/97200 + (503*Lm^2)/14580 +
      (5344497701*ls2)/(30618000*Sqrt[3]) + (1400461*Lm*ls2)/
       (72900*Sqrt[3]) + (1400461*ls3)/(24300*Sqrt[3]) +
      (8787809053*Pi^2)/4960116000 + (Lm*Pi^2)/648 + (Lm^2*Pi^2)/486 +
      (1400461*Pi^3)/(437400*Sqrt[3]) - (10238203*Pi^4)/35429400 -
      (13*z2)/54 + (Lm*z2)/9 + (266585197*z3)/8857350 - (8174*Lm*z3)/1215 -
      (1400461*ls2*Log[3])/(24300*Sqrt[3]) - (1577041*T[6, 13, 0])/984150 +
      (109*T[6, 14, 0])/405) + (ca*cf*nh*tf*(-20180982529/31104000 +
       (12174547*ls2)/(86400*Sqrt[3]) + (43*ls2^2)/100 +
       (13971397*ls3)/(144000*Sqrt[3]) - (38382463*Pi^2)/5598720 +
       (13971397*Pi^3)/(2592000*Sqrt[3]) + (41274179*Pi^4)/174960000 +
       (3209934173*z3)/23328000 - (17*z5)/12 - (13971397*ls2*Log[3])/
        (144000*Sqrt[3]) + (12917857*T[6, 9, 0])/3888000 -
       (12664867*T[6, 10, 0])/972000 + (17*T[6, 11, 0])/60 -
       (17*T[6, 12, 0])/20 + (17*T[6, 13, 0])/120 - (17*T[6, 17, 0])/80 -
       (17*T[7, 5, 0])/120 + (17*T[7, 7, 0])/240 + (17*T[7, 8, 0])/120))/
     ((d-1)*ep) + (ca^2*cf*(-943/384 - (Sqrt[3]*ls2)/4 + (3*ls2^2)/8 -
       (9*Sqrt[3]*ls3)/32 - (43*Pi^2)/384 - (Sqrt[3]*Pi^3)/64 -
       (37*Pi^4)/3456 + (127*z3)/108 + (9*Sqrt[3]*ls2*Log[3])/32 -
       T[6, 11, 0]/96 + T[6, 12, 0]/32 - T[6, 13, 0]/16 +
       (3*T[6, 14, 0])/32 + T[7, 10, 0]/32 - T[7, 11, 0]/32))/
     ((d-1)*ep^2) + (cf^3*(13/192 - Sqrt[3]*ls2 + (3*ls2^2)/8 -
       (9*Sqrt[3]*ls3)/16 - (91*Pi^2)/1728 - (Sqrt[3]*Pi^3)/32 -
       (19*Pi^4)/2160 + (371*z3)/432 + (9*Sqrt[3]*ls2*Log[3])/16 -
       T[6, 11, 0]/48 + T[6, 12, 0]/16 - T[6, 13, 0]/24 + T[6, 14, 0]/16 +
       T[7, 10, 0]/48 - T[7, 11, 0]/48))/((d-1)*ep^2) +
    (ca*cf^2*(1873/384 + Sqrt[3]*ls2 - (15*ls2^2)/16 + (27*Sqrt[3]*ls3)/32 +
       (865*Pi^2)/3456 + (3*Sqrt[3]*Pi^3)/64 + (223*Pi^4)/8640 - (89*z3)/32 -
       (27*Sqrt[3]*ls2*Log[3])/32 + T[6, 11, 0]/32 - (3*T[6, 12, 0])/32 +
       (7*T[6, 13, 0])/48 - (7*T[6, 14, 0])/32 - (7*T[7, 10, 0])/96 +
       (7*T[7, 11, 0])/96))/((d-1)*ep^2) +
    (cf^3*(-1992618753571/6718464000 - c4/9 - (13*Lm)/48 -
       (162181819*ls2)/(1296000*Sqrt[3]) + 4*Sqrt[3]*Lm*ls2 -
       (1001263*ls2^2)/1944000 - (3*Lm*ls2^2)/2 - (6097237*ls3)/
        (648000*Sqrt[3]) + (9*Sqrt[3]*Lm*ls3)/4 - (9*Sqrt[3]*ls4)/8 +
       (43854056747*Pi^2)/5038848000 + (91*Lm*Pi^2)/432 -
       (Sqrt[3]*ls2*Pi^2)/16 - (6097237*Pi^3)/(11664000*Sqrt[3]) +
       (Sqrt[3]*Lm*Pi^3)/8 + (3517724191*Pi^4)/12597120000 +
       (19*Lm*Pi^4)/540 + (9001183207*z3)/125971200 - (371*Lm*z3)/108 +
       (23*Pi*z3)/(8*Sqrt[3]) + (131*Pi^2*z3)/864 - (1007*z5)/240 +
       (Pi^2*Log[2]^2)/9 - (2*z2*Log[2]^2)/3 + (6097237*ls2*Log[3])/
        (648000*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/4 +
       (27*Sqrt[3]*ls3*Log[3])/16 + (3*Sqrt[3]*Pi^3*Log[3])/32 -
       (27*Sqrt[3]*ls2*Log[3]^2)/32 + ls4[Pi/3]/Sqrt[3] - T[5, 8, 1]/32 +
       (1413601*T[5, 11, 0])/8748000 + (321583*T[6, 9, 0])/162000 -
       (726371*T[6, 10, 0])/81000 - (643*T[6, 11, 0])/4800 +
       (Lm*T[6, 11, 0])/12 - T[6, 11, 1]/48 + (6031157*T[6, 12, 0])/
        17496000 - (Lm*T[6, 12, 0])/4 + T[6, 12, 1]/16 +
       (1057*T[6, 13, 0])/4800 + (Lm*T[6, 13, 0])/6 - T[6, 13, 1]/24 +
       (12149*T[6, 14, 0])/9600 - (Lm*T[6, 14, 0])/4 + T[6, 14, 1]/16 +
       T[6, 16, 1]/96 - (63*T[6, 17, 0])/40 + T[6, 18, 0]/9 -
       (21*T[7, 5, 0])/20 + (21*T[7, 7, 0])/40 + (227*T[7, 8, 0])/240 -
       T[7, 9, 0]/12 + (989*T[7, 10, 0])/28800 - (Lm*T[7, 10, 0])/12 +
       T[7, 10, 1]/48 - (989*T[7, 11, 0])/28800 + (Lm*T[7, 11, 0])/12 -
       T[7, 11, 1]/48 + (5*T[7, 14, 1])/96 + T[7, 16, 0]/24))/((d-1)*ep) +
    (ca^2*cf*(-56573986253/497664000 + (943*Lm)/96 -
       (3032761*ls2)/(46080*Sqrt[3]) + Sqrt[3]*Lm*ls2 + (2291*ls2^2)/320 -
       (3*Lm*ls2^2)/2 - (1649489*ls3)/(96000*Sqrt[3]) +
       (9*Sqrt[3]*Lm*ls3)/8 - (9*Sqrt[3]*ls4)/16 + (167723647*Pi^2)/
        74649600 + (43*Lm*Pi^2)/96 - (Sqrt[3]*ls2*Pi^2)/32 -
       (1649489*Pi^3)/(1728000*Sqrt[3]) + (Sqrt[3]*Lm*Pi^3)/16 +
       (38915011*Pi^4)/933120000 + (37*Lm*Pi^4)/864 +
       (269205337*z3)/7776000 - (127*Lm*z3)/27 + (23*Pi*z3)/(16*Sqrt[3]) -
       (83*Pi^2*z3)/864 - (773*z5)/1920 + (1649489*ls2*Log[3])/
        (96000*Sqrt[3]) - (9*Sqrt[3]*Lm*ls2*Log[3])/8 +
       (27*Sqrt[3]*ls3*Log[3])/32 + (3*Sqrt[3]*Pi^3*Log[3])/64 -
       (27*Sqrt[3]*ls2*Log[3]^2)/64 + ls4[Pi/3]/(2*Sqrt[3]) +
       (29*T[5, 8, 1])/384 - (263*T[5, 11, 0])/2304 +
       (2158501*T[6, 9, 0])/2592000 - (2275861*T[6, 10, 0])/648000 -
       (4529*T[6, 11, 0])/28800 + (Lm*T[6, 11, 0])/24 - T[6, 11, 1]/96 +
       (13787*T[6, 12, 0])/28800 - (Lm*T[6, 12, 0])/8 + T[6, 12, 1]/32 -
       (10589*T[6, 13, 0])/28800 + (Lm*T[6, 13, 0])/4 - T[6, 13, 1]/16 +
       (8143*T[6, 14, 0])/6400 - (3*Lm*T[6, 14, 0])/8 + (3*T[6, 14, 1])/32 -
       (23*T[6, 17, 0])/40 + T[6, 18, 0]/36 - (63*T[7, 5, 0])/160 +
       (29*T[7, 7, 0])/160 + (169*T[7, 8, 0])/480 - T[7, 9, 0]/48 +
       (14029*T[7, 10, 0])/57600 - (Lm*T[7, 10, 0])/8 + T[7, 10, 1]/32 -
       (14029*T[7, 11, 0])/57600 + (Lm*T[7, 11, 0])/8 - T[7, 11, 1]/32 -
       (5*T[7, 14, 1])/192 - T[8, 10, 0]/48))/((d-1)*ep) +
    (ca*cf^2*(5047614011233/13436928000 + c4/18 - (1873*Lm)/96 +
       (1006734863*ls2)/(5184000*Sqrt[3]) - 4*Sqrt[3]*Lm*ls2 -
       (54670037*ls2^2)/3888000 + (15*Lm*ls2^2)/4 +
       (316459*ls3)/(8100*Sqrt[3]) - (27*Sqrt[3]*Lm*ls3)/8 +
       (27*Sqrt[3]*ls4)/16 - (89139441437*Pi^2)/10077696000 -
       (865*Lm*Pi^2)/864 + (3*Sqrt[3]*ls2*Pi^2)/32 +
       (316459*Pi^3)/(145800*Sqrt[3]) - (3*Sqrt[3]*Lm*Pi^3)/16 -
       (1123826957*Pi^4)/5038848000 - (223*Lm*Pi^4)/2160 -
       (132228445223*z3)/1259712000 + (89*Lm*z3)/8 - (23*Sqrt[3]*Pi*z3)/16 +
       (67*Pi^2*z3)/576 + (929*z5)/320 - (Pi^2*Log[2]^2)/18 +
       (z2*Log[2]^2)/3 - (316459*ls2*Log[3])/(8100*Sqrt[3]) +
       (27*Sqrt[3]*Lm*ls2*Log[3])/8 - (81*Sqrt[3]*ls3*Log[3])/32 -
       (9*Sqrt[3]*Pi^3*Log[3])/64 + (81*Sqrt[3]*ls2*Log[3]^2)/64 -
       (Sqrt[3]*ls4[Pi/3])/2 - (13*T[5, 8, 1])/96 + (5161423*T[5, 11, 0])/
        34992000 - (3444833*T[6, 9, 0])/1296000 + (3728603*T[6, 10, 0])/
        324000 + (10987*T[6, 11, 0])/28800 - (Lm*T[6, 11, 0])/8 +
       T[6, 11, 1]/32 - (39533567*T[6, 12, 0])/34992000 +
       (3*Lm*T[6, 12, 0])/8 - (3*T[6, 12, 1])/32 + (18007*T[6, 13, 0])/
        28800 - (7*Lm*T[6, 13, 0])/12 + (7*T[6, 13, 1])/48 -
       (61007*T[6, 14, 0])/19200 + (7*Lm*T[6, 14, 0])/8 -
       (7*T[6, 14, 1])/32 - T[6, 16, 1]/192 + (31*T[6, 17, 0])/16 -
       T[6, 18, 0]/9 + (21*T[7, 5, 0])/16 - (5*T[7, 7, 0])/8 -
       (113*T[7, 8, 0])/96 + T[7, 9, 0]/12 - (29047*T[7, 10, 0])/57600 +
       (7*Lm*T[7, 10, 0])/24 - (7*T[7, 10, 1])/96 + (29047*T[7, 11, 0])/
        57600 - (7*Lm*T[7, 11, 0])/24 + (7*T[7, 11, 1])/96 +
       (5*T[7, 14, 1])/192 - T[7, 16, 0]/48 + T[8, 10, 0]/24))/((d-1)*ep) +
    cf^2*nl*tf*(256149178601/44089920000 - (8*a4)/9 - (512*c4)/6075 -
      (51010261*Lm)/34992000 + (15913647389*ls2)/(1224720000*Sqrt[3]) -
      (1484869*Lm*ls2)/(364500*Sqrt[3]) + (283*ls2^2)/120 - (3*Lm*ls2^2)/4 -
      (26869*ls3)/(121500*Sqrt[3]) + (111549549613*Pi^2)/1388832480000 -
      (1034437*Lm*Pi^2)/20412000 - (26869*Pi^3)/(2187000*Sqrt[3]) +
      (113615939*Pi^4)/1417176000 - (317*Lm*Pi^4)/19440 - (1973*z2)/1080 +
      (5*Lm*z2)/12 - (Pi^2*z2)/36 - (22146580021*z3)/4960116000 +
      (7777*Lm*z3)/12150 - (163*Pi^2*z3)/2916 - (1169*z5)/810 +
      (22*z2*Log[2])/9 - (2*Lm*z2*Log[2])/3 + (512*Pi^2*Log[2]^2)/6075 -
      (1924*z2*Log[2]^2)/2025 - Log[2]^4/27 + (26869*ls2*Log[3])/
       (121500*Sqrt[3]) - (734398*T[6, 13, 0])/2460375 +
      (4*Lm*T[6, 13, 0])/27 - T[6, 13, 1]/27 + (1531*T[6, 14, 0])/2700 -
      (2*Lm*T[6, 14, 0])/9 + T[6, 14, 1]/18 - T3L61[1]/54) +
    cf^2*nh*tf*(10186804091870531/297904566960000 - (8*a4)/9 -
      (18448*c4)/54675 + (21565539451*Lm)/314928000 -
      (830626868988269*ls2)/(2451889440000*Sqrt[3]) -
      (68808437*Lm*ls2)/(182250*Sqrt[3]) - (358195259*ls2^2)/15309000 +
      (5407907*Lm*ls2^2)/72900 - (2928056909*ls3)/(162162000*Sqrt[3]) -
      (658687*Lm*ls3)/(6075*Sqrt[3]) + (658687*ls4)/(12150*Sqrt[3]) -
      (224711519377651*Pi^2)/18914575680000 - (14572238267*Lm*Pi^2)/
       1653372000 + (658687*ls2*Pi^2)/(218700*Sqrt[3]) -
      (2928056909*Pi^3)/(2918916000*Sqrt[3]) - (658687*Lm*Pi^3)/
       (109350*Sqrt[3]) + (2349819585497*Pi^4)/1891457568000 +
      (66092131*Lm*Pi^4)/118098000 + (421*z2)/180 + (5*Lm*z2)/12 +
      (Pi^2*z2)/18 - (131982541209931*z3)/1418593176000 -
      (14963903*Lm*z3)/11809800 - (15149801*Pi*z3)/(328050*Sqrt[3]) -
      (14646179*Pi^2*z3)/70858800 + (5882986337*z5)/78732000 -
      (16*z2*Log[2])/9 - (2*Lm*z2*Log[2])/3 + (18448*Pi^2*Log[2]^2)/54675 -
      (32846*z2*Log[2]^2)/18225 - Log[2]^4/27 + (2928056909*ls2*Log[3])/
       (162162000*Sqrt[3]) + (658687*Lm*ls2*Log[3])/(6075*Sqrt[3]) -
      (658687*ls3*Log[3])/(8100*Sqrt[3]) - (658687*Pi^3*Log[3])/
       (145800*Sqrt[3]) + (658687*ls2*Log[3]^2)/(16200*Sqrt[3]) -
      (2634748*ls4[Pi/3])/(164025*Sqrt[3]) - (11225269*T[5, 8, 1])/5248800 -
      (1707428557*T[5, 11, 0])/1102248000 + (1400461*Lm*T[5, 11, 0])/328050 -
      (1400461*T[5, 11, 1])/1312200 + (518309119*T[6, 9, 0])/68890500 +
      (111257*Lm*T[6, 9, 0])/72900 - (111257*T[6, 9, 1])/291600 -
      (1807167977*T[6, 10, 0])/137781000 - (34442*Lm*T[6, 10, 0])/18225 +
      (17221*T[6, 10, 1])/36450 - (18709507*T[6, 11, 0])/7873200 +
      (109*Lm*T[6, 11, 0])/405 - (109*T[6, 11, 1])/1620 -
      (45297593203*T[6, 12, 0])/78810732000 + (1135591*Lm*T[6, 12, 0])/
       328050 - (1135591*T[6, 12, 1])/1312200 + (8089489*T[6, 13, 0])/
       7873200 + (1747*T[6, 14, 0])/405 + (367*T[6, 16, 1])/2160 +
      (44063*T[6, 17, 0])/218700 - (282386759*T[6, 18, 0])/91854000 +
      (89*T[7, 5, 0])/540 + T[7, 16, 0]/54 - T3L61[1]/54) +
    ca*cf*nl*tf*(-760627748077/176359680000 + (4*a4)/9 + (256*c4)/6075 +
      (12489067*Lm)/8748000 - (5533*Lm^2)/58320 - (15913647389*ls2)/
       (2449440000*Sqrt[3]) + (1484869*Lm*ls2)/(729000*Sqrt[3]) -
      (283*ls2^2)/240 + (3*Lm*ls2^2)/8 + (26869*ls3)/(243000*Sqrt[3]) -
      (212841923*Pi^2)/2834352000 + (6419*Lm*Pi^2)/108000 -
      (11*Lm^2*Pi^2)/1944 + (26869*Pi^3)/(4374000*Sqrt[3]) -
      (102151199*Pi^4)/2834352000 + (19*Lm*Pi^4)/2592 - (175*z2)/216 +
      (7*Lm*z2)/36 + (12052273223*z3)/4960116000 - (21989*Lm*z3)/48600 +
      (95*Pi^2*z3)/2916 + (1663*z5)/3240 - (11*z2*Log[2])/9 +
      (Lm*z2*Log[2])/3 - (256*Pi^2*Log[2]^2)/6075 + (962*z2*Log[2]^2)/2025 +
      Log[2]^4/54 - (26869*ls2*Log[3])/(243000*Sqrt[3]) +
      (367199*T[6, 13, 0])/2460375 - (2*Lm*T[6, 13, 0])/27 + T[6, 13, 1]/54 -
      (1531*T[6, 14, 0])/5400 + (Lm*T[6, 14, 0])/9 - T[6, 14, 1]/36 +
      T3L61[1]/108) + ca*cf*nh*tf*(-9899571123180419/13450364928000 +
      (4*a4)/9 - (2296283*c4)/1093500 + (20174177521*Lm)/23328000 -
      (5533*Lm^2)/58320 + (47295048606277*ls2)/(50038560000*Sqrt[3]) -
      (701797849*Lm*ls2)/(2916000*Sqrt[3]) - (1569095477*ls2^2)/58320000 -
      (419*Lm*ls2^2)/600 + (2396031183653*ls3)/(8648640000*Sqrt[3]) -
      (13971397*Lm*ls3)/(108000*Sqrt[3]) + (13971397*ls4)/(216000*Sqrt[3]) +
      (4871470778530453*Pi^2)/453949816320000 + (962898343*Lm*Pi^2)/
       104976000 - (11*Lm^2*Pi^2)/1944 + (13971397*ls2*Pi^2)/
       (3888000*Sqrt[3]) + (2396031183653*Pi^3)/(155675520000*Sqrt[3]) -
      (13971397*Lm*Pi^3)/(1944000*Sqrt[3]) - (55383998914301*Pi^4)/
       283718635200000 - (5170663*Lm*Pi^4)/16402500 + (449*z2)/72 -
      (13*Lm*z2)/18 + (17719491299996807*z3)/113487454080000 -
      (2887067813*Lm*z3)/17496000 - (321342131*Pi*z3)/(5832000*Sqrt[3]) +
      (33721291*Pi^2*z3)/78732000 - (z2*z3)/4 - (1911792869*z5)/43740000 +
      (17*Lm*z5)/9 - (64*z2*Log[2])/9 + (Lm*z2*Log[2])/3 +
      (2296283*Pi^2*Log[2]^2)/1093500 - (2316533*z2*Log[2]^2)/182250 +
      Log[2]^4/54 - (2396031183653*ls2*Log[3])/(8648640000*Sqrt[3]) +
      (13971397*Lm*ls2*Log[3])/(108000*Sqrt[3]) - (13971397*ls3*Log[3])/
       (144000*Sqrt[3]) - (13971397*Pi^3*Log[3])/(2592000*Sqrt[3]) +
      (13971397*ls2*Log[3]^2)/(288000*Sqrt[3]) - (13971397*ls4[Pi/3])/
       (729000*Sqrt[3]) - (7969*T[5, 8, 1])/32400 - (186264523*T[5, 11, 0])/
       65610000 - (1755611569*T[6, 9, 0])/419904000 -
      (12917857*Lm*T[6, 9, 0])/2916000 + (12917857*T[6, 9, 1])/11664000 -
      (25635433*T[6, 10, 0])/52488000 + (12664867*Lm*T[6, 10, 0])/729000 -
      (12664867*T[6, 10, 1])/2916000 + (344951*T[6, 11, 0])/972000 -
      (17*Lm*T[6, 11, 0])/45 + (17*T[6, 11, 1])/180 +
      (65073482263*T[6, 12, 0])/16418902500 + (17*Lm*T[6, 12, 0])/15 -
      (17*T[6, 12, 1])/60 - (88271693*T[6, 13, 0])/15746400 -
      (17*Lm*T[6, 13, 0])/90 + (17*T[6, 13, 1])/360 +
      (5699*T[6, 14, 0])/4320 + (1697*T[6, 16, 1])/3240 +
      (16284787*T[6, 17, 0])/17496000 + (17*Lm*T[6, 17, 0])/60 -
      (17*T[6, 17, 1])/240 - (1593999149*T[6, 18, 0])/524880000 -
      (2383*T[7, 5, 0])/21600 + (17*Lm*T[7, 5, 0])/90 - (17*T[7, 5, 1])/360 -
      (2081*T[7, 7, 0])/43200 - (17*Lm*T[7, 7, 0])/180 +
      (17*T[7, 7, 1])/720 + (3539*T[7, 8, 0])/21600 - (17*Lm*T[7, 8, 0])/90 +
      (17*T[7, 8, 1])/360 - (117*T[7, 9, 0])/200 + (311*T[7, 12, 0])/2160 -
      (3713809*T[7, 13, 0])/3240000 - T[7, 16, 0]/108 - (17*T[8, 5, 0])/180 +
      T3L61[1]/108) + ca*cf^2*(27468910265016197581/16761223987200000 +
      (4*a4)/9 - (153259*a5)/450 - (1369825277*c4)/40824000 -
      (5051814493321*Lm)/10077696000 - (2*c4*Lm)/27 + (1873*Lm^2)/144 +
      (37342898681500007*ls2)/(60354201600000*Sqrt[3]) -
      (3017840117*Lm*ls2)/(11664000*Sqrt[3]) + (8*Lm^2*ls2)/Sqrt[3] -
      (79729628161*ls2^2)/4898880000 + (52665287*Lm*ls2^2)/2916000 -
      (5*Lm^2*ls2^2)/2 + (31878120242167*ls3)/(167650560000*Sqrt[3]) -
      (316459*Lm*ls3)/(6075*Sqrt[3]) + (9*Sqrt[3]*Lm^2*ls3)/4 +
      (316459*ls4)/(12150*Sqrt[3]) - (9*Sqrt[3]*Lm*ls4)/4 +
      (27*Sqrt[3]*ls5)/32 + (81*Sqrt[3]*ls5p)/64 - (27*Sqrt[3]*ls4p*Pi)/16 -
      (164461451906675009*Pi^2)/4888690329600000 + (124481139799*Lm*Pi^2)/
       10581580800 + (865*Lm^2*Pi^2)/1296 + (316459*ls2*Pi^2)/
       (218700*Sqrt[3]) - (Sqrt[3]*Lm*ls2*Pi^2)/8 + (21*Sqrt[3]*ls3*Pi^2)/
       32 + (31878120242167*Pi^3)/(3017710080000*Sqrt[3]) -
      (316459*Lm*Pi^3)/(109350*Sqrt[3]) + (Sqrt[3]*Lm^2*Pi^3)/8 +
      (38002446256650173*Pi^4)/4888690329600000 + (1126499957*Lm*Pi^4)/
       3779136000 + (223*Lm^2*Pi^4)/3240 + Pi^5/(18*Sqrt[3]) +
      (9053*Pi^6)/725760 - (9287*z2)/4320 - (55*Lm*z2)/48 - (Pi^2*z2)/36 -
      (284197035404460823*z3)/244434516480000 + (131966063543*Lm*z3)/
       944784000 - (89*Lm^2*z3)/12 - (Sqrt[3]*ls2*z3)/8 -
      (7278557*Pi*z3)/(328050*Sqrt[3]) + (23*Lm*Pi*z3)/(4*Sqrt[3]) -
      (56743689059*Pi^2*z3)/31744742400 - (67*Lm*Pi^2*z3)/432 +
      (19*z2*z3)/8 + (35*z3^2)/192 + (46823086973989*z5)/176359680000 -
      (929*Lm*z5)/240 - (153259*a4*Log[2])/2250 + (153259*c4*Log[2])/54000 -
      (10372727*Pi^4*Log[2])/2592000 + (241*z2*Log[2])/120 +
      (11*Lm*z2*Log[2])/6 + (Pi^2*z2*Log[2])/12 + (1369825277*Pi^2*Log[2]^2)/
       40824000 + (2*Lm*Pi^2*Log[2]^2)/27 - (1358107277*z2*Log[2]^2)/
       6804000 - (4*Lm*z2*Log[2]^2)/9 - (153259*Pi^2*Log[2]^3)/32400 +
      (153259*z2*Log[2]^3)/9000 + Log[2]^4/54 - (31878120242167*ls2*Log[3])/
       (167650560000*Sqrt[3]) + (316459*Lm*ls2*Log[3])/(6075*Sqrt[3]) -
      (9*Sqrt[3]*Lm^2*ls2*Log[3])/4 - (316459*ls3*Log[3])/(8100*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls3*Log[3])/8 - (27*Sqrt[3]*ls4*Log[3])/16 -
      (3*Sqrt[3]*ls2*Pi^2*Log[3])/32 - (316459*Pi^3*Log[3])/
       (145800*Sqrt[3]) + (3*Sqrt[3]*Lm*Pi^3*Log[3])/16 +
      (23*Sqrt[3]*Pi*z3*Log[3])/16 + (316459*ls2*Log[3]^2)/(16200*Sqrt[3]) -
      (27*Sqrt[3]*Lm*ls2*Log[3]^2)/16 + (81*Sqrt[3]*ls3*Log[3]^2)/64 +
      (9*Sqrt[3]*Pi^3*Log[3]^2)/128 - (27*Sqrt[3]*ls2*Log[3]^3)/64 -
      (1265836*ls4[Pi/3])/(164025*Sqrt[3]) + (2*Lm*ls4[Pi/3])/Sqrt[3] +
      (Sqrt[3]*Log[3]*ls4[Pi/3])/2 - (49*ls5[Pi/3])/(16*Sqrt[3]) -
      (3502027217*T[5, 8, 1])/11757312000 + (13*Lm*T[5, 8, 1])/72 -
      (13*T[5, 8, 2])/288 - (130731515003*T[5, 11, 0])/352719360000 -
      (5161423*Lm*T[5, 11, 0])/26244000 + (5161423*T[5, 11, 1])/104976000 -
      (1234264387001*T[6, 9, 0])/308629440000 + (3444833*Lm*T[6, 9, 0])/
       972000 - (3444833*T[6, 9, 1])/3888000 + (448939880729*T[6, 10, 0])/
       19289340000 - (3728603*Lm*T[6, 10, 0])/243000 +
      (3728603*T[6, 10, 1])/972000 + (9694390571*T[6, 11, 0])/8817984000 -
      (10987*Lm*T[6, 11, 0])/21600 + (Lm^2*T[6, 11, 0])/12 +
      (10987*T[6, 11, 1])/86400 - (Lm*T[6, 11, 1])/24 + T[6, 11, 2]/96 -
      (3414355613191*T[6, 12, 0])/969978240000 + (39533567*Lm*T[6, 12, 0])/
       26244000 - (Lm^2*T[6, 12, 0])/4 - (39533567*T[6, 12, 1])/104976000 +
      (Lm*T[6, 12, 1])/8 - T[6, 12, 2]/32 + (310696093417*T[6, 13, 0])/
       308629440000 - (18007*Lm*T[6, 13, 0])/21600 +
      (7*Lm^2*T[6, 13, 0])/18 + (18007*T[6, 13, 1])/86400 -
      (7*Lm*T[6, 13, 1])/36 + (7*T[6, 13, 2])/144 - (200375159*T[6, 14, 0])/
       36288000 + (61007*Lm*T[6, 14, 0])/14400 - (7*Lm^2*T[6, 14, 0])/12 -
      (61007*T[6, 14, 1])/57600 + (7*Lm*T[6, 14, 1])/24 -
      (7*T[6, 14, 2])/96 + (7*T[6, 15, 2])/288 - (64843901*T[6, 16, 1])/
       217728000 + (Lm*T[6, 16, 1])/144 - T[6, 16, 2]/576 +
      (2897457583*T[6, 17, 0])/979776000 - (31*Lm*T[6, 17, 0])/12 +
      (31*T[6, 17, 1])/48 - (1921764241*T[6, 18, 0])/308629440000 +
      (4*Lm*T[6, 18, 0])/27 - T[6, 18, 1]/27 + (5*T[6, 19, 2])/288 +
      (155503*T[7, 5, 0])/86400 - (7*Lm*T[7, 5, 0])/4 + (7*T[7, 5, 1])/16 -
      (7*T[7, 6, 1])/80 - (85973*T[7, 7, 0])/345600 + (5*Lm*T[7, 7, 0])/6 -
      (5*T[7, 7, 1])/24 - (8339*T[7, 8, 0])/17280 + (113*Lm*T[7, 8, 0])/72 -
      (113*T[7, 8, 1])/288 + (34783*T[7, 9, 0])/43200 - (Lm*T[7, 9, 0])/9 +
      T[7, 9, 1]/36 + (307268251*T[7, 10, 0])/435456000 +
      (29047*Lm*T[7, 10, 0])/43200 - (7*Lm^2*T[7, 10, 0])/36 -
      (29047*T[7, 10, 1])/172800 + (7*Lm*T[7, 10, 1])/72 -
      (7*T[7, 10, 2])/288 - (384017371*T[7, 11, 0])/435456000 -
      (29047*Lm*T[7, 11, 0])/43200 + (7*Lm^2*T[7, 11, 0])/36 +
      (29047*T[7, 11, 1])/172800 - (7*Lm*T[7, 11, 1])/72 +
      (7*T[7, 11, 2])/288 + (883*T[7, 14, 1])/8640 - (5*Lm*T[7, 14, 1])/144 +
      (5*T[7, 14, 2])/576 + (37*T[7, 15, 1])/240 - (3353*T[7, 16, 0])/10800 +
      (Lm*T[7, 16, 0])/36 - T[7, 16, 1]/144 + (11*T[8, 2, 0])/30 +
      (37*T[8, 4, 0])/160 - T[8, 6, 0]/144 - (637*T[8, 7, 0])/2880 -
      T[8, 8, 0]/144 - T[8, 9, 0]/144 + (3301*T[8, 10, 0])/21600 -
      (Lm*T[8, 10, 0])/18 + T[8, 10, 1]/72 + (102251*T[9, 3, 0])/777600 +
      (3259*T[9, 4, 0])/28800 + T[9, 5, 0]/48 - T[9, 6, 0]/96 -
      (29*T[9, 7, 0])/360 + (49*T3L61[1])/432 + (7*T4LT2[2])/96 -
      T4LT4[2]/72 + (193*T4LVB6[1])/720 - (91*T4LVB7[1])/720) +
    ca^2*cf*(-6904661529191517149/13036507545600000 - (11*a4)/9 +
      (139339*a5)/1350 + (16582589*c4)/1512000 + (6742523479*Lm)/44789760 -
      (2994457*Lm^2)/466560 - (880047674157683*ls2)/(8622028800000*Sqrt[3]) +
      (2044749203*Lm*ls2)/(23328000*Sqrt[3]) - (2*Lm^2*ls2)/Sqrt[3] +
      (356111083*ls2^2)/130636800 - (4417*Lm*ls2^2)/480 + Lm^2*ls2^2 -
      (146401173857*ls3)/(3725568000*Sqrt[3]) + (1649489*Lm*ls3)/
       (72000*Sqrt[3]) - (3*Sqrt[3]*Lm^2*ls3)/4 -
      (1649489*ls4)/(144000*Sqrt[3]) + (3*Sqrt[3]*Lm*ls4)/4 -
      (9*Sqrt[3]*ls5)/32 - (27*Sqrt[3]*ls5p)/64 + (9*Sqrt[3]*ls4p*Pi)/16 +
      (1149542126842651*Pi^2)/108637562880000 - (861953867*Lm*Pi^2)/
       279936000 - (4523*Lm^2*Pi^2)/15552 - (1649489*ls2*Pi^2)/
       (2592000*Sqrt[3]) + (Lm*ls2*Pi^2)/(8*Sqrt[3]) -
      (7*Sqrt[3]*ls3*Pi^2)/32 - (146401173857*Pi^3)/(67060224000*Sqrt[3]) +
      (1649489*Lm*Pi^3)/(1296000*Sqrt[3]) - (Lm^2*Pi^3)/(8*Sqrt[3]) -
      (2787629078874401*Pi^4)/977738065920000 - (37578511*Lm*Pi^4)/
       699840000 - (37*Lm^2*Pi^4)/1296 - Pi^5/(54*Sqrt[3]) -
      (10405*Pi^6)/1959552 + (1955*z2)/1728 + (11*Lm*z2)/36 +
      (9985948958184691*z3)/27159390720000 - (267360967*Lm*z3)/5832000 +
      (254*Lm^2*z3)/81 + (ls2*z3)/(8*Sqrt[3]) + (37938247*Pi*z3)/
       (3888000*Sqrt[3]) - (23*Lm*Pi*z3)/(12*Sqrt[3]) +
      (204014413*Pi^2*z3)/839808000 + (83*Lm*Pi^2*z3)/648 - (51*z2*z3)/32 +
      (37093*z3^2)/466560 - (75915213319*z5)/933120000 + (773*Lm*z5)/1440 +
      (139339*a4*Log[2])/6750 - (139339*c4*Log[2])/162000 +
      (9426167*Pi^4*Log[2])/7776000 + (115*z2*Log[2])/36 -
      (11*Lm*z2*Log[2])/12 - (16582589*Pi^2*Log[2]^2)/1512000 +
      (16428589*z2*Log[2]^2)/252000 + (139339*Pi^2*Log[2]^3)/97200 -
      (139339*z2*Log[2]^3)/27000 - (11*Log[2]^4)/216 +
      (146401173857*ls2*Log[3])/(3725568000*Sqrt[3]) -
      (1649489*Lm*ls2*Log[3])/(72000*Sqrt[3]) + (3*Sqrt[3]*Lm^2*ls2*Log[3])/
       4 + (1649489*ls3*Log[3])/(96000*Sqrt[3]) - (9*Sqrt[3]*Lm*ls3*Log[3])/
       8 + (9*Sqrt[3]*ls4*Log[3])/16 + (Sqrt[3]*ls2*Pi^2*Log[3])/32 +
      (1649489*Pi^3*Log[3])/(1728000*Sqrt[3]) - (Sqrt[3]*Lm*Pi^3*Log[3])/16 -
      (23*Pi*z3*Log[3])/(16*Sqrt[3]) - (1649489*ls2*Log[3]^2)/
       (192000*Sqrt[3]) + (9*Sqrt[3]*Lm*ls2*Log[3]^2)/16 -
      (27*Sqrt[3]*ls3*Log[3]^2)/64 - (3*Sqrt[3]*Pi^3*Log[3]^2)/128 +
      (9*Sqrt[3]*ls2*Log[3]^3)/64 + (1649489*ls4[Pi/3])/(486000*Sqrt[3]) -
      (2*Lm*ls4[Pi/3])/(3*Sqrt[3]) - (Log[3]*ls4[Pi/3])/(2*Sqrt[3]) +
      (49*ls5[Pi/3])/(48*Sqrt[3]) + (342029*T[5, 8, 1])/1492992 -
      (29*Lm*T[5, 8, 1])/288 + (29*T[5, 8, 2])/1152 -
      (1598453851*T[5, 11, 0])/3359232000 + (263*Lm*T[5, 11, 0])/1728 -
      (263*T[5, 11, 1])/6912 + (17148607663*T[6, 9, 0])/13716864000 -
      (2158501*Lm*T[6, 9, 0])/1944000 + (2158501*T[6, 9, 1])/7776000 -
      (498326939*T[6, 10, 0])/68584320 + (2275861*Lm*T[6, 10, 0])/486000 -
      (2275861*T[6, 10, 1])/1944000 - (41481049*T[6, 11, 0])/108864000 +
      (4529*Lm*T[6, 11, 0])/21600 - (Lm^2*T[6, 11, 0])/36 -
      (4529*T[6, 11, 1])/86400 + (Lm*T[6, 11, 1])/72 - T[6, 11, 2]/288 +
      (68287523167*T[6, 12, 0])/64665216000 - (13787*Lm*T[6, 12, 0])/21600 +
      (Lm^2*T[6, 12, 0])/12 + (13787*T[6, 12, 1])/86400 -
      (Lm*T[6, 12, 1])/24 + T[6, 12, 2]/96 - (636619727*T[6, 13, 0])/
       102876480000 + (10589*Lm*T[6, 13, 0])/21600 - (Lm^2*T[6, 13, 0])/6 -
      (10589*T[6, 13, 1])/86400 + (Lm*T[6, 13, 1])/12 - T[6, 13, 2]/48 +
      (7359643*T[6, 14, 0])/108864000 - (8143*Lm*T[6, 14, 0])/4800 +
      (Lm^2*T[6, 14, 0])/4 + (8143*T[6, 14, 1])/19200 - (Lm*T[6, 14, 1])/8 +
      T[6, 14, 2]/32 - T[6, 15, 2]/96 + (350279*T[6, 16, 1])/3732480 -
      (40212017*T[6, 17, 0])/46656000 + (23*Lm*T[6, 17, 0])/30 -
      (23*T[6, 17, 1])/120 + (262124179*T[6, 18, 0])/6298560000 -
      (Lm*T[6, 18, 0])/27 + T[6, 18, 1]/108 - T[6, 19, 2]/96 -
      (2689*T[7, 5, 0])/4800 + (21*Lm*T[7, 5, 0])/40 - (21*T[7, 5, 1])/160 +
      (7*T[7, 6, 1])/320 + (22771*T[7, 7, 0])/345600 -
      (29*Lm*T[7, 7, 0])/120 + (29*T[7, 7, 1])/480 +
      (12479*T[7, 8, 0])/86400 - (169*Lm*T[7, 8, 0])/360 +
      (169*T[7, 8, 1])/1440 - (2963*T[7, 9, 0])/14400 + (Lm*T[7, 9, 0])/36 -
      T[7, 9, 1]/144 - (16448101*T[7, 10, 0])/81648000 -
      (14029*Lm*T[7, 10, 0])/43200 + (Lm^2*T[7, 10, 0])/12 +
      (14029*T[7, 10, 1])/172800 - (Lm*T[7, 10, 1])/24 + T[7, 10, 2]/96 +
      (20507821*T[7, 11, 0])/81648000 + (14029*Lm*T[7, 11, 0])/43200 -
      (Lm^2*T[7, 11, 0])/12 - (14029*T[7, 11, 1])/172800 +
      (Lm*T[7, 11, 1])/24 - T[7, 11, 2]/96 - (2533*T[7, 14, 1])/28800 +
      (5*Lm*T[7, 14, 1])/144 - (5*T[7, 14, 2])/576 - (7*T[7, 15, 1])/160 +
      (413*T[7, 16, 0])/10800 + (53*T[8, 2, 0])/360 - (37*T[8, 4, 0])/480 -
      (193*T[8, 7, 0])/2880 + T[8, 9, 0]/288 - (1711*T[8, 10, 0])/21600 +
      (Lm*T[8, 10, 0])/36 - T[8, 10, 1]/144 - (102251*T[9, 3, 0])/2332800 -
      (3259*T[9, 4, 0])/86400 - T[9, 5, 0]/144 + T[9, 6, 0]/288 +
      (29*T[9, 7, 0])/1440 - (11*T3L61[1])/432 - (7*T4LT2[2])/320 +
      (7*T4LT4[2])/1296 - (7*T4LVB6[1])/360 - (113*T4LVB7[1])/1440) +
    cf^3*(-383160915390871063/335224479744000 + 4*a4 + (181099*a5)/675 +
      (474365471*c4)/20412000 + (1992618753571*Lm)/5038848000 +
      (4*c4*Lm)/27 + (13*Lm^2)/72 - (5004446248658489*ls2)/
       (6035420160000*Sqrt[3]) + (162181819*Lm*ls2)/(972000*Sqrt[3]) -
      (8*Lm^2*ls2)/Sqrt[3] + (6627662117*ls2^2)/306180000 +
      (1001263*Lm*ls2^2)/1458000 + Lm^2*ls2^2 - (18702014595037*ls3)/
       (83825280000*Sqrt[3]) + (6097237*Lm*ls3)/(486000*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*ls3)/2 - (6097237*ls4)/(972000*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls4)/2 - (9*Sqrt[3]*ls5)/16 - (27*Sqrt[3]*ls5p)/32 +
      (9*Sqrt[3]*ls4p*Pi)/8 + (92994332042499373*Pi^2)/3422083230720000 -
      (43854056747*Lm*Pi^2)/3779136000 - (91*Lm^2*Pi^2)/648 -
      (6097237*ls2*Pi^2)/(17496000*Sqrt[3]) + (Lm*ls2*Pi^2)/(4*Sqrt[3]) -
      (7*Sqrt[3]*ls3*Pi^2)/16 - (18702014595037*Pi^3)/
       (1508855040000*Sqrt[3]) + (6097237*Lm*Pi^3)/(8748000*Sqrt[3]) -
      (Lm^2*Pi^3)/(4*Sqrt[3]) - (159609533068541*Pi^4)/38799129600000 -
      (3517724191*Lm*Pi^4)/9447840000 - (19*Lm^2*Pi^4)/810 -
      Pi^5/(27*Sqrt[3]) - (18911*Pi^6)/1959552 + (563*z2)/72 +
      (5*Pi^2*z2)/48 + (103176790233851329*z3)/122217258240000 -
      (9001183207*Lm*z3)/94478400 + (371*Lm^2*z3)/162 +
      (ls2*z3)/(4*Sqrt[3]) + (140236451*Pi*z3)/(26244000*Sqrt[3]) -
      (23*Lm*Pi*z3)/(6*Sqrt[3]) + (181953507181*Pi^2*z3)/79361856000 -
      (131*Lm*Pi^2*z3)/648 + (z2*z3)/8 + (1789*z3^2)/14580 -
      (17604466667407*z5)/88179840000 + (1007*Lm*z5)/180 +
      (181099*a4*Log[2])/3375 - (181099*c4*Log[2])/81000 +
      (12265847*Pi^4*Log[2])/3888000 - (3023*z2*Log[2])/180 -
      (Pi^2*z2*Log[2])/6 - (474365471*Pi^2*Log[2]^2)/20412000 -
      (4*Lm*Pi^2*Log[2]^2)/27 + (470963471*z2*Log[2]^2)/3402000 +
      (8*Lm*z2*Log[2]^2)/9 + (181099*Pi^2*Log[2]^3)/48600 -
      (181099*z2*Log[2]^3)/13500 + Log[2]^4/6 + (18702014595037*ls2*Log[3])/
       (83825280000*Sqrt[3]) - (6097237*Lm*ls2*Log[3])/(486000*Sqrt[3]) +
      (3*Sqrt[3]*Lm^2*ls2*Log[3])/2 + (6097237*ls3*Log[3])/(648000*Sqrt[3]) -
      (9*Sqrt[3]*Lm*ls3*Log[3])/4 + (9*Sqrt[3]*ls4*Log[3])/8 +
      (Sqrt[3]*ls2*Pi^2*Log[3])/16 + (6097237*Pi^3*Log[3])/
       (11664000*Sqrt[3]) - (Sqrt[3]*Lm*Pi^3*Log[3])/8 -
      (23*Pi*z3*Log[3])/(8*Sqrt[3]) - (6097237*ls2*Log[3]^2)/
       (1296000*Sqrt[3]) + (9*Sqrt[3]*Lm*ls2*Log[3]^2)/8 -
      (27*Sqrt[3]*ls3*Log[3]^2)/32 - (3*Sqrt[3]*Pi^3*Log[3]^2)/64 +
      (9*Sqrt[3]*ls2*Log[3]^3)/32 + (6097237*ls4[Pi/3])/(3280500*Sqrt[3]) -
      (4*Lm*ls4[Pi/3])/(3*Sqrt[3]) - (Log[3]*ls4[Pi/3])/Sqrt[3] +
      (49*ls5[Pi/3])/(24*Sqrt[3]) - (1884929533*T[5, 8, 1])/5878656000 +
      (Lm*T[5, 8, 1])/24 - T[5, 8, 2]/96 + (466406823713*T[5, 11, 0])/
       176359680000 - (1413601*Lm*T[5, 11, 0])/6561000 +
      (1413601*T[5, 11, 1])/26244000 + (231288521083*T[6, 9, 0])/
       77157360000 - (321583*Lm*T[6, 9, 0])/121500 +
      (321583*T[6, 9, 1])/486000 - (337261955083*T[6, 10, 0])/19289340000 +
      (726371*Lm*T[6, 10, 0])/60750 - (726371*T[6, 10, 1])/243000 -
      (2974460633*T[6, 11, 0])/4408992000 + (643*Lm*T[6, 11, 0])/3600 -
      (Lm^2*T[6, 11, 0])/18 - (643*T[6, 11, 1])/14400 + (Lm*T[6, 11, 1])/36 -
      T[6, 11, 2]/144 + (1365729918181*T[6, 12, 0])/484989120000 -
      (6031157*Lm*T[6, 12, 0])/13122000 + (Lm^2*T[6, 12, 0])/6 +
      (6031157*T[6, 12, 1])/52488000 - (Lm*T[6, 12, 1])/12 + T[6, 12, 2]/48 -
      (61375275011*T[6, 13, 0])/30862944000 - (1057*Lm*T[6, 13, 0])/3600 -
      (Lm^2*T[6, 13, 0])/9 + (1057*T[6, 13, 1])/14400 + (Lm*T[6, 13, 1])/18 -
      T[6, 13, 2]/72 + (83772313*T[6, 14, 0])/7776000 -
      (12149*Lm*T[6, 14, 0])/7200 + (Lm^2*T[6, 14, 0])/6 +
      (12149*T[6, 14, 1])/28800 - (Lm*T[6, 14, 1])/12 + T[6, 14, 2]/48 +
      T[6, 15, 2]/144 + (71934053*T[6, 16, 1])/326592000 -
      (Lm*T[6, 16, 1])/72 + T[6, 16, 2]/288 - (1208552869*T[6, 17, 0])/
       489888000 + (21*Lm*T[6, 17, 0])/10 - (21*T[6, 17, 1])/40 -
      (23766405301*T[6, 18, 0])/154314720000 - (4*Lm*T[6, 18, 0])/27 +
      T[6, 18, 1]/27 - (58699*T[7, 5, 0])/43200 + (7*Lm*T[7, 5, 0])/5 -
      (7*T[7, 5, 1])/20 + (7*T[7, 6, 1])/80 + (13477*T[7, 7, 0])/57600 -
      (7*Lm*T[7, 7, 0])/10 + (7*T[7, 7, 1])/40 + (5579*T[7, 8, 0])/14400 -
      (227*Lm*T[7, 8, 0])/180 + (227*T[7, 8, 1])/720 -
      (3401*T[7, 9, 0])/4320 + (Lm*T[7, 9, 0])/9 - T[7, 9, 1]/36 -
      (395465521*T[7, 10, 0])/653184000 - (989*Lm*T[7, 10, 0])/21600 +
      (Lm^2*T[7, 10, 0])/18 + (989*T[7, 10, 1])/86400 - (Lm*T[7, 10, 1])/36 +
      T[7, 10, 2]/144 + (495801841*T[7, 11, 0])/653184000 +
      (989*Lm*T[7, 11, 0])/21600 - (Lm^2*T[7, 11, 0])/18 -
      (989*T[7, 11, 1])/86400 + (Lm*T[7, 11, 1])/36 - T[7, 11, 2]/144 +
      (199*T[7, 14, 1])/1350 - (5*Lm*T[7, 14, 1])/72 + (5*T[7, 14, 2])/288 -
      (2*T[7, 15, 1])/15 + (2527*T[7, 16, 0])/5400 - (Lm*T[7, 16, 0])/18 +
      T[7, 16, 1]/72 - (119*T[8, 2, 0])/90 - (37*T[8, 4, 0])/240 +
      T[8, 6, 0]/72 + (1033*T[8, 7, 0])/1440 + (121*T[8, 10, 0])/10800 -
      (102251*T[9, 3, 0])/1166400 - (3259*T[9, 4, 0])/43200 - T[9, 5, 0]/72 +
      T[9, 6, 0]/144 + (29*T[9, 7, 0])/360 - T3L61[1]/8 - (7*T4LT2[2])/120 +
      T4LT4[2]/648 - (11*T4LVB6[1])/24 + (17*T4LVB7[1])/30)

c["v", "OS", 4] = cf*nl^2*tf^2*(23581219/342921600 - (43117*Lm)/1020600 +
      (1199*Lm^2)/113400 - (166583*Pi^2)/55566000 + (2263*Lm*Pi^2)/1190700 +
      (Lm^2*Pi^2)/1890 + (19*Pi^4)/56700 + (52*z2)/315 - (8*Lm*z2)/105 +
      (2263*z3)/99225 + (4*Lm*z3)/315) + cf*nh^2*tf^2*
     (-9534209492743/12002256000 + (52709*Lm)/7144200 + (1199*Lm^2)/113400 +
      (94646251811*ls2)/(250047000*Sqrt[3]) + (13738391*Lm*ls2)/
       (595350*Sqrt[3]) + (31028167*ls3)/(132300*Sqrt[3]) +
      (32746997*Pi^2)/5143824 + (Lm^2*Pi^2)/1890 +
      (31028167*Pi^3)/(2381400*Sqrt[3]) + (12558253*Pi^4)/321489000 -
      (64*z2)/1575 + (16*Lm*z2)/105 + (4820498891*z3)/21432600 -
      (7288*Lm*z3)/945 - (31028167*ls2*Log[3])/(132300*Sqrt[3]) +
      (4027627*T[6, 9, 0])/3572100 - (10777762*T[6, 10, 0])/893025) +
    (cf^2*nh*tf*(-18163100663/85730400 + (130801187*ls2)/(264600*Sqrt[3]) -
       (30079331*ls2^2)/396900 + (21525577*ls3)/(132300*Sqrt[3]) +
       (1805821621*Pi^2)/257191200 + (21525577*Pi^3)/(2381400*Sqrt[3]) -
       (286588819*Pi^4)/642978000 + (2016831739*z3)/128595600 -
       (21525577*ls2*Log[3])/(132300*Sqrt[3]) - (13738391*T[5, 11, 0])/
        3572100 - (2733319*T[6, 9, 0])/2381400 + (105557*T[6, 10, 0])/
        297675 + (71*T[6, 11, 0])/210 - (17361521*T[6, 12, 0])/3572100))/
     ((d-1)*ep) + cf*nh*nl*tf^2*(-2950187101537/18003384000 -
      (24911*Lm)/714420 + (1199*Lm^2)/56700 + (45986347721*ls2)/
       (250047000*Sqrt[3]) + (13738391*Lm*ls2)/(595350*Sqrt[3]) +
      (13738391*ls3)/(198450*Sqrt[3]) + (74404869773*Pi^2)/40507614000 +
      (2263*Lm*Pi^2)/1190700 + (Lm^2*Pi^2)/945 + (13738391*Pi^3)/
       (3572100*Sqrt[3]) - (113840483*Pi^4)/289340100 - (52*z2)/315 +
      (8*Lm*z2)/105 + (2846800667*z3)/72335025 - (7276*Lm*z3)/945 -
      (13738391*ls2*Log[3])/(198450*Sqrt[3]) - (11322971*T[6, 13, 0])/
       8037225 - (142*T[6, 14, 0])/315) +
    (ca*cf*nl*tf*(-89/280 - (9*Sqrt[3]*ls2)/35 - (27*ls2^2)/140 -
       (31*Pi^2)/2520 - (13*Pi^4)/4200 + (131*z3)/1260 + T[6, 13, 0]/35 -
       (3*T[6, 14, 0])/70))/((d-1)*ep) +
    (cf^2*nl*tf*(89/140 + (18*Sqrt[3]*ls2)/35 + (27*ls2^2)/70 +
       (31*Pi^2)/1260 + (13*Pi^4)/2100 - (131*z3)/630 - (2*T[6, 13, 0])/35 +
       (3*T[6, 14, 0])/35))/((d-1)*ep) +
    (ca*cf*nh*tf*(-11244823081/21772800 + (37046867*ls2)/(846720*Sqrt[3]) +
       (177*ls2^2)/35 + (71724587*ls3)/(1411200*Sqrt[3]) -
       (1555920931*Pi^2)/274337280 + (71724587*Pi^3)/(25401600*Sqrt[3]) +
       (142219697*Pi^4)/857304000 + (27862312063*z3)/228614400 - (25*z5)/21 -
       (71724587*ls2*Log[3])/(1411200*Sqrt[3]) + (111958907*T[6, 9, 0])/
        38102400 - (108534227*T[6, 10, 0])/9525600 - T[6, 11, 0]/7 +
       (3*T[6, 12, 0])/7 + (5*T[6, 13, 0])/42 - (5*T[6, 17, 0])/28 -
       (5*T[7, 5, 0])/42 + (5*T[7, 7, 0])/84 + (5*T[7, 8, 0])/42))/
     ((d-1)*ep) + (ca^2*cf*(-2829/2240 - (9*Sqrt[3]*ls2)/70 +
       (27*ls2^2)/140 - (81*Sqrt[3]*ls3)/560 - (129*Pi^2)/2240 -
       (9*Sqrt[3]*Pi^3)/1120 - (37*Pi^4)/6720 + (127*z3)/210 +
       (81*Sqrt[3]*ls2*Log[3])/560 - (3*T[6, 11, 0])/560 +
       (9*T[6, 12, 0])/560 - (9*T[6, 13, 0])/280 + (27*T[6, 14, 0])/560 +
       (9*T[7, 10, 0])/560 - (9*T[7, 11, 0])/560))/((d-1)*ep^2) +
    (cf^3*(39/1120 - (18*Sqrt[3]*ls2)/35 + (27*ls2^2)/140 -
       (81*Sqrt[3]*ls3)/280 - (13*Pi^2)/480 - (9*Sqrt[3]*Pi^3)/560 -
       (19*Pi^4)/4200 + (53*z3)/120 + (81*Sqrt[3]*ls2*Log[3])/280 -
       (3*T[6, 11, 0])/280 + (9*T[6, 12, 0])/280 - (3*T[6, 13, 0])/140 +
       (9*T[6, 14, 0])/280 + (3*T[7, 10, 0])/280 - (3*T[7, 11, 0])/280))/
     ((d-1)*ep^2) + (ca*cf^2*(5619/2240 + (18*Sqrt[3]*ls2)/35 -
       (27*ls2^2)/56 + (243*Sqrt[3]*ls3)/560 + (173*Pi^2)/1344 +
       (27*Sqrt[3]*Pi^3)/1120 + (223*Pi^4)/16800 - (801*z3)/560 -
       (243*Sqrt[3]*ls2*Log[3])/560 + (9*T[6, 11, 0])/560 -
       (27*T[6, 12, 0])/560 + (3*T[6, 13, 0])/40 - (9*T[6, 14, 0])/80 -
       (3*T[7, 10, 0])/80 + (3*T[7, 11, 0])/80))/((d-1)*ep^2) +
    (cf^3*(-574182810653/3657830400 - (2*c4)/35 - (39*Lm)/280 -
       (188162621*ls2)/(2116800*Sqrt[3]) + (72*Sqrt[3]*Lm*ls2)/35 +
       (11010799*ls2^2)/1058400 - (27*Lm*ls2^2)/35 -
       (459581*ls3)/(25200*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/70 -
       (81*Sqrt[3]*ls4)/140 - (191852327*Pi^2)/548674560 + (13*Lm*Pi^2)/120 -
       (9*Sqrt[3]*ls2*Pi^2)/280 - (459581*Pi^3)/(453600*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/140 + (33815413*Pi^4)/274337280 +
       (19*Lm*Pi^4)/1050 + (14830629127*z3)/342921600 - (53*Lm*z3)/30 +
       (69*Sqrt[3]*Pi*z3)/140 + (131*Pi^2*z3)/1680 + (1817*z5)/4200 +
       (2*Pi^2*Log[2]^2)/35 - (12*z2*Log[2]^2)/35 + (459581*ls2*Log[3])/
        (25200*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3])/70 +
       (243*Sqrt[3]*ls3*Log[3])/280 + (27*Sqrt[3]*Pi^3*Log[3])/560 -
       (243*Sqrt[3]*ls2*Log[3]^2)/560 + (6*Sqrt[3]*ls4[Pi/3])/35 -
       (9*T[5, 8, 1])/560 + (136009*T[5, 11, 0])/952560 +
       (12157549*T[6, 9, 0])/9525600 - (5565167*T[6, 10, 0])/1190700 -
       (194639*T[6, 11, 0])/1058400 + (3*Lm*T[6, 11, 0])/70 -
       (3*T[6, 11, 1])/280 + (113137*T[6, 12, 0])/194400 -
       (9*Lm*T[6, 12, 0])/70 + (9*T[6, 12, 1])/280 - (144791*T[6, 13, 0])/
        352800 + (3*Lm*T[6, 13, 0])/35 - (3*T[6, 13, 1])/140 +
       (246431*T[6, 14, 0])/235200 - (9*Lm*T[6, 14, 0])/70 +
       (9*T[6, 14, 1])/280 + (3*T[6, 16, 1])/560 - (59*T[6, 17, 0])/140 +
       (2*T[6, 18, 0])/35 - (59*T[7, 5, 0])/210 + (59*T[7, 7, 0])/420 +
       (191*T[7, 8, 0])/840 - (3*T[7, 9, 0])/70 + (37727*T[7, 10, 0])/
        705600 - (3*Lm*T[7, 10, 0])/70 + (3*T[7, 10, 1])/280 -
       (37727*T[7, 11, 0])/705600 + (3*Lm*T[7, 11, 0])/70 -
       (3*T[7, 11, 1])/280 + (3*T[7, 14, 1])/112 + (3*T[7, 16, 0])/140))/
     ((d-1)*ep) + (ca^2*cf*(-82596778601/812851200 + (2829*Lm)/560 -
       (24016261*ls2)/(806400*Sqrt[3]) + (18*Sqrt[3]*Lm*ls2)/35 +
       (555139*ls2^2)/78400 - (27*Lm*ls2^2)/35 - (402719*ls3)/
        (47040*Sqrt[3]) + (81*Sqrt[3]*Lm*ls3)/140 - (81*Sqrt[3]*ls4)/280 -
       (1997488567*Pi^2)/1828915200 + (129*Lm*Pi^2)/560 -
       (9*Sqrt[3]*ls2*Pi^2)/560 - (402719*Pi^3)/(846720*Sqrt[3]) +
       (9*Sqrt[3]*Lm*Pi^3)/280 - (4042949*Pi^4)/653184000 +
       (37*Lm*Pi^4)/1680 + (2331758987*z3)/76204800 - (254*Lm*z3)/105 +
       (69*Sqrt[3]*Pi*z3)/280 - (83*Pi^2*z3)/1680 + (1223*z5)/1600 +
       (402719*ls2*Log[3])/(47040*Sqrt[3]) - (81*Sqrt[3]*Lm*ls2*Log[3])/140 +
       (243*Sqrt[3]*ls3*Log[3])/560 + (27*Sqrt[3]*Pi^3*Log[3])/1120 -
       (243*Sqrt[3]*ls2*Log[3]^2)/1120 + (3*Sqrt[3]*ls4[Pi/3])/35 +
       (87*T[5, 8, 1])/2240 - (263*T[5, 11, 0])/4480 +
       (1071689*T[6, 9, 0])/1587600 - (8021317*T[6, 10, 0])/3175200 -
       (101303*T[6, 11, 0])/705600 + (3*Lm*T[6, 11, 0])/140 -
       (3*T[6, 11, 1])/560 + (102143*T[6, 12, 0])/235200 -
       (9*Lm*T[6, 12, 0])/140 + (9*T[6, 12, 1])/560 -
       (9229*T[6, 13, 0])/20160 + (9*Lm*T[6, 13, 0])/70 -
       (9*T[6, 13, 1])/280 + (12253*T[6, 14, 0])/13440 -
       (27*Lm*T[6, 14, 0])/140 + (27*T[6, 14, 1])/560 - (3*T[6, 17, 0])/20 +
       T[6, 18, 0]/70 - (59*T[7, 5, 0])/560 + (5*T[7, 7, 0])/112 +
       (47*T[7, 8, 0])/560 - (3*T[7, 9, 0])/280 + (267611*T[7, 10, 0])/
        1411200 - (9*Lm*T[7, 10, 0])/140 + (9*T[7, 10, 1])/560 -
       (267611*T[7, 11, 0])/1411200 + (9*Lm*T[7, 11, 0])/140 -
       (9*T[7, 11, 1])/560 - (3*T[7, 14, 1])/224 - (3*T[8, 10, 0])/280))/
     ((d-1)*ep) + (ca*cf^2*(2060924825471/7315660800 + c4/35 -
       (5619*Lm)/560 + (880666723*ls2)/(8467200*Sqrt[3]) -
       (72*Sqrt[3]*Lm*ls2)/35 - (8197661*ls2^2)/423360 + (27*Lm*ls2^2)/14 +
       (2314463*ls3)/(88200*Sqrt[3]) - (243*Sqrt[3]*Lm*ls3)/140 +
       (243*Sqrt[3]*ls4)/280 + (12944193037*Pi^2)/5486745600 -
       (173*Lm*Pi^2)/336 + (27*Sqrt[3]*ls2*Pi^2)/560 +
       (2314463*Pi^3)/(1587600*Sqrt[3]) - (27*Sqrt[3]*Lm*Pi^3)/280 -
       (675581467*Pi^4)/13716864000 - (223*Lm*Pi^4)/4200 -
       (56802290893*z3)/685843200 + (801*Lm*z3)/140 -
       (207*Sqrt[3]*Pi*z3)/280 + (67*Pi^2*z3)/1120 - (29317*z5)/16800 -
       (Pi^2*Log[2]^2)/35 + (6*z2*Log[2]^2)/35 - (2314463*ls2*Log[3])/
        (88200*Sqrt[3]) + (243*Sqrt[3]*Lm*ls2*Log[3])/140 -
       (729*Sqrt[3]*ls3*Log[3])/560 - (81*Sqrt[3]*Pi^3*Log[3])/1120 +
       (729*Sqrt[3]*ls2*Log[3]^2)/1120 - (9*Sqrt[3]*ls4[Pi/3])/35 -
       (39*T[5, 8, 1])/560 + (35069*T[5, 11, 0])/762048 -
       (1082231*T[6, 9, 0])/544320 + (1005551*T[6, 10, 0])/136080 +
       (802457*T[6, 11, 0])/2116800 - (9*Lm*T[6, 11, 0])/140 +
       (9*T[6, 11, 1])/560 - (22090879*T[6, 12, 0])/19051200 +
       (27*Lm*T[6, 12, 0])/140 - (27*T[6, 12, 1])/560 +
       (87869*T[6, 13, 0])/78400 - (3*Lm*T[6, 13, 0])/10 +
       (3*T[6, 13, 1])/40 - (368047*T[6, 14, 0])/156800 +
       (9*Lm*T[6, 14, 0])/20 - (9*T[6, 14, 1])/80 - (3*T[6, 16, 1])/1120 +
       (143*T[6, 17, 0])/280 - (2*T[6, 18, 0])/35 + (59*T[7, 5, 0])/168 -
       (67*T[7, 7, 0])/420 - (473*T[7, 8, 0])/1680 + (3*T[7, 9, 0])/70 -
       (63661*T[7, 10, 0])/156800 + (3*Lm*T[7, 10, 0])/20 -
       (3*T[7, 10, 1])/80 + (63661*T[7, 11, 0])/156800 -
       (3*Lm*T[7, 11, 0])/20 + (3*T[7, 11, 1])/80 + (3*T[7, 14, 1])/224 -
       (3*T[7, 16, 0])/280 + (3*T[8, 10, 0])/140))/((d-1)*ep) +
    cf^2*nl*tf*(1837609428439/288054144000 - (64*a4)/105 - (2656*c4)/33075 -
      (73401091*Lm)/97977600 + (557123311*ls2)/(66679200*Sqrt[3]) -
      (194729*Lm*ls2)/(79380*Sqrt[3]) + (15937*ls2^2)/9800 -
      (27*Lm*ls2^2)/70 - (31433*ls3)/(26460*Sqrt[3]) +
      (132013649819*Pi^2)/1890355320000 - (34751*Lm*Pi^2)/1157625 -
      (31433*Pi^3)/(476280*Sqrt[3]) + (31608169*Pi^4)/482233500 -
      (317*Lm*Pi^4)/37800 - (4139*z2)/3150 + (2*Lm*z2)/7 - (2*Pi^2*z2)/105 -
      (63409219789*z3)/13502538000 + (320303*Lm*z3)/595350 -
      (163*Pi^2*z3)/5670 - (167*z5)/225 + (176*z2*Log[2])/105 -
      (16*Lm*z2*Log[2])/35 + (2656*Pi^2*Log[2]^2)/33075 -
      (8672*z2*Log[2]^2)/11025 - (8*Log[2]^4)/315 + (31433*ls2*Log[3])/
       (26460*Sqrt[3]) - (1108847*T[6, 13, 0])/5358150 +
      (8*Lm*T[6, 13, 0])/105 - (2*T[6, 13, 1])/105 +
      (40837*T[6, 14, 0])/99225 - (4*Lm*T[6, 14, 0])/35 + T[6, 14, 1]/35 -
      T3L61[1]/105) + cf^2*nh*tf*(-10600789807159544687/38926196749440000 -
      (64*a4)/105 + (6959048*c4)/2679075 + (116284359917*Lm)/411505920 +
      (127629997829444003*ls2)/(270320810760000*Sqrt[3]) -
      (261759539*Lm*ls2)/(396900*Sqrt[3]) - (13893730628*ls2^2)/281302875 +
      (60235207*Lm*ls2^2)/595350 + (1916134923504223*ls3)/
       (5148967824000*Sqrt[3]) - (21525577*Lm*ls3)/(99225*Sqrt[3]) +
      (21525577*ls4)/(198450*Sqrt[3]) + (3420606963853231*Pi^2)/
       1000959344985600 - (63184954367*Lm*Pi^2)/6751269000 +
      (21525577*ls2*Pi^2)/(3572100*Sqrt[3]) + (1916134923504223*Pi^3)/
       (92681420832000*Sqrt[3]) - (21525577*Lm*Pi^3)/(1786050*Sqrt[3]) +
      (2591969831027419*Pi^4)/1251199181232000 + (573050063*Lm*Pi^4)/
       964467000 + (2719*z2)/1575 + (2*Lm*z2)/7 + (4*Pi^2*z2)/105 -
      (51149902815403477*z3)/834132787488000 - (1991682373*Lm*z3)/96446700 -
      (495088271*Pi*z3)/(5358150*Sqrt[3]) - (327526807*Pi^2*z3)/578680200 +
      (61344335341*z5)/642978000 - (128*z2*Log[2])/105 -
      (16*Lm*z2*Log[2])/35 - (6959048*Pi^2*Log[2]^2)/2679075 +
      (14054176*z2*Log[2]^2)/893025 - (8*Log[2]^4)/315 -
      (1916134923504223*ls2*Log[3])/(5148967824000*Sqrt[3]) +
      (21525577*Lm*ls2*Log[3])/(99225*Sqrt[3]) - (21525577*ls3*Log[3])/
       (132300*Sqrt[3]) - (21525577*Pi^3*Log[3])/(2381400*Sqrt[3]) +
      (21525577*ls2*Log[3]^2)/(264600*Sqrt[3]) - (86102308*ls4[Pi/3])/
       (2679075*Sqrt[3]) - (123444329*T[5, 8, 1])/42865200 -
      (216714585301*T[5, 11, 0])/81015228000 + (13738391*Lm*T[5, 11, 0])/
       2679075 - (13738391*T[5, 11, 1])/10716300 + (1108613214589*T[6, 9, 0])/
       194436547200 + (2733319*Lm*T[6, 9, 0])/1786050 -
      (2733319*T[6, 9, 1])/7144200 - (671408328037*T[6, 10, 0])/48609136800 -
      (422228*Lm*T[6, 10, 0])/893025 + (105557*T[6, 10, 1])/893025 -
      (32636417*T[6, 11, 0])/64297800 - (142*Lm*T[6, 11, 0])/315 +
      (71*T[6, 11, 1])/630 - (3858998369467*T[6, 12, 0])/579258880200 +
      (17361521*Lm*T[6, 12, 0])/2679075 - (17361521*T[6, 12, 1])/10716300 -
      (180309203*T[6, 13, 0])/144670050 + (23767*T[6, 14, 0])/1890 +
      (1103*T[6, 16, 1])/7560 - (37003*T[6, 17, 0])/102060 -
      (68379371987*T[6, 18, 0])/20253807000 + (989*T[7, 5, 0])/1890 +
      T[7, 16, 0]/105 - T3L61[1]/105) + ca*cf*nl*tf*
     (-1171270702739/288054144000 + (32*a4)/105 + (1328*c4)/33075 +
      (139082647*Lm)/171460800 - (13189*Lm^2)/226800 -
      (557123311*ls2)/(133358400*Sqrt[3]) + (194729*Lm*ls2)/
       (158760*Sqrt[3]) - (15937*ls2^2)/19600 + (27*Lm*ls2^2)/140 +
      (31433*ls3)/(52920*Sqrt[3]) - (345206742637*Pi^2)/7561421280000 +
      (15249389*Lm*Pi^2)/500094000 - (11*Lm^2*Pi^2)/3780 +
      (31433*Pi^3)/(952560*Sqrt[3]) - (57564887*Pi^4)/1928934000 +
      (19*Lm*Pi^4)/5040 - (5*z2)/9 + (2*Lm*z2)/15 +
      (8088631781*z3)/3375634500 - (100754*Lm*z3)/297675 +
      (19*Pi^2*z3)/1134 + (1663*z5)/6300 - (88*z2*Log[2])/105 +
      (8*Lm*z2*Log[2])/35 - (1328*Pi^2*Log[2]^2)/33075 +
      (4336*z2*Log[2]^2)/11025 + (4*Log[2]^4)/315 - (31433*ls2*Log[3])/
       (52920*Sqrt[3]) + (1108847*T[6, 13, 0])/10716300 -
      (4*Lm*T[6, 13, 0])/105 + T[6, 13, 1]/105 - (40837*T[6, 14, 0])/198450 +
      (2*Lm*T[6, 14, 0])/35 - T[6, 14, 1]/70 + T3L61[1]/210) +
    ca*cf*nh*tf*(-2751106581475885530481/3892619674944000000 + (32*a4)/105 -
      (5918083*c4)/1530900 + (4820965691*Lm)/6998400 - (13189*Lm^2)/226800 +
      (34821568455054025373*ls2)/(54064162152000000*Sqrt[3]) -
      (1158306229*Lm*ls2)/(9525600*Sqrt[3]) - (9109930807741*ls2^2)/
       375070500000 - (953*Lm*ls2^2)/140 + (2194824746577581*ls3)/
       (20595871296000*Sqrt[3]) - (71724587*Lm*ls3)/(1058400*Sqrt[3]) +
      (71724587*ls4)/(2116800*Sqrt[3]) + (6718322335807437077*Pi^2)/
       2502398362464000000 + (272981722813*Lm*Pi^2)/36006768000 -
      (11*Lm^2*Pi^2)/3780 + (71724587*ls2*Pi^2)/(38102400*Sqrt[3]) +
      (2194824746577581*Pi^3)/(370725683328000*Sqrt[3]) -
      (71724587*Lm*Pi^3)/(19051200*Sqrt[3]) - (658518320865931199*Pi^4)/
       1563998976540000000 - (35612333*Lm*Pi^4)/160744500 + (449*z2)/105 -
      (52*Lm*z2)/105 + (58082458176990078229*z3)/417066393744000000 -
      (24254169727*Lm*z3)/171460800 - (1649665501*Pi*z3)/(57153600*Sqrt[3]) +
      (27453191*Pi^2*z3)/48223350 - (6*z2*z3)/35 - (10173354197*z5)/
       214326000 + (100*Lm*z5)/63 - (512*z2*Log[2])/105 +
      (8*Lm*z2*Log[2])/35 + (5918083*Pi^2*Log[2]^2)/1530900 -
      (5937523*z2*Log[2]^2)/255150 + (4*Log[2]^4)/315 -
      (2194824746577581*ls2*Log[3])/(20595871296000*Sqrt[3]) +
      (71724587*Lm*ls2*Log[3])/(1058400*Sqrt[3]) - (71724587*ls3*Log[3])/
       (1411200*Sqrt[3]) - (71724587*Pi^3*Log[3])/(25401600*Sqrt[3]) +
      (71724587*ls2*Log[3]^2)/(2822400*Sqrt[3]) - (71724587*ls4[Pi/3])/
       (7144200*Sqrt[3]) - (433*T[5, 8, 1])/6480 - (70642834457*T[5, 11, 0])/
       27005076000 - (10282541204573*T[6, 9, 0])/3888730944000 -
      (111958907*Lm*T[6, 9, 0])/28576800 + (111958907*T[6, 9, 1])/114307200 -
      (1208453104211*T[6, 10, 0])/486091368000 + (108534227*Lm*T[6, 10, 0])/
       7144200 - (108534227*T[6, 10, 1])/28576800 - (204581*T[6, 11, 0])/
       2381400 + (4*Lm*T[6, 11, 0])/21 - T[6, 11, 1]/21 +
      (174380508917*T[6, 12, 0])/30893806944 - (4*Lm*T[6, 12, 0])/7 +
      T[6, 12, 1]/7 - (7400665567*T[6, 13, 0])/1653372000 -
      (10*Lm*T[6, 13, 0])/63 + (5*T[6, 13, 1])/126 -
      (1270259*T[6, 14, 0])/453600 + (11527*T[6, 16, 1])/22680 +
      (4890719*T[6, 17, 0])/4082400 + (5*Lm*T[6, 17, 0])/21 -
      (5*T[6, 17, 1])/84 - (225505577753*T[6, 18, 0])/81015228000 -
      (653*T[7, 5, 0])/2205 + (10*Lm*T[7, 5, 0])/63 - (5*T[7, 5, 1])/126 -
      (6253*T[7, 7, 0])/211680 - (5*Lm*T[7, 7, 0])/63 + (5*T[7, 7, 1])/252 +
      (4187*T[7, 8, 0])/21168 - (10*Lm*T[7, 8, 0])/63 + (5*T[7, 8, 1])/126 -
      (151*T[7, 9, 0])/252 + (149*T[7, 12, 0])/1080 -
      (163608689*T[7, 13, 0])/141750000 - T[7, 16, 0]/210 -
      (5*T[8, 5, 0])/63 + T3L61[1]/210) +
    cf^3*(-172590178286664248317/335364156610560000 + (96*a4)/35 +
      (473266*a5)/6615 + (20439408107*c4)/1500282000 +
      (574182810653*Lm)/2743372800 + (8*c4*Lm)/105 + (13*Lm^2)/140 +
      (281194014214824563*ls2)/(1035074557440000*Sqrt[3]) +
      (188162621*Lm*ls2)/(1587600*Sqrt[3]) - (48*Sqrt[3]*Lm^2*ls2)/35 -
      (94561933171*ls2^2)/14402707200 - (11010799*Lm*ls2^2)/793800 +
      (18*Lm^2*ls2^2)/35 + (57625317113977*ls3)/(1320248160000*Sqrt[3]) +
      (459581*Lm*ls3)/(18900*Sqrt[3]) - (27*Sqrt[3]*Lm^2*ls3)/35 -
      (459581*ls4)/(37800*Sqrt[3]) + (27*Sqrt[3]*Lm*ls4)/35 -
      (81*Sqrt[3]*ls5)/280 - (243*Sqrt[3]*ls5p)/560 +
      (81*Sqrt[3]*ls4p*Pi)/140 + (6000156874158947639*Pi^2)/
       251523117457920000 + (191852327*Lm*Pi^2)/411505920 -
      (13*Lm^2*Pi^2)/180 - (459581*ls2*Pi^2)/(680400*Sqrt[3]) +
      (3*Sqrt[3]*Lm*ls2*Pi^2)/70 - (9*Sqrt[3]*ls3*Pi^2)/40 +
      (57625317113977*Pi^3)/(23764466880000*Sqrt[3]) +
      (459581*Lm*Pi^3)/(340200*Sqrt[3]) - (3*Sqrt[3]*Lm^2*Pi^3)/70 -
      (822497928585555511*Pi^4)/179659369612800000 -
      (33815413*Lm*Pi^4)/205752960 - (19*Lm^2*Pi^4)/1575 -
      (2*Pi^5)/(105*Sqrt[3]) - (32969*Pi^6)/6350400 + (671*z2)/120 +
      (Pi^2*z2)/14 + (3769359796872046717*z3)/8982968480640000 -
      (14830629127*Lm*z3)/257191200 + (53*Lm^2*z3)/45 +
      (3*Sqrt[3]*ls2*z3)/70 + (10570363*Pi*z3)/(1020600*Sqrt[3]) -
      (23*Sqrt[3]*Lm*Pi*z3)/35 + (37483987063*Pi^2*z3)/43208121600 -
      (131*Lm*Pi^2*z3)/1260 + (3*z2*z3)/35 + (83*z3^2)/1890 -
      (17682930982121*z5)/240045120000 - (1817*Lm*z5)/3150 +
      (473266*a4*Log[2])/33075 - (236633*c4*Log[2])/396900 +
      (15973789*Pi^4*Log[2])/19051200 - (6239*z2*Log[2])/525 -
      (4*Pi^2*z2*Log[2])/35 - (20439408107*Pi^2*Log[2]^2)/1500282000 -
      (8*Lm*Pi^2*Log[2]^2)/105 + (20267947307*z2*Log[2]^2)/250047000 +
      (16*Lm*z2*Log[2]^2)/35 + (236633*Pi^2*Log[2]^3)/238140 -
      (236633*z2*Log[2]^3)/66150 + (4*Log[2]^4)/35 -
      (57625317113977*ls2*Log[3])/(1320248160000*Sqrt[3]) -
      (459581*Lm*ls2*Log[3])/(18900*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls2*Log[3])/
       35 + (459581*ls3*Log[3])/(25200*Sqrt[3]) - (81*Sqrt[3]*Lm*ls3*Log[3])/
       70 + (81*Sqrt[3]*ls4*Log[3])/140 + (9*Sqrt[3]*ls2*Pi^2*Log[3])/280 +
      (459581*Pi^3*Log[3])/(453600*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/
       140 - (69*Sqrt[3]*Pi*z3*Log[3])/140 - (459581*ls2*Log[3]^2)/
       (50400*Sqrt[3]) + (81*Sqrt[3]*Lm*ls2*Log[3]^2)/140 -
      (243*Sqrt[3]*ls3*Log[3]^2)/560 - (27*Sqrt[3]*Pi^3*Log[3]^2)/1120 +
      (81*Sqrt[3]*ls2*Log[3]^3)/560 + (459581*ls4[Pi/3])/(127575*Sqrt[3]) -
      (8*Sqrt[3]*Lm*ls4[Pi/3])/35 - (6*Sqrt[3]*Log[3]*ls4[Pi/3])/35 +
      (7*Sqrt[3]*ls5[Pi/3])/20 + (3914567077*T[5, 8, 1])/16003008000 +
      (3*Lm*T[5, 8, 1])/140 - (3*T[5, 8, 2])/560 +
      (4064275594549*T[5, 11, 0])/2592487296000 - (136009*Lm*T[5, 11, 0])/
       714420 + (136009*T[5, 11, 1])/2857680 - (13437180583*T[6, 9, 0])/
       126023688000 - (12157549*Lm*T[6, 9, 0])/7144200 +
      (12157549*T[6, 9, 1])/28576800 - (150091465691*T[6, 10, 0])/
       31505922000 + (5565167*Lm*T[6, 10, 0])/893025 -
      (5565167*T[6, 10, 1])/3572100 - (10995434423*T[6, 11, 0])/12002256000 +
      (194639*Lm*T[6, 11, 0])/793800 - (Lm^2*T[6, 11, 0])/35 -
      (194639*T[6, 11, 1])/3175200 + (Lm*T[6, 11, 1])/70 - T[6, 11, 2]/280 +
      (203326843299197*T[6, 12, 0])/31190862780000 -
      (113137*Lm*T[6, 12, 0])/145800 + (3*Lm^2*T[6, 12, 0])/35 +
      (113137*T[6, 12, 1])/583200 - (3*Lm*T[6, 12, 1])/70 +
      (3*T[6, 12, 2])/280 + (69729711193*T[6, 13, 0])/210039480000 +
      (144791*Lm*T[6, 13, 0])/264600 - (2*Lm^2*T[6, 13, 0])/35 -
      (144791*T[6, 13, 1])/1058400 + (Lm*T[6, 13, 1])/35 - T[6, 13, 2]/140 -
      (3728568919*T[6, 14, 0])/533433600 - (246431*Lm*T[6, 14, 0])/176400 +
      (3*Lm^2*T[6, 14, 0])/35 + (246431*T[6, 14, 1])/705600 -
      (3*Lm*T[6, 14, 1])/70 + (3*T[6, 14, 2])/280 + T[6, 15, 2]/280 +
      (1122742123*T[6, 16, 1])/8001504000 - (Lm*T[6, 16, 1])/140 +
      T[6, 16, 2]/560 - (6163652407*T[6, 17, 0])/12002256000 +
      (59*Lm*T[6, 17, 0])/105 - (59*T[6, 17, 1])/420 -
      (6313772933143*T[6, 18, 0])/3780710640000 - (8*Lm*T[6, 18, 0])/105 +
      (2*T[6, 18, 1])/105 - (18227*T[7, 5, 0])/39200 +
      (118*Lm*T[7, 5, 0])/315 - (59*T[7, 5, 1])/630 + (59*T[7, 6, 1])/2520 -
      (5323*T[7, 7, 0])/201600 - (59*Lm*T[7, 7, 0])/315 +
      (59*T[7, 7, 1])/1260 - (145487*T[7, 8, 0])/1058400 -
      (191*Lm*T[7, 8, 0])/630 + (191*T[7, 8, 1])/2520 -
      (83213*T[7, 9, 0])/529200 + (2*Lm*T[7, 9, 0])/35 - T[7, 9, 1]/70 -
      (3435478993*T[7, 10, 0])/8001504000 - (37727*Lm*T[7, 10, 0])/529200 +
      (Lm^2*T[7, 10, 0])/35 + (37727*T[7, 10, 1])/2116800 -
      (Lm*T[7, 10, 1])/70 + T[7, 10, 2]/280 + (4020774193*T[7, 11, 0])/
       8001504000 + (37727*Lm*T[7, 11, 0])/529200 - (Lm^2*T[7, 11, 0])/35 -
      (37727*T[7, 11, 1])/2116800 + (Lm*T[7, 11, 1])/70 - T[7, 11, 2]/280 +
      (7*T[7, 14, 1])/48 - (Lm*T[7, 14, 1])/28 + T[7, 14, 2]/112 -
      (8*T[7, 15, 1])/315 + (172247*T[7, 16, 0])/529200 -
      (Lm*T[7, 16, 0])/35 + T[7, 16, 1]/140 + (311*T[8, 2, 0])/315 -
      (13*T[8, 4, 0])/360 + T[8, 6, 0]/140 - (149*T[8, 7, 0])/336 +
      (1517*T[8, 10, 0])/264600 - (306617*T[9, 3, 0])/5715360 -
      (7817*T[9, 4, 0])/211680 - T[9, 5, 0]/140 + T[9, 6, 0]/280 +
      (79*T[9, 7, 0])/1260 - (3*T3L61[1])/35 - (59*T4LT2[2])/3780 +
      T4LT4[2]/1260 + (74*T4LVB6[1])/315 - (71*T4LVB7[1])/126) +
    ca*cf^2*(51750462315569014849081/87194680718745600000 + (32*a4)/105 -
      (203033*a5)/2205 - (27836145137*c4)/3000564000 -
      (2062051448353*Lm)/5486745600 - (4*c4*Lm)/105 + (1873*Lm^2)/280 +
      (327344657063406167*ls2)/(14951076940800000*Sqrt[3]) -
      (873751463*Lm*ls2)/(6350400*Sqrt[3]) + (48*Sqrt[3]*Lm^2*ls2)/35 -
      (1058167503629*ls2^2)/28805414400 + (1617079*Lm*ls2^2)/63504 -
      (9*Lm^2*ls2^2)/7 + (13352139685867183*ls3)/(120142582560000*Sqrt[3]) -
      (2314463*Lm*ls3)/(66150*Sqrt[3]) + (81*Sqrt[3]*Lm^2*ls3)/70 +
      (2314463*ls4)/(132300*Sqrt[3]) - (81*Sqrt[3]*Lm*ls4)/70 +
      (243*Sqrt[3]*ls5)/560 + (729*Sqrt[3]*ls5p)/1120 -
      (243*Sqrt[3]*ls4p*Pi)/280 - (681504970871383257037*Pi^2)/
       32698005269529600000 - (453678311351*Lm*Pi^2)/144027072000 +
      (173*Lm^2*Pi^2)/504 + (2314463*ls2*Pi^2)/(2381400*Sqrt[3]) -
      (9*Sqrt[3]*Lm*ls2*Pi^2)/140 + (27*Sqrt[3]*ls3*Pi^2)/80 +
      (13352139685867183*Pi^3)/(2162566486080000*Sqrt[3]) -
      (2314463*Lm*Pi^3)/(1190700*Sqrt[3]) + (9*Sqrt[3]*Lm^2*Pi^3)/140 +
      (11498838461973223717*Pi^4)/4671143609932800000 +
      (679323667*Lm*Pi^4)/10287648000 + (223*Lm^2*Pi^4)/6300 +
      Pi^5/(35*Sqrt[3]) + (36473*Pi^6)/5443200 - (9673*z2)/6300 -
      (11*Lm*z2)/14 - (2*Pi^2*z2)/105 - (100071781926823250407*z3)/
       233557180496640000 + (46068109*Lm*z3)/419904 - (267*Lm^2*z3)/70 -
      (9*Sqrt[3]*ls2*z3)/140 - (53232649*Pi*z3)/(3572100*Sqrt[3]) +
      (69*Sqrt[3]*Lm*Pi*z3)/70 - (84460000717*Pi^2*z3)/86416243200 -
      (67*Lm*Pi^2*z3)/840 + (57*z2*z3)/35 + (10681*z3^2)/90720 +
      (6152501727223*z5)/96018048000 + (29317*Lm*z5)/12600 -
      (203033*a4*Log[2])/11025 + (203033*c4*Log[2])/264600 -
      (13688989*Pi^4*Log[2])/12700800 + (1639*z2*Log[2])/1050 +
      (44*Lm*z2*Log[2])/35 + (2*Pi^2*z2*Log[2])/35 +
      (27836145137*Pi^2*Log[2]^2)/3000564000 + (4*Lm*Pi^2*Log[2]^2)/105 -
      (27245557937*z2*Log[2]^2)/500094000 - (8*Lm*z2*Log[2]^2)/35 -
      (203033*Pi^2*Log[2]^3)/158760 + (203033*z2*Log[2]^3)/44100 +
      (4*Log[2]^4)/315 - (13352139685867183*ls2*Log[3])/
       (120142582560000*Sqrt[3]) + (2314463*Lm*ls2*Log[3])/(66150*Sqrt[3]) -
      (81*Sqrt[3]*Lm^2*ls2*Log[3])/70 - (2314463*ls3*Log[3])/
       (88200*Sqrt[3]) + (243*Sqrt[3]*Lm*ls3*Log[3])/140 -
      (243*Sqrt[3]*ls4*Log[3])/280 - (27*Sqrt[3]*ls2*Pi^2*Log[3])/560 -
      (2314463*Pi^3*Log[3])/(1587600*Sqrt[3]) + (27*Sqrt[3]*Lm*Pi^3*Log[3])/
       280 + (207*Sqrt[3]*Pi*z3*Log[3])/280 + (2314463*ls2*Log[3]^2)/
       (176400*Sqrt[3]) - (243*Sqrt[3]*Lm*ls2*Log[3]^2)/280 +
      (729*Sqrt[3]*ls3*Log[3]^2)/1120 + (81*Sqrt[3]*Pi^3*Log[3]^2)/2240 -
      (243*Sqrt[3]*ls2*Log[3]^3)/1120 - (4628926*ls4[Pi/3])/
       (893025*Sqrt[3]) + (12*Sqrt[3]*Lm*ls4[Pi/3])/35 +
      (9*Sqrt[3]*Log[3]*ls4[Pi/3])/35 - (21*Sqrt[3]*ls5[Pi/3])/40 -
      (4821224011*T[5, 8, 1])/6401203200 + (13*Lm*T[5, 8, 1])/140 -
      (13*T[5, 8, 2])/560 + (4285295030441*T[5, 11, 0])/5184974592000 -
      (35069*Lm*T[5, 11, 0])/571536 + (35069*T[5, 11, 1])/2286144 -
      (1169401459661*T[6, 9, 0])/1080203040000 + (1082231*Lm*T[6, 9, 0])/
       408240 - (1082231*T[6, 9, 1])/1632960 + (809298290909*T[6, 10, 0])/
       67512690000 - (1005551*Lm*T[6, 10, 0])/102060 +
      (1005551*T[6, 10, 1])/408240 + (35180174249*T[6, 11, 0])/24004512000 -
      (802457*Lm*T[6, 11, 0])/1587600 + (3*Lm^2*T[6, 11, 0])/70 +
      (802457*T[6, 11, 1])/6350400 - (3*Lm*T[6, 11, 1])/140 +
      (3*T[6, 11, 2])/560 - (27509937965715377*T[6, 12, 0])/
       3243849729120000 + (22090879*Lm*T[6, 12, 0])/14288400 -
      (9*Lm^2*T[6, 12, 0])/70 - (22090879*T[6, 12, 1])/57153600 +
      (9*Lm*T[6, 12, 1])/140 - (9*T[6, 12, 2])/560 +
      (31363363336321*T[6, 13, 0])/7561421280000 - (87869*Lm*T[6, 13, 0])/
       58800 + (Lm^2*T[6, 13, 0])/5 + (87869*T[6, 13, 1])/235200 -
      (Lm*T[6, 13, 1])/10 + T[6, 13, 2]/40 - (548932819*T[6, 14, 0])/
       118540800 + (368047*Lm*T[6, 14, 0])/117600 - (3*Lm^2*T[6, 14, 0])/10 -
      (368047*T[6, 14, 1])/470400 + (3*Lm*T[6, 14, 1])/20 -
      (3*T[6, 14, 2])/80 + T[6, 15, 2]/80 - (308611559*T[6, 16, 1])/
       1066867200 + (Lm*T[6, 16, 1])/280 - T[6, 16, 2]/1120 +
      (17079260489*T[6, 17, 0])/24004512000 - (143*Lm*T[6, 17, 0])/210 +
      (143*T[6, 17, 1])/840 + (18988884049687*T[6, 18, 0])/7561421280000 +
      (8*Lm*T[6, 18, 0])/105 - (2*T[6, 18, 1])/105 + T[6, 19, 2]/112 +
      (1478063*T[7, 5, 0])/2116800 - (59*Lm*T[7, 5, 0])/126 +
      (59*T[7, 5, 1])/504 - (59*T[7, 6, 1])/2520 + (164173*T[7, 7, 0])/
       8467200 + (67*Lm*T[7, 7, 0])/315 - (67*T[7, 7, 1])/1260 +
      (150289*T[7, 8, 0])/2116800 + (473*Lm*T[7, 8, 0])/1260 -
      (473*T[7, 8, 1])/5040 + (46999*T[7, 9, 0])/352800 -
      (2*Lm*T[7, 9, 0])/35 + T[7, 9, 1]/70 + (108559747*T[7, 10, 0])/
       333396000 + (63661*Lm*T[7, 10, 0])/117600 - (Lm^2*T[7, 10, 0])/10 -
      (63661*T[7, 10, 1])/470400 + (Lm*T[7, 10, 1])/20 - T[7, 10, 2]/80 -
      (130350817*T[7, 11, 0])/333396000 - (63661*Lm*T[7, 11, 0])/117600 +
      (Lm^2*T[7, 11, 0])/10 + (63661*T[7, 11, 1])/470400 -
      (Lm*T[7, 11, 1])/20 + T[7, 11, 2]/80 + (45359*T[7, 14, 1])/529200 -
      (Lm*T[7, 14, 1])/56 + T[7, 14, 2]/224 + (13*T[7, 15, 1])/360 -
      (229991*T[7, 16, 0])/1058400 + (Lm*T[7, 16, 0])/70 - T[7, 16, 1]/280 +
      (17*T[8, 2, 0])/1260 + (13*T[8, 4, 0])/240 - T[8, 6, 0]/280 -
      (85*T[8, 7, 0])/2016 - T[8, 8, 0]/280 - T[8, 9, 0]/280 +
      (8083*T[8, 10, 0])/75600 - (Lm*T[8, 10, 0])/35 + T[8, 10, 1]/140 +
      (306617*T[9, 3, 0])/3810240 + (7817*T[9, 4, 0])/141120 +
      (3*T[9, 5, 0])/280 - (3*T[9, 6, 0])/560 - (79*T[9, 7, 0])/1260 +
      (29*T3L61[1])/420 + (59*T4LT2[2])/3024 - T4LT4[2]/140 +
      (9*T4LVB6[1])/280 + (97*T4LVB7[1])/2520) +
    ca^2*cf*(-4810844240045213730251/29064893572915200000 - (88*a4)/105 +
      (186233*a5)/6615 + (82185967*c4)/66679200 + (105643970639*Lm)/
       783820800 - (852223*Lm^2)/259200 - (10611856418767126049*ls2)/
       (134559692467200000*Sqrt[3]) + (497426221*Lm*ls2)/(12700800*Sqrt[3]) -
      (12*Sqrt[3]*Lm^2*ls2)/35 + (120075983*ls2^2)/6001128 -
      (68093*Lm*ls2^2)/7350 + (18*Lm^2*ls2^2)/35 - (10649394409702091*ls3)/
       (160190110080000*Sqrt[3]) + (402719*Lm*ls3)/(35280*Sqrt[3]) -
      (27*Sqrt[3]*Lm^2*ls3)/70 - (402719*ls4)/(70560*Sqrt[3]) +
      (27*Sqrt[3]*Lm*ls4)/70 - (81*Sqrt[3]*ls5)/560 -
      (243*Sqrt[3]*ls5p)/1120 + (81*Sqrt[3]*ls4p*Pi)/280 +
      (5189249157349833223*Pi^2)/1089933508984320000 +
      (67461732389*Lm*Pi^2)/48009024000 - (4523*Lm^2*Pi^2)/30240 -
      (402719*ls2*Pi^2)/(1270080*Sqrt[3]) + (3*Sqrt[3]*Lm*ls2*Pi^2)/140 -
      (9*Sqrt[3]*ls3*Pi^2)/80 - (10649394409702091*Pi^3)/
       (2883421981440000*Sqrt[3]) + (402719*Lm*Pi^3)/(635040*Sqrt[3]) -
      (3*Sqrt[3]*Lm^2*Pi^3)/140 - (4826373490302757*Pi^4)/57668439628800000 +
      (4524089*Lm*Pi^4)/489888000 - (37*Lm^2*Pi^4)/2520 -
      Pi^5/(105*Sqrt[3]) - (53657*Pi^6)/19051200 + (391*z2)/504 +
      (22*Lm*z2)/105 + (2801190856651984091*z3)/25950797832960000 -
      (461167471*Lm*z3)/11430720 + (508*Lm^2*z3)/315 +
      (3*Sqrt[3]*ls2*z3)/140 + (9262537*Pi*z3)/(1905120*Sqrt[3]) -
      (23*Sqrt[3]*Lm*Pi*z3)/70 + (6679119409*Pi^2*z3)/28805414400 +
      (83*Lm*Pi^2*z3)/1260 - (153*z2*z3)/140 + (6113*z3^2)/181440 -
      (2053275568199*z5)/160030080000 - (1223*Lm*z5)/1200 +
      (186233*a4*Log[2])/33075 - (186233*c4*Log[2])/793800 +
      (12546589*Pi^4*Log[2])/38102400 + (46*z2*Log[2])/21 -
      (22*Lm*z2*Log[2])/35 - (82185967*Pi^2*Log[2]^2)/66679200 +
      (77529007*z2*Log[2]^2)/11113200 + (186233*Pi^2*Log[2]^3)/476280 -
      (186233*z2*Log[2]^3)/132300 - (11*Log[2]^4)/315 +
      (10649394409702091*ls2*Log[3])/(160190110080000*Sqrt[3]) -
      (402719*Lm*ls2*Log[3])/(35280*Sqrt[3]) + (27*Sqrt[3]*Lm^2*ls2*Log[3])/
       70 + (402719*ls3*Log[3])/(47040*Sqrt[3]) - (81*Sqrt[3]*Lm*ls3*Log[3])/
       140 + (81*Sqrt[3]*ls4*Log[3])/280 + (9*Sqrt[3]*ls2*Pi^2*Log[3])/560 +
      (402719*Pi^3*Log[3])/(846720*Sqrt[3]) - (9*Sqrt[3]*Lm*Pi^3*Log[3])/
       280 - (69*Sqrt[3]*Pi*z3*Log[3])/280 - (402719*ls2*Log[3]^2)/
       (94080*Sqrt[3]) + (81*Sqrt[3]*Lm*ls2*Log[3]^2)/280 -
      (243*Sqrt[3]*ls3*Log[3]^2)/1120 - (27*Sqrt[3]*Pi^3*Log[3]^2)/2240 +
      (81*Sqrt[3]*ls2*Log[3]^3)/1120 + (402719*ls4[Pi/3])/(238140*Sqrt[3]) -
      (4*Sqrt[3]*Lm*ls4[Pi/3])/35 - (3*Sqrt[3]*Log[3]*ls4[Pi/3])/35 +
      (7*Sqrt[3]*ls5[Pi/3])/40 + (10095776489*T[5, 8, 1])/32006016000 -
      (29*Lm*T[5, 8, 1])/560 + (29*T[5, 8, 2])/2240 -
      (5679980017*T[5, 11, 0])/7054387200 + (263*Lm*T[5, 11, 0])/3360 -
      (263*T[5, 11, 1])/13440 + (8588925635117*T[6, 9, 0])/15122842560000 -
      (1071689*Lm*T[6, 9, 0])/1190700 + (1071689*T[6, 9, 1])/4762800 -
      (9078804087361*T[6, 10, 0])/1890355320000 + (8021317*Lm*T[6, 10, 0])/
       2381400 - (8021317*T[6, 10, 1])/9525600 - (1343596657*T[6, 11, 0])/
       2667168000 + (101303*Lm*T[6, 11, 0])/529200 - (Lm^2*T[6, 11, 0])/70 -
      (101303*T[6, 11, 1])/2116800 + (Lm*T[6, 11, 1])/140 - T[6, 11, 2]/560 +
      (5645647371385711*T[6, 12, 0])/2162566486080000 -
      (102143*Lm*T[6, 12, 0])/176400 + (3*Lm^2*T[6, 12, 0])/70 +
      (102143*T[6, 12, 1])/705600 - (3*Lm*T[6, 12, 1])/140 +
      (3*T[6, 12, 2])/560 - (6523699627559*T[6, 13, 0])/3024568512000 +
      (9229*Lm*T[6, 13, 0])/15120 - (3*Lm^2*T[6, 13, 0])/35 -
      (9229*T[6, 13, 1])/60480 + (3*Lm*T[6, 13, 1])/70 -
      (3*T[6, 13, 2])/280 + (123842347*T[6, 14, 0])/30481920 -
      (12253*Lm*T[6, 14, 0])/10080 + (9*Lm^2*T[6, 14, 0])/70 +
      (12253*T[6, 14, 1])/40320 - (9*Lm*T[6, 14, 1])/140 +
      (9*T[6, 14, 2])/560 - (3*T[6, 15, 2])/560 + (1753215631*T[6, 16, 1])/
       16003008000 - (5457804041*T[6, 17, 0])/24004512000 +
      (Lm*T[6, 17, 0])/5 - T[6, 17, 1]/20 - (1833783437*T[6, 18, 0])/
       2187911250 - (2*Lm*T[6, 18, 0])/105 + T[6, 18, 1]/210 -
      (3*T[6, 19, 2])/560 - (492967*T[7, 5, 0])/2116800 +
      (59*Lm*T[7, 5, 0])/420 - (59*T[7, 5, 1])/1680 + (59*T[7, 6, 1])/10080 -
      (5239*T[7, 7, 0])/1693440 - (5*Lm*T[7, 7, 0])/84 + (5*T[7, 7, 1])/336 -
      (49*T[7, 8, 0])/43200 - (47*Lm*T[7, 8, 0])/420 + (47*T[7, 8, 1])/1680 -
      (7223*T[7, 9, 0])/264600 + (Lm*T[7, 9, 0])/70 - T[7, 9, 1]/280 -
      (1775388863*T[7, 10, 0])/32006016000 - (267611*Lm*T[7, 10, 0])/
       1058400 + (3*Lm^2*T[7, 10, 0])/70 + (267611*T[7, 10, 1])/4233600 -
      (3*Lm*T[7, 10, 1])/140 + (3*T[7, 10, 2])/560 + (2236065023*T[7, 11, 0])/
       32006016000 + (267611*Lm*T[7, 11, 0])/1058400 -
      (3*Lm^2*T[7, 11, 0])/70 - (267611*T[7, 11, 1])/4233600 +
      (3*Lm*T[7, 11, 1])/140 - (3*T[7, 11, 2])/560 -
      (167893*T[7, 14, 1])/2116800 + (Lm*T[7, 14, 1])/56 - T[7, 14, 2]/224 -
      (59*T[7, 15, 1])/5040 + (401*T[7, 16, 0])/14700 - (71*T[8, 2, 0])/280 -
      (13*T[8, 4, 0])/720 + (1339*T[8, 7, 0])/10080 + T[8, 9, 0]/560 -
      (9683*T[8, 10, 0])/176400 + (Lm*T[8, 10, 0])/70 - T[8, 10, 1]/280 -
      (306617*T[9, 3, 0])/11430720 - (7817*T[9, 4, 0])/423360 -
      T[9, 5, 0]/280 + T[9, 6, 0]/560 + (79*T[9, 7, 0])/5040 -
      (11*T3L61[1])/840 - (59*T4LT2[2])/10080 + T4LT4[2]/360 -
      (377*T4LVB6[1])/5040 + (613*T4LVB7[1])/5040)


==> anc/num.m <==
numrules = {
   Sequence @@ Table[
      ToExpression["z" <> ToString[i]] -> Zeta[i],
      {i,2,9}
   ],
   c4 -> Log[2]^4 - 6*Zeta[2]*Log[2]^2 + 24*PolyLog[4, 1/2],
   a4 -> PolyLog[4, 1/2],
   a5 -> PolyLog[5, 1/2],
   ls2 -> Im[PolyLog[2,(-1)^(2/3)]],
   ls3 -> -NIntegrate[
      Log[Abs[2*Sin[t/2]]]^2,
      {t, 0, 2*Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   ls4[Pi/3] -> -NIntegrate[
      Log[Abs[2*Sin[t/2]]]^3,
      {t, 0, Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   ls4 -> -NIntegrate[
      Log[Abs[2*Sin[t/2]]]^3,
      {t, 0, 2*Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   ls4p -> -NIntegrate[
      t*Log[Abs[2*Sin[t/2]]]^2,
      {t, 0, 2*Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   ls5[Pi/3] -> -NIntegrate[
      Log[Abs[2*Sin[t/2]]]^4,
      {t, 0, Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   ls5 -> -NIntegrate[
      Log[Abs[2*Sin[t/2]]]^4,
      {t, 0, 2*Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   ls5p -> -NIntegrate[
      t^2*Log[Abs[2*Sin[t/2]]]^2,
      {t, 0, 2*Pi/3},
      WorkingPrecision -> 60,
      PrecisionGoal -> 50
   ],
   T[5, 8, 1] -> 80.8955061678534024741104898217973159065185099065309`51.,
   T[5, 8, 2] -> 1085.28365870727983857702515746382256304748449190947`51.,
   T[5, 11, 0] -> 30.0253835218317623192659472127405301377841888425075`51.,
   T[5, 11, 1] -> 254.111031964704093539375826206525134072256004057109`51.,
   T[6, 9, 0] -> 13.5916504314381310784889154404088589280071858101489`51.,
   T[6, 9, 1] -> -595.072765215957129399869660561653897265114979088125`51.,
   T[6, 10, 0] -> -37.4574649312968260550782554633103343746703536006083`51.,
   T[6, 10, 1] -> -296.071923695141317174869536814657610506616897735608`51.,
   T[6, 11, 0] -> -51.2252212801189152418819912274965922080241128506972`51.,
   T[6, 11, 1] -> -477.947460995194619277285562191897453203074025533346`51.,
   T[6, 11, 2] -> -6127.9343324912829935015122287700447934365719442554`51.,
   T[6, 12, 0] -> -57.5851192392905729834630220283359182548958203213894`51.,
   T[6, 12, 1] -> -226.906688638637087111211732760488182253117551056418`51.,
   T[6, 12, 2] -> -2357.42884823258106273364123808844182706228997262473`51.,
   T[6, 13, 0] -> -59.1987779967727811953138849540094767971219526012487`51.,
   T[6, 13, 1] -> -549.042726795028324060762834253615726678116981354786`51.,
   T[6, 13, 2] -> -4293.52617296657045021413760744102602226521264919104`51.,
   T[6, 14, 0] -> -62.9263953267520790182858402690009143386475645244229`51.,
   T[6, 14, 1] -> -258.692941139129800870656513171840779122656511379367`51.,
   T[6, 14, 2] -> -2245.88328900424600912128374855476088078582690149658`51.,
   T[6, 15, 2] -> -3088.55385540997021022612585452885699551634307800797`51.,
   T[6, 16, 1] -> 6.41187248372530806306191468163270610970148366992008`51.,
   T[6, 16, 2] -> -1028.33128833387533834458667352622680634323915257341`51.,
   T[6, 17, 0] -> 147.807870353419457006020027881277752020796006112323`51.,
   T[6, 17, 1] -> 467.918626785158952385003318864377551570797031294221`51.,
   T[6, 18, 0] -> 83.1358882000807808465322734822592975462100986465128`51.,
   T[6, 18, 1] -> 27.1740919045453848408661874005706354672639669874261`51.,
   T[6, 19, 2] -> -1308.400459754907235880942897947525831327292892254`51.,
   T[7, 5, 0] -> 188.248493841520722512481676436388871071949826368957`51.,
   T[7, 5, 1] -> 965.746295254204695422785736580849366762621253148187`51.,
   T[7, 6, 1] -> 915.99674271556240782158223287983703854536246932382`51.,
   T[7, 7, 0] -> 158.265894985614754765609093664450928081621685254172`51.,
   T[7, 7, 1] -> 1040.51973958438238064321813618885698154945163332335`51.,
   T[7, 8, 0] -> 192.143949985189792783133357258987262614727056122521`51.,
   T[7, 8, 1] -> 895.583232707441960151372330063515002337522803534682`51.,
   T[7, 9, 0] -> 210.851234758305984612090112605434985732961189359568`51.,
   T[7, 9, 1] -> 790.910352868677999468381955470293781862809895707932`51.,
   T[7, 10, 0] -> 194.097392655331631239559043545`30.,
   T[7, 10, 1] -> 770.178916823096887339876558212`30.,
   T[7, 10, 2] -> 3399.9948243974171678002330489600000000000000000000000000000001`30.,
   T[7, 11, 0] -> -4.5950107792226296633681978019999999999999999999999999999999`28.,
   T[7, 11, 1] -> 78.94876834312825216261582947`28.,
   T[7, 11, 2] -> -340.5183813989136598834071036`28.,
   T[7, 12, 0] -> 154.6046315446170184994708554339999999999999999999999999999999`30.,
   T[7, 13, 0] -> 10.0033662615671539152667896043`30.,
   T[7, 14, 1] -> 736.116832299866041378628875269512201227568815410747`51.,
   T[7, 14, 2] -> 3742.45984331167422662482544777380447491847387617756`51.,
   T[7, 15, 1] -> 895.267223034507792336545934746971903090074177178563`51.,
   T[7, 16, 0] -> 30.0908437821524694782206570213720645826480229016466`51.,
   T[7, 16, 1] -> -36.8230691904535254355540493262162846080159401689486`51.,
   T[8, 2, 0] -> -20.8585976739540823192137169923590025170233079442547`51.,
   T[8, 3, 0] -> -19.1118657059490732311103013898`30.,
   T[8, 4, 0] -> -19.0793750927079960314257405875623941525789104197843`51.,
   T[8, 5, 0] -> -18.7699726985410818615637417242999999999999999999999999999999`30.,
   T[8, 6, 0] -> -7.858762795189222423608229907830045429378821006745`51.,
   T[8, 7, 0] -> -13.7206302625920162070487342658557388782474967767706`51.,
   T[8, 8, 0] -> 0.37484419192685127491080516587109756699794227132128`51.,
   T[8, 9, 0] -> 7.30445968508659934705130294982328536505673135057504`51.,
   T[8, 10, 0] -> 40.4773901150829247806609147361914210374485307884608`51.,
   T[8, 10, 1] -> -100.62897784096648169383255608582578309303782191201`51.,
   T[9, 3, 0] -> -2.42695639537700735`18.,
   T[9, 3, 1] -> 4.01554669961524192`18.,
   T[9, 4, 0] -> 0.47361147227236445`18.,
   T[9, 4, 1] -> 1.0958534220682699`18.,
   T[9, 5, 0] -> -3.71140264536682392682628965373`30.,
   T[9, 6, 0] -> -6.7284705600856810554718897752100000000000000000000000000001`30.,
   T[9, 7, 0] -> -3.4497511317390349922288`23.,
   T3L61[i_Integer] :> {
      +28.7364351195236368090104699586229963151866406367228`51.,
      -63.4610035883169218576887687192886369389112854879687`51.,
      +271.019606009742262856925940955212541512454737156699`51.,
      -756.474894257360381076401877734234051359108296535407`51.,
      +2516.67411016939495894598826821589172037218110442359`51.,
      -7506.99367407069252670636115194085954577908760762371`51.
   }[[i]],
   T4LBB2[4] -> 70914.120084878312620234263936597003362555405558510151937122904346808334318599020036855670986849051689`74.,
   T4LT2[i_Integer] :> {
      -7549.097885835040898948672117730602772620560437745844418538416686676223393625947632826585598354187115`74.,
      -38810.596905167906436547901851161100319211975111189981302368359844979891429594965875250852505664655119`74.,
      -223360.844514881980446375686363345017629207654960078692032977827964482487637481075113564523098517871772`74.,
      -896506.562771142748300941655807677623639527981847797962191087093102138268680535945447664354862296437528`74.
   }[[i - 1]],
   T4LT3[3] -> -30697.269104102521023211937967728039575751476782576102362791715075690944250038384116471670187772739406`74.,
   T4LT4[i_Integer] :> {
      -4925.891219749018853703533058514858785096825536866606958854239714442868495043104376636964596492838661`74.,
      -17931.021743011526542285245258391274196724768209932985977395226205819282289802279347543273384024357774`74.,
      -124258.673671909378932202413413544942406535431738257802878107278899957834333459389675074206157720160329`73.,
      -412078.226380949644324327551827690758814957801532561005301475594302433191521300830223172831600765633514`73.
   }[[i - 1]],
   T4LVB6[i_Integer] :> {
      +1076.172712932242937237996324196525535865855125397105603255183356419409888399812840074798080525606326`74.,
      +2132.81750211400963684400596764959023979372304656615099942460408125667077769440399672317501517174076`73.,
      +19752.396116625229135792819847163159323346771893240612604045122943982237233310602835732028795023036874`73.,
      +26553.116451003216009338050607312788023797468311250702026056419581582594887297987259631708316568620246`73.,
      +341249.264609429774443413543603867750163877927158360923375110408266388591867183485623272952501460319055`73.
   }[[i]],
   T4LVB7[i_Integer] :> {
       +889.435625246025388905203957361420382155510226815408218045562017096637648345683506809309229819474168`74.,
       +3055.877458953541831146442786503711122120862925088151562074229702062750441679894405568227634386746401`73.,
       +15238.838780486506771354517068418455533661341575833623163810745010937163150629513711975290179453331544`73.,
       +46872.649415213291249327333667861069332942287426218217923742053131393983340364932956788849747411373099`73.,
       +252285.042366256468018664832719320355577123355121771705044033982988339479495978655534001325511742429752`73.
    }[[i]],
   T4LVB7[1] -> 889.435625246025388905203957361420382155510226815408218045562017096637648345683506809309229819474168`74.,
   T4LW5[0] -> -22.537603466457242084574556324043716786729915023722001489973387224852168175  9`74.,
   T4LX2[1] -> 5.54596542511910134`18.
}
